Graph-structured joint-embedding prediction for single-cell transcriptomics

Single-cell transcriptomes are sparse, unordered measurements of coordinated biological activity, yet many self-supervised models define their learning target at the level of individual genes or reconstructed expression values. Here we introduce GB-JEPA, a joint-embedding predictive architecture in which graph-connected gene blocks form the latent prediction units. A student encoder observes the genes outside each target block, whereas an exponential-moving-average teacher represents the full observed gene set. Teacher states are aggregated within a block before the prediction error is evaluated, converting thousands of sparse gene-level targets into a small collection of intermediate-scale latent targets. The graph therefore serves not only as prior information, but also as a mechanism for controlling the structure, scale and predictability of self-supervision. We evaluate the resulting frozen cell representations through objective diagnostics, cell-state annotation, continuous-expression and pathway probes, perturbation-response prediction, computational measurements and direct biological interrogation. This study presents a graph-structured route for adapting JEPA learning to molecular observations and a general framework for designing prediction units from relationships native to a biological modality.

==> anc/source_data/README.md <==
# BioM-JEPA arXiv v1 source-data bundle

This directory contains only the panel-level values required to regenerate the
six main figures and cross-dataset annotation summary, together with plotting
and metric-derivation code. It excludes model checkpoints, count matrices,
per-cell embeddings, full prediction arrays and rendered-image duplicates.
Larger inputs remain available from their original repositories or can be
regenerated with the documented public benchmark commands.

## Reported configuration and checkpoint

All primary results use `configs/conf_full_formal_20260704.yaml` and the
checkpoint saved at optimizer step 20,000.

The machine-readable record is in
`provenance/primary_checkpoint_manifest.json`. The released implementation uses
the median vocabulary index of each candidate block as the target-block query
identifier. When target removal leaves fewer than 512 context tokens, the
minimum-context rule restores the full observed context. The replay audit for
this checkpoint is distributed under `provenance/fallback/`.

## Main figures

- `figure1_method/`: editable Draw.io source and styling script for the method
  schematic. This figure is conceptual and has no numerical source data.
- `figure2_failure_mode/`: training curves, target-similarity checkpoints,
  effective-rank sweep, depth diagnostics, annotation values and plotting code.
- `figure3_objective_controls/`: annotation, embedding-geometry and depth
  summaries for complete objective-family controls, with plotting code.
- `figure4_reconstruction/`: five-seed reconstruction metrics, a compact
  hPancreas marker-program matrix, analysis manifest and plotting/metric code.
- `figure5_perturbation/`: panel-level five-seed error and response-gene
  summaries, perturbation-type correlations, heat-map values and plotting code.
- `figure6_biology/`: marker winner fractions, cell-level programme-ablation
  shifts, directed programme summaries, Norman compositionality results, module
  definitions and plotting code.

Figure 6b uses eight predefined hPancreas programmes as independent paired
statistical units. Each programme contains 24 cells from its matched identity,
giving 192 unique cells in total. The paired programme-level Wilcoxon statistic
is W=0 with two-sided P=0.0078125. The earlier cell-level P value is not used.
Figure 6d contains 80 Norman double-perturbation conditions. Each condition is
represented by 24 cells and compared with 200 expression-matched random pairs;
the two-sided paired Wilcoxon test across the 80 condition-level contrasts gives
P=7.8495e-15. This is one prespecified aggregate test, so no family-wise
multiple-testing correction is applied to that panel.

## Benchmark summary

`benchmark_summary/build_annotation_summary.py` parses the complete annotation
tables, extracts Top-5 macro-F1 for nine datasets, computes mean within-dataset
rank, and obtains percentile 95% confidence intervals from 20,000 nonparametric
bootstrap resamples of datasets. Run it from the arXiv submission root:

```bash
python anc/source_data/benchmark_summary/build_annotation_summary.py \
  --table annotation_table_with_jepa_full.tex \
  --output anc/source_data/benchmark_summary/annotation_top5_cross_dataset_summary.csv
```

The uncertainty unit is the dataset, not individual cells or support-set seeds.


==> anc/source_data/benchmark_summary/annotation_top5_cross_dataset_summary.csv <==
model,top5_macro_f1_mean,ci95_low,ci95_high,mean_rank,n_datasets
UMAP,52.4267,39.8663,65.0311,6.5556,9
scVI,49.2933,41.1733,56.9545,6.6667,9
CellPLM,65.2700,55.2144,74.6124,3.4444,9
Geneformer,40.0000,32.9033,47.3445,8.3333,9
LangCell,32.2633,24.3522,42.5189,9.4444,9
scGPT,52.0378,43.4600,61.1400,7.2222,9
scMulan,63.7700,54.6888,72.9500,4.0000,9
scFoundation,66.1678,56.3444,75.9725,3.0000,9
Nicheformer,67.3000,57.4622,77.4322,2.0000,9
BioM-JEPA,61.6233,51.5567,71.9444,4.3333,9


==> anc/source_data/benchmark_summary/build_annotation_summary.py <==
#!/usr/bin/env python3
"""Build the cross-dataset Top-5 annotation summary used in Table S7."""

from __future__ import annotations

import argparse
import csv
import random
import re
import statistics
from pathlib import Path


SCRIPT_DIR = Path(__file__).resolve().parent

DATASETS = (
    "PBMC12k",
    "hPancreas",
    "Cortex",
    "MS",
    "Liver",
    "Zheng68k",
    "Lung",
    "Covid",
    "Immune",
)
MODELS = (
    "UMAP",
    "scVI",
    "CellPLM",
    "Geneformer",
    "LangCell",
    "scGPT",
    "scMulan",
    "scFoundation",
    "Nicheformer",
    "BioM-JEPA",
)


def parse_table(path: Path) -> dict[str, dict[str, float]]:
    values: dict[str, dict[str, float]] = {dataset: {} for dataset in DATASETS}
    current_dataset: str | None = None
    row_pattern = re.compile(r"^\s*(.*?)\s*&\s*(.*?)\s*&\s*(.*?)\\\\\s*$")

    for raw_line in path.read_text().splitlines():
        match = row_pattern.match(raw_line)
        if not match:
            continue
        dataset_cell, model_cell, metric_cell = match.groups()
        dataset_cell = dataset_cell.strip()
        if dataset_cell in DATASETS:
            current_dataset = dataset_cell
        if current_dataset is None or "rank" in model_cell.lower():
            continue

        model = re.sub(r"\\(?:textbf|emph)\{([^{}]+)\}", r"\1", model_cell).strip()
        if model not in MODELS:
            continue
        metrics = [float(value.strip()) for value in metric_cell.split("&")]
        if len(metrics) != 9:
            raise ValueError(f"Expected nine metrics in row: {raw_line}")
        values[current_dataset][model] = metrics[4]  # Top-5 macro-F1

    missing = {
        dataset: sorted(set(MODELS) - set(dataset_values))
        for dataset, dataset_values in values.items()
        if set(dataset_values) != set(MODELS)
    }
    if missing:
        raise ValueError(f"Missing rows: {missing}")
    return values


def rank_descending(row: list[float]) -> list[float]:
    order = sorted(range(len(row)), key=lambda index: (-row[index], index))
    ranks = [0.0] * len(row)
    for rank, index in enumerate(order, start=1):
        ranks[index] = float(rank)
    return ranks


def percentile(sorted_values: list[float], probability: float) -> float:
    position = probability * (len(sorted_values) - 1)
    lower = int(position)
    upper = min(lower + 1, len(sorted_values) - 1)
    fraction = position - lower
    return sorted_values[lower] * (1.0 - fraction) + sorted_values[upper] * fraction


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--table", type=Path, required=True)
    parser.add_argument(
        "--output",
        type=Path,
        default=SCRIPT_DIR / "annotation_top5_cross_dataset_summary.csv",
    )
    parser.add_argument("--bootstrap", type=int, default=20_000)
    parser.add_argument("--seed", type=int, default=20260731)
    args = parser.parse_args()

    parsed = parse_table(args.table)
    matrix = [[parsed[dataset][model] for model in MODELS] for dataset in DATASETS]
    rng = random.Random(args.seed)
    bootstrap_means = [[] for _ in MODELS]
    for _ in range(args.bootstrap):
        sampled_rows = [matrix[rng.randrange(len(DATASETS))] for _ in DATASETS]
        for model_index in range(len(MODELS)):
            bootstrap_means[model_index].append(
                statistics.fmean(row[model_index] for row in sampled_rows)
            )
    rank_rows = [rank_descending(row) for row in matrix]
    mean_ranks = [
        statistics.fmean(row[model_index] for row in rank_rows)
        for model_index in range(len(MODELS))
    ]

    args.output.parent.mkdir(parents=True, exist_ok=True)
    with args.output.open("w", newline="") as handle:
        writer = csv.writer(handle, lineterminator="\n")
        writer.writerow(("model", "top5_macro_f1_mean", "ci95_low", "ci95_high", "mean_rank", "n_datasets"))
        for index, model in enumerate(MODELS):
            sorted_bootstrap = sorted(bootstrap_means[index])
            low = percentile(sorted_bootstrap, 0.025)
            high = percentile(sorted_bootstrap, 0.975)
            writer.writerow(
                (
                    model,
                    f"{statistics.fmean(row[index] for row in matrix):.4f}",
                    f"{low:.4f}",
                    f"{high:.4f}",
                    f"{mean_ranks[index]:.4f}",
                    len(DATASETS),
                )
            )


if __name__ == "__main__":
    main()


==> anc/source_data/figure1_method/figure1_block_jepa_method.drawio <==
<mxfile host="app.diagrams.net" modified="2026-05-14T00:00:00.000Z" agent="Codex" version="24.7.5" type="device">
  <diagram id="single-cell-modules-reproduction" name="Figure reproduction">
    <mxGraphModel dx="1360" dy="930" grid="0" gridSize="10" guides="1" tooltips="1" connect="1" arrows="1" fold="1" page="1" pageScale="1" pageWidth="1360" pageHeight="930" math="0" shadow="0">
      <root>
        <mxCell id="0" />
        <mxCell id="1" parent="0" />
        <!-- Panel a -->
        <mxCell id="a-letter" value="a" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=38;fontStyle=1;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="58" y="80" width="38" height="48" as="geometry" />
        </mxCell>
        <mxCell id="a-title" value="Single-cell gene-token set" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=30;fontColor=#1A1A1A;align=left;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="186" y="92" width="420" height="48" as="geometry" />
        </mxCell>
        <mxCell id="a-cell-outer" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#F3F8F8;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="106" y="203" width="74" height="74" as="geometry" />
        </mxCell>
        <mxCell id="a-cell-inner" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#C7CCCE;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="133" y="220" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="a-gi" value="&lt;i&gt;g&lt;sub&gt;i&lt;/sub&gt;&lt;/i&gt;" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=25;fontColor=#1A1A1A;align=left;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="208" y="191" width="52" height="40" as="geometry" />
        </mxCell>
        <mxCell id="a-vi" value="&lt;i&gt;v&lt;sub&gt;i&lt;/sub&gt;&lt;/i&gt;" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=25;fontColor=#1A1A1A;align=left;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="208" y="269" width="52" height="40" as="geometry" />
        </mxCell>
        <mxCell id="a-target-label" value="target&lt;br&gt;tokens" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=25;fontColor=#1A1A1A;align=left;verticalAlign=middle;spacing=0;" vertex="1" parent="1">
          <mxGeometry x="113" y="318" width="95" height="72" as="geometry" />
        </mxCell>
        <mxCell id="a-sparse-text" value="sparse observed genes" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=21;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="288" y="178" width="250" height="36" as="geometry" />
        </mxCell>
        <mxCell id="a-sparse-line" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#303030;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="288" y="216" as="sourcePoint" />
            <mxPoint x="618" y="216" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="a-tok-g-01" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="205" y="230" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-g-02" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="247" y="230" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-g-03" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="289" y="230" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-g-04" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="331" y="230" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-g-05" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="373" y="230" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-g-06" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="415" y="230" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-g-07" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#efb12d;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="457" y="230" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-g-08" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#ef7a5e;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="499" y="230" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-g-09" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#f2927e;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="541" y="230" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-g-10" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=none;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="583" y="230" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-g-11" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=none;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="625" y="230" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-v-01" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="205" y="312" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-v-02" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="247" y="312" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-v-03" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="289" y="312" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-v-04" value="--" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;fontSize=18;fontColor=#555555;" vertex="1" parent="1">
          <mxGeometry x="331" y="312" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-v-05" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="373" y="312" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-v-06" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="415" y="312" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-v-07" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#efb12d;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="457" y="312" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-v-08" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#ef7a5e;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="499" y="312" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-v-09" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#f2927e;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="541" y="312" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-v-10" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=none;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="583" y="312" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-v-11" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#d8dcdd;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="625" y="312" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-t-01" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="205" y="356" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-t-02" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#efb12d;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="247" y="356" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-t-03" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="289" y="356" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-t-04" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#ef7a5e;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="331" y="356" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-t-05" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#efb12d;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="373" y="356" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-t-06" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#efb12d;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="415" y="356" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-t-07" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#ef7a5e;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="457" y="356" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-t-08" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=none;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="499" y="356" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-t-09" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#f2927e;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="541" y="356" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-t-10" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=none;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="583" y="356" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-tok-t-11" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=none;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="625" y="356" width="32" height="32" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-01" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="212" y="248" width="5" height="9" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-02" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="221" y="243" width="5" height="14" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-03" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="254" y="252" width="16" height="5" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-04" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="296" y="247" width="5" height="10" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-05" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="306" y="251" width="10" height="5" as="geometry" />
        </mxCell>
        <mxCell id="a-dot-01" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#4d4d4d;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="344" y="242" width="8" height="8" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-06" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#246d68;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="381" y="247" width="5" height="10" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-07" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#246d68;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="390" y="247" width="5" height="10" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-08" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#246d68;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="423" y="253" width="16" height="4" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-09" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#8c6514;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="464" y="252" width="18" height="5" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-10" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#9e4535;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="506" y="251" width="18" height="5" as="geometry" />
        </mxCell>
        <mxCell id="a-dot-02" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#4d4d4d;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="554" y="243" width="8" height="8" as="geometry" />
        </mxCell>
        <mxCell id="a-dot-03" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#666666;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="595" y="243" width="8" height="8" as="geometry" />
        </mxCell>
        <mxCell id="a-dot-04" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#666666;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="636" y="243" width="8" height="8" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-v-01" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="212" y="329" width="5" height="9" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-v-02" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="222" y="322" width="5" height="16" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-v-03" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="254" y="329" width="5" height="10" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-v-04" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="263" y="336" width="10" height="4" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-v-05" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="296" y="328" width="5" height="10" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-v-06" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="305" y="336" width="12" height="4" as="geometry" />
        </mxCell>
        <mxCell id="a-dot-v-01" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#666666;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="595" y="324" width="8" height="8" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-t-01" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="212" y="374" width="5" height="9" as="geometry" />
        </mxCell>
        <mxCell id="a-bar-t-02" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="222" y="366" width="5" height="17" as="geometry" />
        </mxCell>
        <mxCell id="a-dot-t-01" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#4d4d4d;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="302" y="368" width="8" height="8" as="geometry" />
        </mxCell>
        <mxCell id="a-dot-t-02" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#6e520e;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="386" y="368" width="8" height="8" as="geometry" />
        </mxCell>
        <mxCell id="a-dot-t-03" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#666666;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="512" y="368" width="8" height="8" as="geometry" />
        </mxCell>
        <mxCell id="a-dot-t-04" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#4d4d4d;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="554" y="368" width="8" height="8" as="geometry" />
        </mxCell>
        <mxCell id="a-dot-t-05" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#666666;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="595" y="368" width="8" height="8" as="geometry" />
        </mxCell>
        <mxCell id="a-dot-t-06" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#666666;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="637" y="368" width="8" height="8" as="geometry" />
        </mxCell>
        <!-- Panel b -->
        <mxCell id="b-letter" value="b" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=38;fontStyle=1;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="682" y="80" width="42" height="50" as="geometry" />
        </mxCell>
        <mxCell id="b-title" value="Gene graph defines target blocks" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=30;fontColor=#1A1A1A;align=left;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="737" y="93" width="565" height="48" as="geometry" />
        </mxCell>
        <mxCell id="b-edge-01" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="829" y="224" as="sourcePoint" />
            <mxPoint x="889" y="184" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-02" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="889" y="184" as="sourcePoint" />
            <mxPoint x="883" y="254" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-03" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="889" y="184" as="sourcePoint" />
            <mxPoint x="958" y="184" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-04" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="958" y="184" as="sourcePoint" />
            <mxPoint x="958" y="224" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-05" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="883" y="254" as="sourcePoint" />
            <mxPoint x="958" y="224" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-06" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="958" y="224" as="sourcePoint" />
            <mxPoint x="1043" y="242" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-07" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1043" y="242" as="sourcePoint" />
            <mxPoint x="1046" y="272" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-08" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="970" y="394" as="sourcePoint" />
            <mxPoint x="1030" y="328" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-09" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="970" y="394" as="sourcePoint" />
            <mxPoint x="1049" y="408" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-10" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1049" y="408" as="sourcePoint" />
            <mxPoint x="1110" y="372" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-10b" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1018" y="338" as="sourcePoint" />
            <mxPoint x="1078" y="342" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-10c" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1078" y="342" as="sourcePoint" />
            <mxPoint x="1107" y="372" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-11" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1019" y="450" as="sourcePoint" />
            <mxPoint x="1049" y="408" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-12" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="914" y="424" as="sourcePoint" />
            <mxPoint x="970" y="394" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-13" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="855" y="398" as="sourcePoint" />
            <mxPoint x="914" y="424" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-14" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="780" y="372" as="sourcePoint" />
            <mxPoint x="855" y="398" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-15" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="829" y="224" as="sourcePoint" />
            <mxPoint x="786" y="264" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-16" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="786" y="264" as="sourcePoint" />
            <mxPoint x="780" y="372" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-17" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="891" y="306" as="sourcePoint" />
            <mxPoint x="964" y="294" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-edge-18" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#7d7d7d;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="956" y="357" as="sourcePoint" />
            <mxPoint x="970" y="380" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t1-edge-01" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#0b595b;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="786" y="264" as="sourcePoint" />
            <mxPoint x="814" y="324" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t1-edge-02" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#0b595b;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="814" y="324" as="sourcePoint" />
            <mxPoint x="849" y="289" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t1-edge-03" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#0b595b;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="849" y="289" as="sourcePoint" />
            <mxPoint x="883" y="254" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t1-edge-04" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#0b595b;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="883" y="254" as="sourcePoint" />
            <mxPoint x="891" y="306" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t1-edge-05" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#0b595b;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="849" y="289" as="sourcePoint" />
            <mxPoint x="891" y="306" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t1-edge-06" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#0b595b;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="849" y="289" as="sourcePoint" />
            <mxPoint x="850" y="352" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t1-edge-07" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#0b595b;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="814" y="324" as="sourcePoint" />
            <mxPoint x="850" y="352" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t1-edge-08" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#0b595b;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="786" y="264" as="sourcePoint" />
            <mxPoint x="849" y="289" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t1-edge-09" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#0b595b;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="850" y="352" as="sourcePoint" />
            <mxPoint x="891" y="306" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t2-edge-01" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#a56f09;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="956" y="343" as="sourcePoint" />
            <mxPoint x="978" y="294" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t2-edge-02" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#a56f09;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="992" y="294" as="sourcePoint" />
            <mxPoint x="1028" y="293" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t2-edge-03" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#a56f09;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1018" y="338" as="sourcePoint" />
            <mxPoint x="1037" y="307" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t2-edge-04" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#a56f09;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="956" y="343" as="sourcePoint" />
            <mxPoint x="1018" y="338" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t3-edge-01" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#c85b43;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1107" y="372" as="sourcePoint" />
            <mxPoint x="1152" y="329" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t3-edge-02" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#c85b43;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1152" y="329" as="sourcePoint" />
            <mxPoint x="1183" y="372" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t3-edge-03" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#c85b43;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1183" y="372" as="sourcePoint" />
            <mxPoint x="1229" y="326" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t3-edge-04" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#c85b43;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1183" y="372" as="sourcePoint" />
            <mxPoint x="1229" y="412" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t3-edge-05" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#c85b43;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1107" y="372" as="sourcePoint" />
            <mxPoint x="1112" y="421" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t3-edge-06" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#c85b43;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1112" y="421" as="sourcePoint" />
            <mxPoint x="1229" y="412" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t3-edge-07" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#c85b43;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1152" y="329" as="sourcePoint" />
            <mxPoint x="1112" y="421" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t3-edge-08" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#c85b43;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1229" y="326" as="sourcePoint" />
            <mxPoint x="1259" y="370" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-t3-edge-09" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#c85b43;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1259" y="370" as="sourcePoint" />
            <mxPoint x="1229" y="412" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-node-g-01" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#b8b9b9;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="815" y="210" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-g-02" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#b8b9b9;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="875" y="170" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-g-03" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#b8b9b9;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="944" y="170" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-g-04" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#b8b9b9;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="944" y="210" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-g-05" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#b8b9b9;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="1029" y="228" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-g-06" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#b8b9b9;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="956" y="380" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-g-07" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#b8b9b9;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="1035" y="394" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-g-08" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#b8b9b9;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="1005" y="436" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-g-09" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#b8b9b9;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="900" y="410" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-g-10" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#b8b9b9;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="841" y="384" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-g-11" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#b8b9b9;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="766" y="358" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-g-12" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#b8b9b9;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="1064" y="328" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t1-01" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="772" y="250" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t1-02" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="800" y="310" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t1-03" value="T1" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;fontSize=21;fontStyle=1;fontColor=#1A1A1A;" vertex="1" parent="1">
          <mxGeometry x="829" y="269" width="40" height="40" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t1-04" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="869" y="240" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t1-05" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="877" y="292" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t1-06" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="836" y="338" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t2-01" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#efb12d;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="942" y="329" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t2-02" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#efb12d;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="964" y="280" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t2-03" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#efb12d;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="1004" y="324" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t2-04" value="T2" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#efb12d;strokeColor=#252525;strokeWidth=0.8;fontSize=21;fontStyle=1;fontColor=#1A1A1A;" vertex="1" parent="1">
          <mxGeometry x="1026" y="270" width="40" height="40" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t3-01" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#f47a5f;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="1093" y="358" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t3-02" value="T3" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#f47a5f;strokeColor=#252525;strokeWidth=0.8;fontSize=21;fontStyle=1;fontColor=#1A1A1A;" vertex="1" parent="1">
          <mxGeometry x="1132" y="307" width="40" height="40" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t3-03" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#f47a5f;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="1169" y="358" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t3-04" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#f47a5f;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="1098" y="407" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t3-05" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#f47a5f;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="1215" y="398" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t3-06" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#f47a5f;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="1215" y="312" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-node-t3-07" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#f47a5f;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="1245" y="356" width="28" height="28" as="geometry" />
        </mxCell>
        <mxCell id="b-callout" value="graph-connected&lt;br&gt;target blocks" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=14;fillColor=#F5FAFA;strokeColor=#333333;strokeWidth=0.8;fontSize=23;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="1065" y="165" width="227" height="75" as="geometry" />
        </mxCell>
        <mxCell id="b-callout-line-1" value="" style="endArrow=block;html=1;fontFamily=Arial;rounded=0;strokeColor=#303030;strokeWidth=1.45;endFill=1;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1065" y="200" as="sourcePoint" />
            <mxPoint x="883" y="278" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-callout-line-2" value="" style="endArrow=block;html=1;fontFamily=Arial;rounded=0;strokeColor=#303030;strokeWidth=1.45;endFill=1;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1130" y="240" as="sourcePoint" />
            <mxPoint x="1077" y="276" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-callout-line-3" value="" style="endArrow=block;html=1;fontFamily=Arial;rounded=0;strokeColor=#303030;strokeWidth=1.45;endFill=1;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="1212" y="240" as="sourcePoint" />
            <mxPoint x="1172" y="304" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="b-callout-head-1" value="" style="shape=triangle;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#303030;strokeColor=#303030;direction=west;rotation=-22;opacity=0;" vertex="1" parent="1">
          <mxGeometry x="872" y="274" width="12" height="10" as="geometry" />
        </mxCell>
        <mxCell id="b-callout-head-2" value="" style="shape=triangle;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#303030;strokeColor=#303030;direction=west;rotation=-32;opacity=0;" vertex="1" parent="1">
          <mxGeometry x="1067" y="273" width="12" height="10" as="geometry" />
        </mxCell>
        <mxCell id="b-callout-head-3" value="" style="shape=triangle;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#303030;strokeColor=#303030;direction=west;rotation=-58;opacity=0;" vertex="1" parent="1">
          <mxGeometry x="1166" y="300" width="12" height="10" as="geometry" />
        </mxCell>
        <!-- Panel c -->
        <mxCell id="c-letter" value="c" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=38;fontStyle=1;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="60" y="490" width="40" height="50" as="geometry" />
        </mxCell>
        <mxCell id="c-title" value="Predict target-block representations from context" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=30;fontColor=#1A1A1A;align=left;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="130" y="500" width="760" height="48" as="geometry" />
        </mxCell>
        <mxCell id="c-student-bold" value="Student:" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=23;fontStyle=1;fontColor=#1A1A1A;align=left;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="92" y="555" width="120" height="36" as="geometry" />
        </mxCell>
        <mxCell id="c-student-plain" value="context only" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=23;fontColor=#1A1A1A;align=left;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="215" y="555" width="180" height="36" as="geometry" />
        </mxCell>
        <mxCell id="c-s-tok-01" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="95" y="604" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-s-tok-02" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="137" y="604" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-s-tok-03" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#efb12d;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="179" y="604" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-s-ellipsis" value="..." style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=23;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="218" y="603" width="32" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-s-tok-04" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="251" y="604" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-s-tok-05" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="293" y="604" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-s-arrow-to-enc" value="" style="endArrow=block;html=1;fontFamily=Arial;rounded=0;strokeColor=#155F67;fillColor=#155F67;strokeWidth=2.2;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="342" y="621" as="sourcePoint" />
            <mxPoint x="372" y="621" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="c-student-encoder" value="Student&lt;br&gt;encoder" style="shape=trapezoid;perimeter=trapezoidPerimeter;whiteSpace=wrap;html=1;fontFamily=Arial;fixedSize=1;direction=south;fillColor=#EFF7F7;strokeColor=#155F67;strokeWidth=2.2;fontSize=25;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="374" y="572" width="130" height="120" as="geometry" />
        </mxCell>
        <mxCell id="c-ema-arrow" value="" style="endArrow=block;endFill=1;html=1;fontFamily=Arial;rounded=0;strokeColor=#155F67;fillColor=#155F67;strokeWidth=2.2;dashed=1;dashPattern=4 3;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="439" y="692" as="sourcePoint" />
            <mxPoint x="439" y="765" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="c-ema-label" value="EMA" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=18;fontStyle=1;fontColor=#155F67;align=left;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="449" y="710" width="62" height="30" as="geometry" />
        </mxCell>
        <mxCell id="c-context-arrow" value="" style="endArrow=block;html=1;fontFamily=Arial;rounded=0;strokeColor=#155F67;fillColor=#155F67;strokeWidth=2.2;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="504" y="632" as="sourcePoint" />
            <mxPoint x="650" y="632" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="c-context-label-top" value="student" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=22;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="520" y="568" width="115" height="32" as="geometry" />
        </mxCell>
        <mxCell id="c-context-label-bottom" value="block rep" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=22;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="512" y="596" width="135" height="32" as="geometry" />
        </mxCell>
        <mxCell id="c-context-dot" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#155F67;strokeColor=#155F67;strokeWidth=0.8;opacity=0;" vertex="1" parent="1">
          <mxGeometry x="643" y="626" width="12" height="12" as="geometry" />
        </mxCell>
        <mxCell id="c-mask-line" value="" style="endArrow=none;html=1;fontFamily=Arial;rounded=0;strokeColor=#155F67;fillColor=#155F67;strokeWidth=0.8;opacity=0;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="650" y="632" as="sourcePoint" />
            <mxPoint x="738" y="632" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="c-mask-down" value="" style="endArrow=block;html=1;fontFamily=Arial;rounded=0;strokeColor=#155F67;fillColor=#155F67;strokeWidth=0.8;opacity=0;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="738" y="632" as="sourcePoint" />
            <mxPoint x="738" y="678" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="c-mask-label" value="" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=23;fontColor=#1A1A1A;align=left;verticalAlign=middle;opacity=0;" vertex="1" parent="1">
          <mxGeometry x="664" y="555" width="210" height="68" as="geometry" />
        </mxCell>
        <mxCell id="c-predictor" value="Predictor" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#EFF7F7;strokeColor=#155F67;strokeWidth=2.2;fontSize=25;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="650" y="592" width="132" height="80" as="geometry" />
        </mxCell>
        <mxCell id="c-pred-arrow" value="" style="endArrow=block;html=1;fontFamily=Arial;rounded=0;strokeColor=#155F67;fillColor=#155F67;strokeWidth=2.2;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="716" y="672" as="sourcePoint" />
            <mxPoint x="716" y="750" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="c-pred-label" value="predicted&lt;br&gt;block rep" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=22;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="735" y="676" width="145" height="58" as="geometry" />
        </mxCell>
        <mxCell id="c-stop-token" value="L" style="rhombus;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#F5FAFA;strokeColor=#155F67;strokeWidth=2.2;fontSize=21;fontStyle=1;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="698" y="750" width="36" height="36" as="geometry" />
        </mxCell>
        <mxCell id="c-stop-label" value="block loss" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=20;fontColor=#1A1A1A;align=right;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="760" y="772" width="120" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-stop-arrow" value="" style="endArrow=block;html=1;fontFamily=Arial;rounded=0;strokeColor=#155F67;fillColor=#155F67;strokeWidth=2.2;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="734" y="768" as="sourcePoint" />
            <Array as="points">
              <mxPoint x="946" y="768" />
              <mxPoint x="946" y="710" />
            </Array>
            <mxPoint x="972" y="710" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="c-target-label" value="target-block genes&lt;br&gt;hidden from student" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=23;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="137" y="648" width="190" height="70" as="geometry" />
        </mxCell>
        <mxCell id="c-teacher-bold" value="EMA teacher:" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=23;fontStyle=1;fontColor=#1A1A1A;align=left;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="92" y="730" width="165" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-teacher-plain" value="full observed set" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=23;fontColor=#1A1A1A;align=left;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="250" y="730" width="150" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-t-tok-01" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="95" y="788" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-t-tok-02" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="137" y="788" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-t-tok-03" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#efb12d;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="179" y="788" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-t-ellipsis" value="..." style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=23;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="218" y="787" width="32" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-t-tok-04" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="251" y="788" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-t-tok-05" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#f47a5f;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="293" y="788" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-t-tok-06" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#2A918B;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="95" y="830" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-t-tok-07" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#efb12d;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="137" y="830" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-t-tok-08" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#f28e43;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="179" y="830" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-t-tok-09" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="221" y="830" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-t-tok-10" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#bfc2c3;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="263" y="830" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-t-tok-11" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=18;fillColor=#f47a5f;strokeColor=#252525;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="305" y="830" width="34" height="34" as="geometry" />
        </mxCell>
        <mxCell id="c-t-arrow-to-enc" value="" style="endArrow=block;html=1;fontFamily=Arial;rounded=0;strokeColor=#155F67;fillColor=#155F67;strokeWidth=2.2;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="339" y="823" as="sourcePoint" />
            <mxPoint x="372" y="823" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="c-teacher-encoder" value="Teacher&lt;br&gt;encoder" style="shape=trapezoid;perimeter=trapezoidPerimeter;whiteSpace=wrap;html=1;fontFamily=Arial;fixedSize=1;direction=south;fillColor=#EFF7F7;strokeColor=#155F67;strokeWidth=2.2;dashed=1;dashPattern=4 4;fontSize=23;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="374" y="765" width="130" height="120" as="geometry" />
        </mxCell>
        <mxCell id="c-teacher-line" value="" style="endArrow=block;html=1;fontFamily=Arial;rounded=0;strokeColor=#155F67;fillColor=#155F67;strokeWidth=2.2;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="504" y="823" as="sourcePoint" />
            <Array as="points">
              <mxPoint x="716" y="823" />
              <mxPoint x="716" y="786" />
            </Array>
            <mxPoint x="716" y="786" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="c-teacher-up" value="" style="endArrow=block;html=1;fontFamily=Arial;rounded=0;strokeColor=#155F67;fillColor=#155F67;strokeWidth=0.8;opacity=0;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="738" y="823" as="sourcePoint" />
            <mxPoint x="738" y="758" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="c-teacher-label-top" value="teacher target" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=22;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="505" y="758" width="160" height="32" as="geometry" />
        </mxCell>
        <mxCell id="c-teacher-label-bottom" value="block rep" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=22;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="520" y="790" width="130" height="32" as="geometry" />
        </mxCell>
        <mxCell id="c-lock-body" value="" style="rounded=1;whiteSpace=wrap;html=1;fontFamily=Arial;arcSize=22;fillColor=#155F67;strokeColor=#155F67;strokeWidth=0.8;" vertex="1" parent="1">
          <mxGeometry x="540" y="834" width="20" height="19" as="geometry" />
        </mxCell>
        <mxCell id="c-lock-hole" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;aspect=fixed;fillColor=#ffffff;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="548" y="841" width="5" height="5" as="geometry" />
        </mxCell>
        <mxCell id="c-lock-shackle" value="" style="curved=1;endArrow=none;html=1;fontFamily=Arial;rounded=1;strokeColor=#155F67;strokeWidth=0.8;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="545" y="835" as="sourcePoint" />
            <Array as="points">
              <mxPoint x="545" y="825" />
              <mxPoint x="555" y="825" />
            </Array>
            <mxPoint x="555" y="835" as="targetPoint" />
          </mxGeometry>
        </mxCell>
        <mxCell id="c-teacher-stop-text" value="stop-gradient" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=18;fontColor=#1A1A1A;align=left;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="567" y="828" width="125" height="28" as="geometry" />
        </mxCell>
        <mxCell id="c-sbar-01" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="103" y="624" width="5" height="9" as="geometry" />
        </mxCell>
        <mxCell id="c-sbar-02" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#595959;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="114" y="615" width="5" height="17" as="geometry" />
        </mxCell>
        <mxCell id="c-sbar-03" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#246d68;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="145" y="628" width="17" height="4" as="geometry" />
        </mxCell>
        <mxCell id="c-sbar-04" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#8c6514;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="187" y="627" width="18" height="5" as="geometry" />
        </mxCell>
        <mxCell id="c-sdot-01" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#666666;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="307" y="616" width="8" height="8" as="geometry" />
        </mxCell>
        <mxCell id="c-tbar-01" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#246d68;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="103" y="806" width="5" height="11" as="geometry" />
        </mxCell>
        <mxCell id="c-tbar-02" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#246d68;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="113" y="800" width="5" height="17" as="geometry" />
        </mxCell>
        <mxCell id="c-tbar-03" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#246d68;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="145" y="811" width="17" height="4" as="geometry" />
        </mxCell>
        <mxCell id="c-tbar-04" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#8c6514;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="187" y="811" width="18" height="5" as="geometry" />
        </mxCell>
        <mxCell id="c-tdot-01" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#666666;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="265" y="800" width="8" height="8" as="geometry" />
        </mxCell>
        <mxCell id="c-tdot-02" value="" style="ellipse;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#4d4d4d;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="150" y="842" width="8" height="8" as="geometry" />
        </mxCell>
        <mxCell id="c-tbar-05" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#9e4535;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="313" y="845" width="5" height="12" as="geometry" />
        </mxCell>
        <mxCell id="c-tbar-06" value="" style="rounded=0;whiteSpace=wrap;html=1;fontFamily=Arial;fillColor=#9e4535;strokeColor=none;" vertex="1" parent="1">
          <mxGeometry x="322" y="839" width="5" height="18" as="geometry" />
        </mxCell>
        <!-- Panel d -->
        <mxCell id="d-letter" value="d" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=38;fontStyle=1;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="918" y="490" width="42" height="50" as="geometry" />
        </mxCell>
        <mxCell id="d-title" value="One latent target per graph block" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=30;fontColor=#1A1A1A;align=left;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="972" y="500" width="380" height="48" as="geometry" />
        </mxCell>
        <mxCell id="d-top" value="Graph-connected&lt;br&gt;block genes" style="shape=trapezoid;perimeter=trapezoidPerimeter;whiteSpace=wrap;html=1;fontFamily=Arial;fixedSize=1;fillColor=#EFF7F7;strokeColor=#155F67;strokeWidth=2.2;fontSize=20;fontColor=#1A1A1A;align=center;verticalAlign=middle;size=35;" vertex="1" parent="1">
          <mxGeometry x="1006" y="564" width="208" height="92" as="geometry" />
        </mxCell>
        <mxCell id="d-mid" value="Mean-pooled teacher&lt;br&gt;block state" style="shape=trapezoid;perimeter=trapezoidPerimeter;whiteSpace=wrap;html=1;fontFamily=Arial;fixedSize=1;fillColor=#EFF7F7;strokeColor=#155F67;strokeWidth=2.2;fontSize=21;fontColor=#1A1A1A;align=center;verticalAlign=middle;size=35;" vertex="1" parent="1">
          <mxGeometry x="972" y="664" width="276" height="92" as="geometry" />
        </mxCell>
        <mxCell id="d-bottom" value="Block-level latent&lt;br&gt;alignment" style="shape=trapezoid;perimeter=trapezoidPerimeter;whiteSpace=wrap;html=1;fontFamily=Arial;fixedSize=1;fillColor=#DCEFEF;strokeColor=#155F67;strokeWidth=2.2;fontSize=23;fontColor=#1A1A1A;align=center;verticalAlign=middle;size=35;dashed=0;" vertex="1" parent="1">
          <mxGeometry x="938" y="764" width="344" height="92" as="geometry" />
        </mxCell>
        <mxCell id="d-formula" value="&lt;i&gt;L&lt;sub&gt;GB-JEPA&lt;/sub&gt; = mean ||z&amp;#770;&lt;sub&gt;B&lt;/sub&gt; - sg(z&lt;sub&gt;B&lt;/sub&gt;)||&lt;sup&gt;2&lt;/sup&gt;&lt;/i&gt;" style="text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;fontSize=21;fontColor=#1A1A1A;align=center;verticalAlign=middle;" vertex="1" parent="1">
          <mxGeometry x="915" y="862" width="390" height="44" as="geometry" />
        </mxCell>
      </root>
    </mxGraphModel>
  </diagram>
</mxfile>


==> anc/source_data/figure1_method/style_figure1_block_jepa_method.py <==
#!/usr/bin/env python3
"""Apply Nature-like styling while preserving the original compact layout."""

from __future__ import annotations

import re
import sys
import xml.etree.ElementTree as ET
from pathlib import Path


FONT_SIZES = {
    "42": "38",
    "32": "30",
    "28": "25",
    "26": "23",
    "24": "21",
    "20": "18",
}

COLORS = {
    "#000000": "#1A1A1A",
    "#1a1a1a": "#252525",
    "#222222": "#303030",
    "#0b5962": "#155F67",
    "#2f9d94": "#2A918B",
    "#f7b32b": "#F2B134",
    "#f8745b": "#E87559",
    "#ef8b78": "#EC8A75",
    "#bfc3c4": "#C7CCCE",
    "#e9f7f8": "#EFF7F7",
    "#eaf7f8": "#EFF7F7",
    "#eff7f8": "#F3F8F8",
    "#f4fbfc": "#F5FAFA",
}


def update_style(style: str) -> str:
    if not style:
        return style
    style = re.sub(
        r"fontSize=(\d+)",
        lambda match: f"fontSize={FONT_SIZES.get(match.group(1), match.group(1))}",
        style,
    )
    style = re.sub(
        r"strokeWidth=([0-9.]+)",
        lambda match: (
            "strokeWidth=2.2"
            if float(match.group(1)) >= 3
            else "strokeWidth=1.45"
            if float(match.group(1)) >= 2
            else "strokeWidth=0.8"
        ),
        style,
    )
    for old, new in COLORS.items():
        style = style.replace(old, new)
    if "html=1;" in style and "fontFamily=" not in style:
        style = style.replace("html=1;", "html=1;fontFamily=Arial;", 1)
    return style


def style_set(cell: ET.Element, key: str, value: str) -> None:
    style = cell.get("style", "")
    pattern = rf"(?:(?<=;)|^){re.escape(key)}=[^;]*"
    replacement = f"{key}={value}"
    if re.search(pattern, style):
        style = re.sub(pattern, replacement, style)
    else:
        if style and not style.endswith(";"):
            style += ";"
        style += replacement + ";"
    cell.set("style", style)


def set_edge_points(
    cells: dict[str, ET.Element],
    cell_id: str,
    source: tuple[float, float],
    target: tuple[float, float],
) -> None:
    geometry = cells[cell_id].find("mxGeometry")
    assert geometry is not None
    source_point = geometry.find("mxPoint[@as='sourcePoint']")
    target_point = geometry.find("mxPoint[@as='targetPoint']")
    assert source_point is not None and target_point is not None
    source_point.set("x", f"{source[0]:g}")
    source_point.set("y", f"{source[1]:g}")
    target_point.set("x", f"{target[0]:g}")
    target_point.set("y", f"{target[1]:g}")


def set_vertex_geometry(
    cells: dict[str, ET.Element],
    cell_id: str,
    x: float,
    y: float,
    width: float,
    height: float,
) -> None:
    geometry = cells[cell_id].find("mxGeometry")
    assert geometry is not None
    geometry.set("x", f"{x:g}")
    geometry.set("y", f"{y:g}")
    geometry.set("width", f"{width:g}")
    geometry.set("height", f"{height:g}")


def set_edge_route(
    cells: dict[str, ET.Element],
    cell_id: str,
    source: tuple[float, float],
    target: tuple[float, float],
    points: tuple[tuple[float, float], ...] = (),
) -> None:
    geometry = cells[cell_id].find("mxGeometry")
    assert geometry is not None
    for point_array in geometry.findall("Array[@as='points']"):
        geometry.remove(point_array)
    source_point = geometry.find("mxPoint[@as='sourcePoint']")
    target_point = geometry.find("mxPoint[@as='targetPoint']")
    assert source_point is not None and target_point is not None
    source_point.set("x", f"{source[0]:g}")
    source_point.set("y", f"{source[1]:g}")
    target_point.set("x", f"{target[0]:g}")
    target_point.set("y", f"{target[1]:g}")
    if points:
        point_array = ET.Element("Array", {"as": "points"})
        for x, y in points:
            ET.SubElement(point_array, "mxPoint", {"x": f"{x:g}", "y": f"{y:g}"})
        geometry.insert(list(geometry).index(target_point), point_array)


def main() -> None:
    if len(sys.argv) != 2:
        raise SystemExit("usage: style_single_cell_modules_nature_compact.py FILE.drawio")

    path = Path(sys.argv[1]).resolve()
    parser = ET.XMLParser(target=ET.TreeBuilder(insert_comments=True))
    tree = ET.parse(path, parser=parser)
    root = tree.getroot()
    cells = {
        cell.get("id"): cell
        for cell in root.findall(".//mxCell")
        if cell.get("id") is not None
    }

    for cell in cells.values():
        if cell.get("style"):
            cell.set("style", update_style(cell.get("style", "")))

    # Preserve the original geometry and its tighter visual rhythm.
    cells["a-target-label"].set("value", "target<br>tokens")
    cells["c-mask-label"].set("value", "")
    cells["c-pred-label"].set("value", "predicted<br>module rep")
    cells["c-target-label"].set("value", "target-module genes<br>hidden from student")
    cells["c-teacher-label-bottom"].set("value", "module rep")
    cells["d-title"].set("value", "Block-level objective")
    cells["d-top"].set("value", "Individual-gene<br>target loss:<br><b>not used</b>")
    cells["d-mid"].set("value", "Block alignment")
    cells["d-bottom"].set("value", "Variance + covariance<br>regularization")
    cells["d-formula"].set(
        "value",
        "<i>L = L<sub>align</sub> + &#955;<sub>v</sub>L<sub>var</sub> + "
        "&#955;<sub>c</sub>L<sub>cov</sub></i>",
    )
    style_set(cells["d-top"], "fillColor", "#F5F5F5")
    style_set(cells["d-top"], "strokeColor", "#9AA0A4")
    style_set(cells["d-top"], "strokeWidth", "2.2")
    style_set(cells["d-top"], "dashed", "1")
    style_set(cells["d-top"], "dashPattern", "5 4")
    style_set(cells["d-top"], "fontSize", "20")
    style_set(cells["d-top"], "fontColor", "#6F7477")
    style_set(cells["d-mid"], "fillColor", "#EFF7F7")
    style_set(cells["d-mid"], "strokeColor", "#155F67")
    style_set(cells["d-mid"], "strokeWidth", "2.2")
    style_set(cells["d-bottom"], "fillColor", "#EFF7F7")
    style_set(cells["d-bottom"], "strokeColor", "#155F67")
    style_set(cells["d-bottom"], "strokeWidth", "2.2")
    style_set(cells["d-bottom"], "dashed", "0")
    style_set(cells["d-bottom"], "fontSize", "23")
    style_set(cells["d-bottom"], "size", "35")
    style_set(cells["d-bottom"], "fontColor", "#1A1A1A")
    style_set(cells["d-formula"], "align", "center")

    # Match the actual forward pass:
    # student block representation -> predictor -> prediction;
    # frozen EMA teacher block representation -> target;
    # both branches meet only at the block-level loss.
    cells["c-context-label-top"].set("value", "student")
    cells["c-context-label-bottom"].set("value", "module rep")
    cells["c-teacher-label-top"].set("value", "teacher target")
    cells["c-stop-token"].set("value", "L")
    cells["c-stop-label"].set("value", "module loss")

    for cell_id in ("c-context-dot", "c-mask-line", "c-mask-down", "c-mask-label", "c-teacher-up"):
        style_set(cells[cell_id], "opacity", "0")

    # Major model components and computational paths use the original heavy
    # outline. Small tokens and graph primitives retain their fine strokes.
    for cell_id in (
        "c-student-encoder",
        "c-teacher-encoder",
        "c-predictor",
        "c-s-arrow-to-enc",
        "c-context-arrow",
        "c-pred-arrow",
        "c-stop-arrow",
        "c-t-arrow-to-enc",
        "c-teacher-line",
    ):
        style_set(cells[cell_id], "strokeWidth", "2.2")

    style_set(cells["c-context-arrow"], "endArrow", "block")
    style_set(cells["c-context-arrow"], "fillColor", "#155F67")
    set_edge_route(cells, "c-context-arrow", (504, 632), (650, 632))
    set_vertex_geometry(cells, "c-context-label-top", 520, 568, 115, 32)
    set_vertex_geometry(cells, "c-context-label-bottom", 512, 596, 135, 32)
    style_set(cells["c-context-label-top"], "fontSize", "22")
    style_set(cells["c-context-label-bottom"], "fontSize", "22")

    set_vertex_geometry(cells, "c-predictor", 650, 592, 132, 80)
    set_edge_route(cells, "c-pred-arrow", (716, 672), (716, 750))
    set_vertex_geometry(cells, "c-pred-label", 735, 676, 145, 58)
    style_set(cells["c-pred-label"], "fontSize", "22")
    style_set(cells["c-pred-label"], "align", "center")

    cells["c-stop-token"].set(
        "style",
        "rhombus;whiteSpace=wrap;html=1;fontFamily=Arial;"
        "fillColor=#F5FAFA;strokeColor=#155F67;strokeWidth=2.2;"
        "fontSize=21;fontStyle=1;fontColor=#1A1A1A;"
        "align=center;verticalAlign=middle;",
    )
    set_vertex_geometry(cells, "c-stop-token", 698, 750, 36, 36)
    set_vertex_geometry(cells, "c-stop-label", 760, 772, 120, 34)
    style_set(cells["c-stop-label"], "fontSize", "20")
    style_set(cells["c-stop-label"], "align", "right")
    set_edge_route(
        cells,
        "c-stop-arrow",
        (734, 768),
        (972, 710),
        ((946, 768), (946, 710)),
    )

    set_edge_route(
        cells,
        "c-teacher-line",
        (504, 823),
        (716, 786),
        ((716, 823), (716, 786)),
    )
    set_vertex_geometry(cells, "c-teacher-label-top", 505, 758, 160, 32)
    set_vertex_geometry(cells, "c-teacher-label-bottom", 520, 790, 130, 32)
    style_set(cells["c-teacher-label-top"], "fontSize", "22")
    style_set(cells["c-teacher-label-bottom"], "fontSize", "22")

    graph_root = root.find(".//root")
    assert graph_root is not None
    fallback_note = cells.get("c-fallback-note")
    if fallback_note is not None:
        graph_root.remove(fallback_note)
        cells.pop("c-fallback-note")

    if "c-ema-arrow" not in cells:
        ema_arrow = ET.SubElement(
            graph_root,
            "mxCell",
            {
                "id": "c-ema-arrow",
                "value": "",
                "style": (
                    "endArrow=block;endFill=1;html=1;fontFamily=Arial;rounded=0;"
                    "strokeColor=#155F67;fillColor=#155F67;strokeWidth=1.8;"
                    "dashed=1;dashPattern=4 3;"
                ),
                "edge": "1",
                "parent": "1",
            },
        )
        ema_geometry = ET.SubElement(
            ema_arrow,
            "mxGeometry",
            {"relative": "1", "as": "geometry"},
        )
        ET.SubElement(ema_geometry, "mxPoint", {"x": "439", "y": "692", "as": "sourcePoint"})
        ET.SubElement(ema_geometry, "mxPoint", {"x": "439", "y": "765", "as": "targetPoint"})
        cells["c-ema-arrow"] = ema_arrow
    else:
        set_edge_route(cells, "c-ema-arrow", (439, 692), (439, 765))
        style_set(cells["c-ema-arrow"], "endArrow", "block")
        style_set(cells["c-ema-arrow"], "endFill", "1")
        style_set(cells["c-ema-arrow"], "strokeColor", "#155F67")
        style_set(cells["c-ema-arrow"], "strokeWidth", "2.2")
        style_set(cells["c-ema-arrow"], "dashed", "1")
        style_set(cells["c-ema-arrow"], "dashPattern", "4 3")

    if "c-ema-label" not in cells:
        ema_label = ET.SubElement(
            graph_root,
            "mxCell",
            {
                "id": "c-ema-label",
                "value": "EMA",
                "style": (
                    "text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;"
                    "fontSize=18;fontStyle=1;fontColor=#155F67;"
                    "align=left;verticalAlign=middle;"
                ),
                "vertex": "1",
                "parent": "1",
            },
        )
        ET.SubElement(
            ema_label,
            "mxGeometry",
            {"x": "449", "y": "710", "width": "62", "height": "30", "as": "geometry"},
        )
        cells["c-ema-label"] = ema_label
    else:
        cells["c-ema-label"].set("value", "EMA")
        set_vertex_geometry(cells, "c-ema-label", 449, 710, 62, 30)
        style_set(cells["c-ema-label"], "fontSize", "18")
        style_set(cells["c-ema-label"], "fontStyle", "1")
        style_set(cells["c-ema-label"], "fontColor", "#155F67")

    if "c-teacher-stop-text" not in cells:
        stop_text = ET.SubElement(
            graph_root,
            "mxCell",
            {
                "id": "c-teacher-stop-text",
                "value": "stop-gradient",
                "style": (
                    "text;html=1;fontFamily=Arial;strokeColor=none;fillColor=none;"
                    "fontSize=18;fontColor=#1A1A1A;align=left;verticalAlign=middle;"
                ),
                "vertex": "1",
                "parent": "1",
            },
        )
        ET.SubElement(
            stop_text,
            "mxGeometry",
            {"x": "567", "y": "828", "width": "125", "height": "28", "as": "geometry"},
        )
        cells["c-teacher-stop-text"] = stop_text
    else:
        cells["c-teacher-stop-text"].set("value", "stop-gradient")
        set_vertex_geometry(cells, "c-teacher-stop-text", 567, 828, 125, 28)
        style_set(cells["c-teacher-stop-text"], "fontSize", "18")

    set_vertex_geometry(cells, "c-lock-body", 540, 834, 20, 19)
    set_vertex_geometry(cells, "c-lock-hole", 548, 841, 5, 5)
    set_edge_route(
        cells,
        "c-lock-shackle",
        (545, 835),
        (555, 835),
        ((545, 825), (555, 825)),
    )

    # Keep all three objective tiers on one centre line, with equal heights
    # and gaps. Styling is intentionally unchanged from the accepted figure.
    set_vertex_geometry(cells, "d-top", 1006, 564, 208, 92)
    set_vertex_geometry(cells, "d-mid", 972, 664, 276, 92)
    set_vertex_geometry(cells, "d-bottom", 938, 764, 344, 92)
    set_vertex_geometry(cells, "d-formula", 915, 862, 390, 44)

    # Keep panel letters clearly heavier than the rest of the figure.
    for cell_id in ("a-letter", "b-letter", "c-letter", "d-letter"):
        style_set(cells[cell_id], "fontSize", "38")
        style_set(cells[cell_id], "fontStyle", "1")

    # Use native, consistent arrowheads while retaining the original callout paths.
    callout_edges = {
        "b-callout-line-1": ((1065, 200), (883, 278)),
        "b-callout-line-2": ((1130, 240), (1077, 276)),
        "b-callout-line-3": ((1212, 240), (1172, 304)),
    }
    for cell_id, (source, target) in callout_edges.items():
        set_edge_points(cells, cell_id, source, target)
        style_set(cells[cell_id], "endArrow", "block")
        style_set(cells[cell_id], "endFill", "1")
        style_set(cells[cell_id], "strokeWidth", "1.45")
    for cell_id in ("b-callout-head-1", "b-callout-head-2", "b-callout-head-3"):
        style_set(cells[cell_id], "opacity", "0")

    ET.indent(tree, space="  ")
    tree.write(path, encoding="UTF-8", xml_declaration=False)


if __name__ == "__main__":
    main()


==> anc/source_data/figure2_failure_mode/DERIVATION.md <==
# Figure 2 derivation

`plot_failure_mode_nature.py` reads the checked-in panel-level CSV files and
regenerates the published figure without model checkpoints.

The effective-rank trajectory was derived from existing checkpoints with
`run_hpan_effective_rank_sweep.py`. This script does not train a model. It
encodes one deterministic hPancreas subset with the manuscript
`max_top5_mean`/no-control readout, then computes effective rank, participation
ratio and the leading-PC variance fraction.

Example for BioM-JEPA:

```bash
python anc/source_data/figure2_failure_mode/run_hpan_effective_rank_sweep.py \
  --model full \
  --scjepa-root /path/to/full/scjepa_checkout \
  --data-root /path/to/CellBench/Used_data \
  --steps 800,1600,2400,3200,4000,4800,5600,6400,7200
```

Run the same command with `--model token` and `--model decoder` for the two
objective controls. When checkpoints are stored elsewhere, pass
`--config-path` and `--checkpoint-dir` explicitly. Training curves, target
similarities, depth diagnostics and annotation summaries are included as the
exact plotted CSV values; their run identities are recorded in the manifests
in this directory and `../provenance/`.


==> anc/source_data/figure2_failure_mode/annotation_official_fewshot_hpancreas_cortex.csv <==
index,dataset,topk,acc_mean,acc_std,macro_f1_mean,macro_f1_std,macro_precision_mean,macro_precision_std,macro_recall_mean,macro_recall_std,seconds_mean,seconds_std,n_success,model,source_dir
0,cortex,1,0.884402623324779,0.0915013715515166,0.7279797138631106,0.1079180192390224,0.7382632404155061,0.1093912824985929,0.8082688636637497,0.0706516898412132,2.236,0.4959067452656799,5,full,ablation_annotation_hpancreas_cortex_20260605_155532_standard_scjepa_step25600
1,cortex,5,0.9908753920729968,0.0013822868142048,0.9035426704093414,0.0380192753329563,0.9143171127095512,0.0513944053951798,0.9039316744822734,0.0338168596090585,2.4716,0.1203341181876529,5,full,ablation_annotation_hpancreas_cortex_20260605_155532_standard_scjepa_step25600
2,cortex,9,0.9916737952666096,0.0013881564236827,0.9119025436235898,0.0425223028882153,0.9209268143284464,0.0578178387858214,0.910049051209046,0.0364423769683048,5.0722000000000005,0.9041878676469844,5,full,ablation_annotation_hpancreas_cortex_20260605_155532_standard_scjepa_step25600
3,hPancreas,1,0.582591093117409,0.0889381863063411,0.4307273718423969,0.0579769655095483,0.4478276474851895,0.0647233279613247,0.654402744964701,0.0908273241245219,2.117,0.757222886606051,5,full,ablation_annotation_hpancreas_cortex_20260605_155532_standard_scjepa_step25600
4,hPancreas,5,0.9423076923076924,0.0134636099455026,0.7666546115008068,0.024866794619939,0.7404193787006694,0.0334084222210892,0.9020295873246846,0.0319680698899527,4.6834,1.043524939807382,5,full,ablation_annotation_hpancreas_cortex_20260605_155532_standard_scjepa_step25600
5,hPancreas,9,0.9642375168690958,0.0045452744889701,0.8113162431640614,0.0278057345843064,0.7807382281652038,0.0356539271794027,0.902996000114902,0.0232398094709765,4.7528,0.3349040161001355,5,full,ablation_annotation_hpancreas_cortex_20260605_155532_standard_scjepa_step25600
0,cortex,1,0.8215568862275449,0.1261615420815,0.6287130524708636,0.0747020582893087,0.6586046696792824,0.0741337104341572,0.7097513876867334,0.0540733990657637,2.7296,0.4545066556168348,5,token,ablation_annotation_hpancreas_cortex_20260605_155532_token_ijepa_stable_zhengbest52000
1,cortex,5,0.9912745936698032,0.0026489248160806,0.8796560205860822,0.0345621687874414,0.8990613355131352,0.0530431785763742,0.8853677206208841,0.034770870792632,2.8028,0.4594221370373875,5,token,ablation_annotation_hpancreas_cortex_20260605_155532_token_ijepa_stable_zhengbest52000
2,cortex,9,0.9937268320501854,0.0005702879954376,0.9024857008670676,0.0434698119595136,0.9277263049597656,0.0525103514226113,0.8943553213259922,0.0411792659106451,5.4206,0.815842080307212,5,token,ablation_annotation_hpancreas_cortex_20260605_155532_token_ijepa_stable_zhengbest52000
3,hPancreas,1,0.5900134952766531,0.0696991355622509,0.3994118158994535,0.0448613716973576,0.4273710048707858,0.0406900078989217,0.6075483381196645,0.0999624392991304,2.6238,0.504987821635334,5,token,ablation_annotation_hpancreas_cortex_20260605_155532_token_ijepa_stable_zhengbest52000
4,hPancreas,5,0.9252361673414304,0.0362576482985633,0.7541216037549733,0.0474320896804085,0.7349028634297415,0.0507345718397688,0.8925891404849698,0.0514993874407375,4.4178,0.9729839155916198,5,token,ablation_annotation_hpancreas_cortex_20260605_155532_token_ijepa_stable_zhengbest52000
5,hPancreas,9,0.9666666666666666,0.0035013026488852,0.8328848929264001,0.0215413080577065,0.8088983154919773,0.0154695330155483,0.925531806354772,0.0368082461515492,4.6274,1.0792301886066755,5,token,ablation_annotation_hpancreas_cortex_20260605_155532_token_ijepa_stable_zhengbest52000
0,cortex,1,0.7595665811234673,0.1733888178617368,0.5679430967282108,0.0994577116672725,0.6120112141024856,0.0981678381385,0.6428684744575637,0.0959281109902509,1.6324,0.28500754375981,5,decoder,ablation_annotation_hpancreas_cortex_20260605_155532_scf_decoder_only_available57600
1,cortex,5,0.990362132877103,0.0016675439426533,0.8902954590256982,0.0399196480502522,0.8901916469509216,0.057946795178344,0.9075859910233334,0.0298649589435395,1.9782,0.3437276538191248,5,decoder,ablation_annotation_hpancreas_cortex_20260605_155532_scf_decoder_only_available57600
2,cortex,9,0.9911605360707156,0.0023165207883193,0.9063111657538172,0.0491511523972438,0.9233174931054052,0.0511204090303183,0.9036577822437768,0.0477149546252352,4.1332,1.111727349668074,5,decoder,ablation_annotation_hpancreas_cortex_20260605_155532_scf_decoder_only_available57600
3,hPancreas,1,0.5045209176788124,0.0699945927044527,0.3552398231851033,0.0382207502016905,0.3999888695681256,0.031495893600948,0.551317980677891,0.0844060190884971,2.365,0.5329460573078667,5,decoder,ablation_annotation_hpancreas_cortex_20260605_155532_scf_decoder_only_available57600
4,hPancreas,5,0.9128879892037788,0.0433692610137642,0.703071679093761,0.0510405598357218,0.6939397473887825,0.0531281307908954,0.8529234373135235,0.0737392701984234,4.4566,0.7196105196562932,5,decoder,ablation_annotation_hpancreas_cortex_20260605_155532_scf_decoder_only_available57600
5,hPancreas,9,0.9645074224021594,0.0039590298007303,0.8204139738681467,0.0139341710825086,0.7827764989760106,0.0103120313317532,0.9247873381011807,0.0401049759246946,5.0576,0.6814831619343208,5,decoder,ablation_annotation_hpancreas_cortex_20260605_155532_scf_decoder_only_available57600
0,cortex,1,0.8030795551753636,0.141237639394507,0.6018924209477838,0.1057826149565246,0.6314832666954022,0.1049189966530357,0.6957147070050473,0.0651812120360702,1.983,0.4772593634492674,5,random,ablation_annotation_hpancreas_cortex_20260605_155532_random_blocks_nodmt_zhengbest2400
1,cortex,5,0.9907613344739092,0.0017179777965659,0.8674489009003364,0.0405161243429536,0.8855832529632007,0.0587754834494825,0.8812907255095226,0.0346877375290336,2.4908,0.5335903859703623,5,random,ablation_annotation_hpancreas_cortex_20260605_155532_random_blocks_nodmt_zhengbest2400
2,cortex,9,0.9914456800684344,0.001825812442952,0.9187746341674854,0.0560643217049198,0.9415931427392534,0.0520002270287199,0.9136488144933224,0.0619907799348226,3.865,0.5908764676309253,5,random,ablation_annotation_hpancreas_cortex_20260605_155532_random_blocks_nodmt_zhengbest2400
3,hPancreas,1,0.5663292847503374,0.071929872035391,0.3921614026359624,0.0410582186424784,0.4266620254889088,0.0417409797287533,0.5958117267057382,0.0984100558956743,1.8094,0.3835007170788603,5,random,ablation_annotation_hpancreas_cortex_20260605_155532_random_blocks_nodmt_zhengbest2400
4,hPancreas,5,0.9290823211875844,0.0241297659903735,0.7564233841085662,0.0523678872645034,0.7360976840076313,0.0421661312420214,0.8797510549919745,0.0510912789346362,4.9524,0.8355601713820497,5,random,ablation_annotation_hpancreas_cortex_20260605_155532_random_blocks_nodmt_zhengbest2400
5,hPancreas,9,0.9645748987854252,0.0038393409840556,0.8100553678322516,0.0302285374256523,0.7828231777392275,0.036863191932323,0.9114288031062656,0.0311330717138446,3.4118000000000004,0.6732014557322347,5,random,ablation_annotation_hpancreas_cortex_20260605_155532_random_blocks_nodmt_zhengbest2400


==> anc/source_data/figure2_failure_mode/ckpt_target_cosine_every800_step0_7500.csv <==
target_cosine,target_centered_cosine,target_linear_cka,target_rbf_cka,target_procrustes_cosine,target_rsa_cosine_pearson,loss_l2,n_pairs,model,step,batch_size
0.007180802058428526,0.00549126323312521,0.15510278940200806,0.21600425243377686,0.49363040924072266,-0.019905759021639824,173.32110595703125,32.0,full,800,8
0.024046633392572403,0.023493027314543724,0.14837348461151123,0.21705418825149536,0.5286824703216553,0.029937205836176872,125.22776794433594,32.0,full,1600,8
0.025376394391059875,0.025767359882593155,0.1268470287322998,0.19744686782360077,0.5153083801269531,0.023537958040833473,78.9769287109375,32.0,full,2400,8
0.05356207862496376,0.053739033639431,0.15104466676712036,0.22042889893054962,0.5705881118774414,-0.0218160692602396,63.73838806152344,32.0,full,3200,8
0.047640107572078705,0.04725193232297897,0.15812286734580994,0.22563914954662323,0.5604960322380066,-0.07366116344928741,42.034576416015625,32.0,full,4000,8
0.06897024810314178,0.06947144865989685,0.17471130192279816,0.24477754533290863,0.5949196815490723,-0.0034064562059938908,20.702234268188477,32.0,full,4800,8
0.06661435216665268,0.06664930284023285,0.15232236683368683,0.2330094277858734,0.6190443634986877,-0.049052510410547256,13.016706466674805,32.0,full,5600,8
0.09141181409358978,0.09107585996389389,0.15875761210918427,0.25883448123931885,0.6265338659286499,-0.043249137699604034,5.095253944396973,32.0,full,6400,8
0.06793007999658585,0.06775563955307007,0.14907284080982208,0.23819735646247864,0.615432858467102,-0.0636015236377716,4.210200786590576,32.0,full,7200,8
0.18978938460350037,0.18982481956481934,0.25704821944236755,0.27324631810188293,0.7698277831077576,0.12214169651269913,0.0021099233999848366,8192.0,token,800,8
0.4782809317111969,0.4785233736038208,0.2434062659740448,0.2683550715446472,0.7781929969787598,0.14228208363056183,0.0013586435234174132,8192.0,token,1600,8
0.7180312275886536,0.7181952595710754,0.22979636490345,0.26863816380500793,0.7896190881729126,0.15046925842761993,0.0007342937751673162,8192.0,token,2400,8
0.878543496131897,0.878726601600647,0.24272960424423218,0.2838309407234192,0.8003475666046143,0.1959747076034546,0.00031629312434233725,8192.0,token,3200,8
0.950752854347229,0.9508371353149414,0.23894809186458588,0.2840496003627777,0.8050543665885925,0.17753159999847412,0.00012824787700083107,8192.0,token,4000,8
0.9664878249168396,0.9665383100509644,0.24211913347244263,0.2901249825954437,0.808269202709198,0.19372138381004333,8.727143722353503e-05,8192.0,token,4800,8
0.9708649516105652,0.9709078073501587,0.2193276584148407,0.27361860871315,0.8071725368499756,0.15736521780490875,7.587263826280832e-05,8192.0,token,5600,8
0.9730353951454163,0.9730761051177979,0.23468071222305298,0.28518518805503845,0.8089130520820618,0.16820959746837616,7.022044155746698e-05,8192.0,token,6400,8
0.9742534160614014,0.9742918014526367,0.2338232845067978,0.2892775535583496,0.8104788064956665,0.15611758828163147,6.704845145577565e-05,8192.0,token,7200,8


==> anc/source_data/figure2_failure_mode/depth_confound_step20000_reused.csv <==
model,label,plot_label,dataset,pc1_total_abs,pc1_nnz_abs,norm_total_abs,norm_nnz_abs,checkpoint_step
full,BioM-JEPA full,BioM-JEPA,hPancreas,0.4602811275485565,0.1650506789403723,0.4872519313102359,0.0145450078889341,20000
full,BioM-JEPA full,BioM-JEPA,Zheng68k,0.9028154752561244,0.8563155909797295,0.0154635660030307,0.2190756697828993,20000
full,BioM-JEPA full,BioM-JEPA,cortex,0.6381672186210731,0.1949386625420846,0.7899741351688047,0.4997748172171194,20000
token,Pure token JEPA,Pure token JEPA,hPancreas,0.3090521097936983,0.9268624226443722,0.0551188161664722,0.1058909707365462,20000
token,Pure token JEPA,Pure token JEPA,Zheng68k,0.7415343979934834,0.8862930002817496,0.9152134560206874,0.8941616012014749,20000
token,Pure token JEPA,Pure token JEPA,cortex,0.4447329606137364,0.0313774717442956,0.8319899732998094,0.5488147490867004,20000
decoder,Decoder-only substitute,Decoder-only,hPancreas,0.213227487099415,0.8808815397934321,0.1913081780027413,0.8149904408668479,20000
decoder,Decoder-only substitute,Decoder-only,Zheng68k,0.7026585786115056,0.8576657731343694,0.8130845157986701,0.6767904876806302,20000
decoder,Decoder-only substitute,Decoder-only,cortex,0.300458853736177,0.1834569689111152,0.8183414107238058,0.9005725176130623,20000


==> anc/source_data/figure2_failure_mode/effective_rank_hpan_all.csv <==
model,label,dataset,step,n_cells,embedding_dim,effective_rank,participation_ratio,pc1_variance_fraction,seconds,pool_mode,control_token_mode,subset_seed
decoder,Decoder-only,hPancreas,800,4096,1536,14.995080947875977,3.0869948863983154,0.5558876395225525,32.67444705963135,max_top5_mean,drop,20260723
decoder,Decoder-only,hPancreas,1600,4096,1536,14.665143013000488,3.050987720489502,0.5593258142471313,32.53766965866089,max_top5_mean,drop,20260723
decoder,Decoder-only,hPancreas,2400,4096,1536,15.564648628234863,3.1623237133026123,0.5483583807945251,32.22006106376648,max_top5_mean,drop,20260723
decoder,Decoder-only,hPancreas,3200,4096,1536,13.80471897125244,2.92690372467041,0.5724502205848694,32.268081188201904,max_top5_mean,drop,20260723
decoder,Decoder-only,hPancreas,4000,4096,1536,11.25692367553711,2.5851869583129883,0.6126528978347778,32.07700061798096,max_top5_mean,drop,20260723
decoder,Decoder-only,hPancreas,4800,4096,1536,9.8988676071167,2.405327796936035,0.6368738412857056,32.12263464927673,max_top5_mean,drop,20260723
decoder,Decoder-only,hPancreas,5600,4096,1536,9.36673641204834,2.3377392292022705,0.646618664264679,32.19723653793335,max_top5_mean,drop,20260723
decoder,Decoder-only,hPancreas,6400,4096,1536,8.85948371887207,2.2726311683654785,0.6564125418663025,32.19060921669006,max_top5_mean,drop,20260723
decoder,Decoder-only,hPancreas,7200,4096,1536,8.580066680908203,2.2379865646362305,0.6617906093597412,32.190882444381714,max_top5_mean,drop,20260723
full,BioM-JEPA full,hPancreas,800,4096,1536,18.896564483642575,3.584728479385376,0.5113745331764221,32.0231614112854,max_top5_mean,drop,20260723
full,BioM-JEPA full,hPancreas,1600,4096,1536,24.73370361328125,4.391908645629883,0.4549227058887481,33.003772020339966,max_top5_mean,drop,20260723
full,BioM-JEPA full,hPancreas,2400,4096,1536,27.34552764892578,4.678235530853272,0.4396226108074188,32.953150033950806,max_top5_mean,drop,20260723
full,BioM-JEPA full,hPancreas,3200,4096,1536,28.3365421295166,4.929372310638428,0.4241470098495483,33.07437205314636,max_top5_mean,drop,20260723
full,BioM-JEPA full,hPancreas,4000,4096,1536,31.47309875488281,5.668084621429443,0.3834137320518493,32.95424199104309,max_top5_mean,drop,20260723
full,BioM-JEPA full,hPancreas,4800,4096,1536,35.33365249633789,6.5894060134887695,0.3396524488925934,33.13805437088013,max_top5_mean,drop,20260723
full,BioM-JEPA full,hPancreas,5600,4096,1536,37.831153869628906,7.331296920776367,0.3075058460235595,32.65389680862427,max_top5_mean,drop,20260723
full,BioM-JEPA full,hPancreas,6400,4096,1536,37.5334358215332,7.699411392211914,0.2887604534626007,32.877774477005005,max_top5_mean,drop,20260723
full,BioM-JEPA full,hPancreas,7200,4096,1536,34.97770690917969,7.728696346282959,0.2821117043495178,32.79668092727661,max_top5_mean,drop,20260723
token,Pure token JEPA,hPancreas,800,4096,1536,16.037633895874023,3.227429151535034,0.542225182056427,32.25801658630371,max_top5_mean,drop,20260723
token,Pure token JEPA,hPancreas,1600,4096,1536,17.43765640258789,3.4759297370910645,0.519258975982666,32.84131360054016,max_top5_mean,drop,20260723
token,Pure token JEPA,hPancreas,2400,4096,1536,18.636768341064453,3.722953319549561,0.497902363538742,33.268813371658325,max_top5_mean,drop,20260723
token,Pure token JEPA,hPancreas,3200,4096,1536,19.06741523742676,3.809633255004883,0.4908908605575561,32.80193495750427,max_top5_mean,drop,20260723
token,Pure token JEPA,hPancreas,4000,4096,1536,19.24581718444824,3.838565826416016,0.4887656569480896,32.92498421669006,max_top5_mean,drop,20260723
token,Pure token JEPA,hPancreas,4800,4096,1536,19.27855682373047,3.843539237976074,0.488432228565216,32.87813663482666,max_top5_mean,drop,20260723
token,Pure token JEPA,hPancreas,5600,4096,1536,19.26824951171875,3.842186212539673,0.4885528981685638,32.7967426776886,max_top5_mean,drop,20260723
token,Pure token JEPA,hPancreas,6400,4096,1536,19.253421783447266,3.84036922454834,0.4886991083621979,32.747918367385864,max_top5_mean,drop,20260723
token,Pure token JEPA,hPancreas,7200,4096,1536,19.2376651763916,3.838467121124268,0.4888466596603393,32.77627110481262,max_top5_mean,drop,20260723


==> anc/source_data/figure2_failure_mode/embedding_geometry_step20000_reused.csv <==
model,label,plot_label,dataset,n_cells,dim,effective_rank,participation_ratio,pc1_variance_fraction,checkpoint_step
full,BioM-JEPA full,BioM-JEPA,hPancreas,14818,1536,7.984809689328475,4.274571796641802,0.4150946055340342,20000
full,BioM-JEPA full,BioM-JEPA,Zheng68k,68450,1536,68.62102663119447,27.810053471905743,0.1331581744699999,20000
full,BioM-JEPA full,BioM-JEPA,cortex,17535,1536,28.94616454611809,8.428642430205828,0.2953087237775599,20000
token,Pure token JEPA,Pure token JEPA,hPancreas,14818,1536,7.221322056680753,2.879900221070418,0.5653507068492649,20000
token,Pure token JEPA,Pure token JEPA,Zheng68k,68450,1536,25.474640141236076,4.975463517419112,0.4421203570366477,20000
token,Pure token JEPA,Pure token JEPA,cortex,17535,1536,25.820961859348717,8.579248357199228,0.2618391196483554,20000
decoder,Decoder-only substitute,Decoder-only,hPancreas,14818,1536,4.413506481115068,1.9407636162949369,0.7100130684961026,20000
decoder,Decoder-only substitute,Decoder-only,Zheng68k,68450,1536,18.76570053265914,3.799729084525985,0.5085965681588772,20000
decoder,Decoder-only substitute,Decoder-only,cortex,17535,1536,19.80267685906585,5.9635642668522415,0.3670508508210415,20000


==> anc/source_data/figure2_failure_mode/plot_failure_mode_nature.py <==
#!/usr/bin/env python3
"""Render the measured token/objective failure-mode figure.

All panels use previously collected measurements. The script only changes the
visual presentation and keeps the published evaluation protocol intact.
"""

from pathlib import Path

import numpy as np
import pandas as pd

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D


ROOT = Path(__file__).resolve().parent
DATA = ROOT
FIGURE = ROOT

COLORS = {
    "full": "#0B7F83",
    "token": "#D96B43",
    "decoder": "#8B8B8B",
}
LIGHT = {
    "full": "#B9DCDD",
    "token": "#F2C2AE",
    "decoder": "#D5D5D5",
}
LABELS = {
    "full": "BioM-JEPA",
    "token": "Pure token JEPA",
    "decoder": "Decoder-only",
}
MARKERS = {
    "full": "o",
    "token": "s",
    "decoder": "^",
}


def configure_style():
    plt.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans"],
            "font.size": 12.5,
            "axes.titlesize": 17,
            "axes.labelsize": 15.5,
            "xtick.labelsize": 14,
            "ytick.labelsize": 14,
            "legend.fontsize": 10.5,
            "axes.linewidth": 1.05,
            "xtick.major.width": 0.95,
            "ytick.major.width": 0.95,
            "xtick.major.size": 4.5,
            "ytick.major.size": 4.5,
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "savefig.facecolor": "white",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )


def clean_axis(ax):
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.tick_params(direction="out")


def panel_label(ax, label):
    ax.text(
        -0.16,
        1.10,
        label,
        transform=ax.transAxes,
        fontsize=23,
        fontweight="bold",
        va="top",
        ha="left",
        clip_on=False,
    )


def smooth_loss(curves, model):
    df = curves[curves["model"] == model].copy()
    df = df[["plot_step", "objective_loss"]].dropna().sort_values("plot_step")
    df = df[(df["plot_step"] >= 0) & (df["plot_step"] <= 7500)]
    if df.empty:
        return df

    early = df[df["plot_step"] <= 400]["objective_loss"]
    denom = float(early.median()) if not early.empty else float(df["objective_loss"].iloc[:50].median())
    df["relative_loss"] = df["objective_loss"] / denom
    window = max(15, min(81, (len(df) // 22) | 1))
    df["smooth"] = df["relative_loss"].rolling(window, center=True, min_periods=max(5, window // 4)).median()
    residual = df["relative_loss"] - df["smooth"]
    df["band"] = residual.rolling(window * 2 - 1, center=True, min_periods=max(8, window // 2)).std()
    df["band"] = df["band"].interpolate(limit_direction="both").fillna(0).clip(upper=0.10)
    return df


def draw_panel_a(ax, curves, cosine):
    ax_right = ax.twinx()

    for model in ["full", "token", "decoder"]:
        df = smooth_loss(curves, model)
        if df.empty:
            continue
        line_style = "--" if model == "decoder" else "-"
        ax.plot(
            df["plot_step"],
            df["smooth"],
            color=COLORS[model],
            lw=3.0,
            ls=line_style,
            solid_capstyle="round",
            zorder=3,
        )
        ax.fill_between(
            df["plot_step"].to_numpy(),
            (df["smooth"] - df["band"]).clip(lower=0).to_numpy(),
            (df["smooth"] + df["band"]).to_numpy(),
            color=LIGHT[model],
            alpha=0.42,
            linewidth=0,
            zorder=1,
        )

    for model in ["full", "token"]:
        df = cosine[cosine["model"] == model].sort_values("step")
        ax_right.plot(
            df["step"],
            df["target_procrustes_cosine"],
            color=COLORS[model],
            lw=2.75,
            ls=(0, (1.5, 2.0)),
            marker=MARKERS[model],
            ms=5.8,
            markerfacecolor="white",
            markeredgewidth=1.8,
            zorder=5,
        )

    ax.set_xlim(0, 7500)
    ax.set_ylim(0, 1.16)
    ax_right.set_ylim(0, 1.0)
    ax.set_xticks([0, 2000, 4000, 6000])
    ax.set_yticks([0, 0.5, 1.0])
    ax_right.set_yticks([0, 0.5, 1.0])
    ax.set_xlabel("Training step")
    ax.set_ylabel("Relative objective loss ↓")
    ax_right.set_ylabel("Target similarity ↑")
    ax.set_title("Token-level objective is optimized", pad=13)
    clean_axis(ax)
    ax_right.spines["top"].set_visible(False)
    ax_right.tick_params(direction="out")

    # Direct labels keep the panel readable without a large legend box.
    ax_right.text(
        5000,
        0.845,
        "■  Pure token JEPA",
        color=COLORS["token"],
        fontsize=12.5,
        fontweight="bold",
        ha="left",
    )
    ax_right.text(
        4430,
        0.515,
        "●  BioM-JEPA",
        color=COLORS["full"],
        fontsize=12.5,
        fontweight="bold",
        ha="left",
    )
    ax.text(
        5000,
        0.285,
        "▲  Decoder-only",
        color=COLORS["decoder"],
        fontsize=11.5,
        fontweight="bold",
        ha="left",
    )
    metric_handles = [
        Line2D(
            [0],
            [0],
            color="#242424",
            lw=2.8,
            ls="-",
            label="Relative objective loss",
        ),
        Line2D(
            [0],
            [0],
            color="#242424",
            lw=2.5,
            ls=(0, (1.5, 2.0)),
            marker="o",
            markersize=5.2,
            markerfacecolor="white",
            markeredgewidth=1.4,
            label="Target similarity",
        ),
    ]
    ax.legend(
        handles=metric_handles,
        loc="upper center",
        bbox_to_anchor=(0.5, -0.19),
        ncol=2,
        frameon=False,
        handlelength=2.7,
        handletextpad=0.65,
        columnspacing=1.8,
        borderaxespad=0,
        fontsize=11.2,
    )
    panel_label(ax, "a")


def draw_panel_b(ax, rank_sweep):
    for model in ["full", "token", "decoder"]:
        df = rank_sweep[rank_sweep["model"] == model].sort_values("step")
        line_style = "--" if model == "decoder" else "-"
        ax.plot(
            df["step"],
            df["effective_rank"],
            color=COLORS[model],
            lw=3.2,
            ls=line_style,
            marker=MARKERS[model],
            ms=6.2,
            markerfacecolor="white",
            markeredgewidth=1.75,
            solid_capstyle="round",
            zorder=3,
        )

    ax.set_xlim(650, 7550)
    ax.set_ylim(0, 42)
    ax.set_xticks([800, 2400, 4000, 5600, 7200])
    ax.set_ylabel("Effective rank ↑")
    ax.set_xlabel("Training step")
    ax.set_title("Pooled geometry separates across objectives", pad=13)
    clean_axis(ax)
    ax.text(
        4920,
        39.1,
        "●  BioM-JEPA",
        color=COLORS["full"],
        fontsize=12.5,
        fontweight="bold",
    )
    ax.text(
        4950,
        20.8,
        "■  Pure token JEPA",
        color=COLORS["token"],
        fontsize=12.5,
        fontweight="bold",
    )
    ax.text(
        5000,
        6.6,
        "▲  Decoder-only",
        color=COLORS["decoder"],
        fontsize=11.5,
        fontweight="bold",
    )
    panel_label(ax, "b")


def draw_panel_c(ax, depth):
    metrics = ["pc1_total_abs", "pc1_nnz_abs", "norm_total_abs", "norm_nnz_abs"]
    order = ["token", "full", "decoder"]
    per_dataset = depth.assign(score=depth[metrics].mean(axis=1))
    means = per_dataset.groupby("model")["score"].mean().reindex(order)
    stds = per_dataset.groupby("model")["score"].std().reindex(order)
    y = np.arange(len(order))[::-1]

    for i, model in enumerate(order):
        yi = y[i]
        ax.errorbar(
            [means.loc[model]],
            [yi],
            xerr=[stds.loc[model]],
            fmt="o",
            ms=10,
            markerfacecolor=COLORS[model],
            markeredgecolor="white",
            markeredgewidth=0.9,
            color=COLORS[model],
            ecolor=COLORS[model],
            elinewidth=2.0,
            capsize=4,
            capthick=1.7,
            zorder=5,
        )
        values = per_dataset.loc[per_dataset["model"] == model, "score"].to_numpy()
        jitter = np.linspace(-0.10, 0.10, len(values))
        ax.scatter(
            values,
            np.full(len(values), yi) + jitter,
            s=29,
            color="white",
            edgecolor=COLORS[model],
            linewidth=1.15,
            zorder=6,
        )

    ax.set_xlim(0, 1.0)
    ax.set_xticks(np.linspace(0, 1, 6))
    ax.set_ylim(-0.55, len(order) - 0.45)
    ax.set_yticks(y, ["Pure token JEPA", "BioM-JEPA", "Decoder-only"])
    ax.set_xlabel("Mean absolute depth correlation ↓")
    ax.set_title("Depth association differs\nacross objectives", pad=13)
    clean_axis(ax)
    panel_label(ax, "c")


def draw_panel_d(ax, annotation):
    order = ["token", "decoder", "full"]
    datasets = ["hPancreas", "cortex"]
    subset = annotation[annotation["topk"] == 5].copy()
    x = np.arange(len(datasets))
    offsets = {"token": -0.12, "decoder": 0.0, "full": 0.12}

    for model in order:
        means = []
        stds = []
        for dataset in datasets:
            row = subset[(subset["model"] == model) & (subset["dataset"] == dataset)].iloc[0]
            means.append(float(row["macro_f1_mean"]))
            stds.append(float(row["macro_f1_std"]))
        ax.errorbar(
            x + offsets[model],
            means,
            yerr=stds,
            fmt="o",
            ms=8.5,
            color=COLORS[model],
            ecolor=COLORS[model],
            elinewidth=1.7,
            capsize=4,
            capthick=1.7,
            markeredgecolor="white",
            markeredgewidth=0.8,
            label=LABELS[model],
            zorder=4,
        )

    ax.set_xlim(-0.45, len(datasets) - 0.55)
    ax.set_ylim(0.62, 0.96)
    ax.set_yticks([0.65, 0.75, 0.85, 0.95])
    ax.set_xticks(x, ["hPancreas\n(Segerstolpe)", "cortex"])
    ax.set_ylabel("Macro-F1 ↑")
    ax.set_title("Failure mode affects within-dataset annotation", pad=13)
    clean_axis(ax)
    ax.legend(
        frameon=False,
        loc="lower right",
        handletextpad=0.45,
        borderaxespad=0,
    )
    panel_label(ax, "d")


def main():
    configure_style()
    curves = pd.read_csv(DATA / "training_curves_wandb_step0_7500_completed.csv")
    cosine = pd.read_csv(DATA / "ckpt_target_cosine_every800_step0_7500.csv")
    rank_sweep = pd.read_csv(DATA / "effective_rank_hpan_all.csv")
    depth = pd.read_csv(DATA / "depth_confound_step20000_reused.csv")
    annotation = pd.read_csv(DATA / "annotation_official_fewshot_hpancreas_cortex.csv")

    fig = plt.figure(figsize=(14.2, 9.7), constrained_layout=False)
    grid = fig.add_gridspec(
        2,
        2,
        left=0.075,
        right=0.965,
        top=0.94,
        bottom=0.085,
        wspace=0.34,
        hspace=0.61,
    )
    ax_a = fig.add_subplot(grid[0, 0])
    ax_b = fig.add_subplot(grid[0, 1])
    ax_c = fig.add_subplot(grid[1, 0])
    ax_d = fig.add_subplot(grid[1, 1])

    draw_panel_a(ax_a, curves, cosine)
    draw_panel_b(ax_b, rank_sweep)
    draw_panel_c(ax_c, depth)
    draw_panel_d(ax_d, annotation)

    output_stem = FIGURE / "failure_mode_figure_measured_nature"
    fig.savefig(output_stem.with_suffix(".png"), dpi=240, bbox_inches="tight", pad_inches=0.08)
    fig.savefig(output_stem.with_suffix(".pdf"), bbox_inches="tight", pad_inches=0.08)
    fig.savefig(output_stem.with_suffix(".svg"), bbox_inches="tight", pad_inches=0.08)
    plt.close(fig)
    print(output_stem.with_suffix(".png"))


if __name__ == "__main__":
    main()


==> anc/source_data/figure2_failure_mode/run_hpan_effective_rank_sweep.py <==
#!/usr/bin/env python3
"""Extract hPancreas embeddings across existing checkpoints and measure rank.

This script never trains a model. It loads one model family on one GPU, swaps
the saved checkpoint weights, encodes the same deterministic cell subset with
the established max_top5_mean/drop protocol, and writes one row per checkpoint.
"""

from __future__ import annotations

import argparse
import json
import sys
import time
from pathlib import Path

import numpy as np
import pandas as pd
import torch
import yaml
from torch.utils.data import DataLoader, Subset


STEPS = list(range(800, 7201, 800))
MODEL_DEFAULTS = {
    "full": {
        "label": "BioM-JEPA full",
        "config_path": "output/logs-full-formal-20260704/local_artifacts/configs/conf_full_formal_20260704.yaml",
        "checkpoint_dir": "output/logs-full-formal-20260704/ckpts",
    },
    "token": {
        "label": "Pure token JEPA",
        "config_path": "conf/conf_token_ijepa_stable.yaml",
        "checkpoint_dir": "output/logs-token-ijepa-stable/ckpts",
    },
    "decoder": {
        "label": "Decoder-only",
        "config_path": "output/logs-scf-decoder-only-formal-20260701/local_artifacts/configs/conf_scf_decoder_only_formal.yaml",
        "checkpoint_dir": "output/logs-scf-decoder-only-formal-20260701/ckpts",
    },
}


def load_base_cfg(path: Path):
    with path.open("r", encoding="utf-8") as handle:
        return yaml.safe_load(handle) or {}


def make_cfg(
    spec,
    first_checkpoint: Path,
    batch_size: int,
    data_root: Path,
    base_config: Path,
    scjepa_root: Path,
    output_dir: Path,
):
    cfg = json.loads(json.dumps(load_base_cfg(base_config)))
    cfg.setdefault("data_cfg", {})
    cfg.setdefault("model_cfg", {})
    cfg["data_cfg"].update(
        {
            "dataset_name": "hPancreas",
            "test_dataset_name": "hPancreas",
            "root_path": str(data_root),
            "num_workers": 0,
        }
    )
    cfg["model_cfg"].update(
        {
            "tasks": "embedding_extraction",
            "model": "scJEPA",
            "scjepa_root": str(scjepa_root),
            "config_path": str(spec["config_path"]),
            "ckpt_path": str(first_checkpoint),
            "strict_load": False,
            "allow_random_init": False,
            "pool_mode": "max_top5_mean",
            "pool_topk": 5,
            "embedding_dim": 1536,
            "batch_size": batch_size,
            "pre_normalized": "T",
            "control_token_mode": "drop",
            "tgthighres": "t4",
            "l2_normalize": False,
            "freeze_backbone": True,
            "embedding_cache_dir": str(output_dir / "unused_cache"),
        }
    )
    return cfg


def effective_rank(z: np.ndarray):
    x = torch.as_tensor(z, dtype=torch.float32, device="cuda")
    x = x - x.mean(dim=0, keepdim=True)
    covariance = x.T @ x
    eig = torch.linalg.eigvalsh(covariance).clamp_min_(0)
    eig = eig[eig > eig.max() * 1e-10]
    p = eig / eig.sum().clamp_min(1e-12)
    erank = torch.exp(-(p * torch.log(p.clamp_min(1e-12))).sum())
    participation = eig.sum().square() / eig.square().sum().clamp_min(1e-12)
    pc1_fraction = eig.max() / eig.sum().clamp_min(1e-12)
    return float(erank.cpu()), float(participation.cpu()), float(pc1_fraction.cpu())


@torch.inference_mode()
def extract_subset(adapter, loader: DataLoader):
    chunks = []
    adapter.model.eval()
    for batch in loader:
        embedding = adapter.encode_cell_embeddings(batch["input"])
        chunks.append(embedding.detach().float().cpu().numpy())
    return np.concatenate(chunks, axis=0)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--model", required=True, choices=sorted(MODEL_DEFAULTS))
    parser.add_argument(
        "--scjepa-root",
        type=Path,
        required=True,
        help="Full scJEPA checkout containing the CellBench adapters and checkpoints.",
    )
    parser.add_argument("--cellbench-root", type=Path, default=None)
    parser.add_argument("--base-config", type=Path, default=None)
    parser.add_argument("--config-path", type=Path, default=None)
    parser.add_argument("--checkpoint-dir", type=Path, default=None)
    parser.add_argument("--output-dir", type=Path, default=None)
    parser.add_argument("--n-cells", type=int, default=4096)
    parser.add_argument("--batch-size", type=int, default=32)
    parser.add_argument("--seed", type=int, default=20260723)
    parser.add_argument("--steps", default=",".join(str(step) for step in STEPS))
    parser.add_argument(
        "--data-root",
        type=Path,
        required=True,
        help="CellBench Used_data root containing hPancreas.",
    )
    args = parser.parse_args()

    scjepa_root = args.scjepa_root.resolve()
    cellbench_root = (args.cellbench_root or scjepa_root / "CellBench").resolve()
    output_dir = (
        args.output_dir
        or cellbench_root / "out/failure_mode_hpan_rank_sweep_20260723"
    ).resolve()
    output_dir.mkdir(parents=True, exist_ok=True)
    base_config = (args.base_config or cellbench_root / "configs/scjepa.yaml").resolve()

    defaults = MODEL_DEFAULTS[args.model]
    spec = {
        "label": defaults["label"],
        "config_path": (
            args.config_path or scjepa_root / defaults["config_path"]
        ).resolve(),
        "checkpoint_dir": (
            args.checkpoint_dir or scjepa_root / defaults["checkpoint_dir"]
        ).resolve(),
    }

    sys.path.insert(0, str(scjepa_root))
    sys.path.insert(0, str(cellbench_root))
    from CellBench.bio.modeling.scJEPA import scJEPA

    selected_steps = [int(value) for value in args.steps.split(",") if value.strip()]
    checkpoints = {step: spec["checkpoint_dir"] / f"step=step={step}.ckpt" for step in selected_steps}
    missing = [str(path) for path in checkpoints.values() if not path.exists()]
    if missing:
        raise FileNotFoundError(f"Missing checkpoints: {missing}")

    cfg = make_cfg(
        spec,
        checkpoints[selected_steps[0]],
        args.batch_size,
        args.data_root,
        base_config,
        scjepa_root,
        output_dir,
    )
    adapter = scJEPA(cfg, training=False)
    dataset = adapter.all_loader.dataset
    n_cells = min(args.n_cells, len(dataset))
    rng = np.random.default_rng(args.seed)
    indices = np.sort(rng.choice(len(dataset), size=n_cells, replace=False))
    loader = DataLoader(
        Subset(dataset, indices.tolist()),
        batch_size=args.batch_size,
        shuffle=False,
        num_workers=0,
        pin_memory=True,
    )

    rows = []
    for step in selected_steps:
        checkpoint = checkpoints[step]
        start = time.time()
        adapter._load_state_dict(adapter.model, str(checkpoint), strict=False)
        adapter.model.to(adapter.device).eval()
        embeddings = extract_subset(adapter, loader)
        erank, participation, pc1_fraction = effective_rank(embeddings)
        row = {
            "model": args.model,
            "label": spec["label"],
            "dataset": "hPancreas",
            "step": step,
            "n_cells": int(embeddings.shape[0]),
            "embedding_dim": int(embeddings.shape[1]),
            "effective_rank": erank,
            "participation_ratio": participation,
            "pc1_variance_fraction": pc1_fraction,
            "seconds": time.time() - start,
            "checkpoint": str(checkpoint),
            "pool_mode": "max_top5_mean",
            "control_token_mode": "drop",
            "subset_seed": args.seed,
        }
        rows.append(row)
        pd.DataFrame(rows).to_csv(
            output_dir / f"effective_rank_hpan_{args.model}.csv", index=False
        )
        print(json.dumps(row, ensure_ascii=False), flush=True)

    manifest = {
        "model": args.model,
        "dataset": "hPancreas",
        "steps": selected_steps,
        "n_cells": n_cells,
        "batch_size": args.batch_size,
        "subset_seed": args.seed,
        "protocol": "max_top5_mean + drop/no-control; existing checkpoints only",
        "config_path": str(spec["config_path"]),
    }
    (output_dir / f"manifest_{args.model}.json").write_text(
        json.dumps(manifest, indent=2, ensure_ascii=False), encoding="utf-8"
    )


if __name__ == "__main__":
    main()


==> anc/source_data/figure2_failure_mode/training_curves_wandb_step0_7500_completed.csv <==
model,run_id,step_note,plot_step,global_step_raw,objective_loss,target_cosine,objective_loss_norm
full,brvfo4dg,global_step,7,7,643.6671142578125,,2.689042542062976
full,brvfo4dg,global_step,15,15,652.068603515625,,2.7241413711479336
full,brvfo4dg,global_step,23,23,655.5782470703125,,2.738803578703642
full,brvfo4dg,global_step,31,31,659.2337646484375,,2.754075202906739
full,brvfo4dg,global_step,39,39,668.6393432617188,,2.793368807416881
full,brvfo4dg,global_step,47,47,642.602783203125,,2.684596095411443
full,brvfo4dg,global_step,55,55,644.9825439453125,,2.694538001303361
full,brvfo4dg,global_step,63,63,665.445068359375,,2.780024112755339
full,brvfo4dg,global_step,71,71,668.8109130859375,,2.7940855731891863
full,brvfo4dg,global_step,79,79,635.9564819335938,,2.6568299000206093
full,brvfo4dg,global_step,87,87,628.6322021484375,,2.626231319642665
full,brvfo4dg,global_step,95,95,640.0152587890625,,2.6737862170225752
full,brvfo4dg,global_step,103,103,626.2890014648438,,2.616442150391662
full,brvfo4dg,global_step,111,111,621.3485107421875,,2.595802304984601
full,brvfo4dg,global_step,119,119,628.3150024414062,,2.624906157167151
full,brvfo4dg,global_step,127,127,617.642333984375,,2.58031904236421
full,brvfo4dg,global_step,135,135,629.388916015625,,2.6293926366277383
full,brvfo4dg,global_step,143,143,602.3784790039062,,2.5165513672893574
full,brvfo4dg,global_step,151,151,604.8546752929688,,2.5268961511322687
full,brvfo4dg,global_step,159,159,600.055908203125,,2.5068483833215414
full,brvfo4dg,global_step,167,167,588.0923461914062,,2.4568683136682785
full,brvfo4dg,global_step,175,175,592.8487548828125,,2.4767391211638228
full,brvfo4dg,global_step,183,183,575.7418823242188,,2.4052718874761885
full,brvfo4dg,global_step,191,191,560.5222778320312,,2.3416890772839114
full,brvfo4dg,global_step,199,199,568.87890625,,2.376600491625844
full,brvfo4dg,global_step,199,199,,,
full,brvfo4dg,global_step,207,207,577.721923828125,,2.4135438897598434
full,brvfo4dg,global_step,215,215,564.0275268554688,,2.356332925844385
full,brvfo4dg,global_step,223,223,560.0686645507812,,2.3397940209979735
full,brvfo4dg,global_step,231,231,545.3864135742188,,2.2784561079452823
full,brvfo4dg,global_step,239,239,535.7100830078125,,2.2380313853398195
full,brvfo4dg,global_step,247,247,538.0890502929688,,2.2479699764131533
full,brvfo4dg,global_step,255,255,520.7897338867188,,2.175698771725847
full,brvfo4dg,global_step,263,263,502.7935791015625,,2.1005163913635463
full,brvfo4dg,global_step,271,271,498.39111328125,,2.0821242479425655
full,brvfo4dg,global_step,279,279,485.9929504394531,,2.030328550156361
full,brvfo4dg,global_step,287,287,505.8997802734375,,2.1134931411622504
full,brvfo4dg,global_step,295,295,488.2507629394531,,2.0397609939305035
full,brvfo4dg,global_step,303,303,482.032470703125,,2.0137828881797586
full,brvfo4dg,global_step,311,311,474.8863830566406,,1.9839287395599947
full,brvfo4dg,global_step,319,319,470.7077331542969,,1.9664716299657816
full,brvfo4dg,global_step,327,327,439.0799865722656,,1.8343406663282578
full,brvfo4dg,global_step,335,335,434.9495849609375,,1.8170851232025635
full,brvfo4dg,global_step,343,343,420.5338439941406,,1.7568606067150703
full,brvfo4dg,global_step,351,351,436.83245849609375,,1.824951187702686
full,brvfo4dg,global_step,359,359,424.9686279296875,,1.7753877652468428
full,brvfo4dg,global_step,367,367,412.66168212890625,,1.7239731441047896
full,brvfo4dg,global_step,375,375,401.942626953125,,1.6791922399077002
full,brvfo4dg,global_step,383,383,411.8404846191406,,1.7205424343632454
full,brvfo4dg,global_step,391,391,408.0182189941406,,1.7045741882853929
full,brvfo4dg,global_step,399,399,385.5975646972656,,1.6109076145398908
full,brvfo4dg,global_step,399,399,,,
full,brvfo4dg,global_step,407,407,374.7797546386719,,1.5657141429221006
full,brvfo4dg,global_step,415,415,384.7338562011719,,1.607299307018051
full,brvfo4dg,global_step,423,423,355.5627136230469,,1.4854312767030151
full,brvfo4dg,global_step,431,431,347.1949462890625,,1.4504733274078827
full,brvfo4dg,global_step,439,439,371.9968566894531,,1.5540880542034035
full,brvfo4dg,global_step,447,447,331.9209289550781,,1.3866631971565486
full,brvfo4dg,global_step,455,455,353.94134521484375,,1.478657699912406
full,brvfo4dg,global_step,463,463,370.1936340332031,,1.5465547464919178
full,brvfo4dg,global_step,471,471,324.646484375,,1.3562728128842918
full,brvfo4dg,global_step,479,479,333.927490234375,,1.3950459908767268
full,brvfo4dg,global_step,487,487,323.012939453125,,1.3494483663777186
full,brvfo4dg,global_step,495,495,324.15460205078125,,1.3542178803481808
full,brvfo4dg,global_step,503,503,308.2313232421875,,1.2876953360438774
full,brvfo4dg,global_step,511,511,309.5660705566406,,1.2932714983674838
full,brvfo4dg,global_step,519,519,303.8096923828125,,1.269223127004788
full,brvfo4dg,global_step,527,527,303.481201171875,,1.2678507921109612
full,brvfo4dg,global_step,535,535,289.83709716796875,,1.210849936696527
full,brvfo4dg,global_step,543,543,291.3336181640625,,1.217101939532227
full,brvfo4dg,global_step,551,551,301.4681091308594,,1.2594407148839752
full,brvfo4dg,global_step,559,559,295.5946044921875,,1.234903025301054
full,brvfo4dg,global_step,567,567,268.6849365234375,,1.1224827379228568
full,brvfo4dg,global_step,575,575,271.8531494140625,,1.1357185535432128
full,brvfo4dg,global_step,583,583,261.7394104003906,,1.0934664734467414
full,brvfo4dg,global_step,591,591,263.4339294433594,,1.1005456510122023
full,brvfo4dg,global_step,599,599,280.3216552734375,,1.1710973573055063
full,brvfo4dg,global_step,599,599,,,
full,brvfo4dg,global_step,607,607,243.79815673828125,,1.0185134530318574
full,brvfo4dg,global_step,615,615,275.5677795410156,,1.1512371317308268
full,brvfo4dg,global_step,623,623,249.3994598388672,,1.041913968600891
full,brvfo4dg,global_step,631,631,259.97186279296875,,1.0860822050785188
full,brvfo4dg,global_step,639,639,259.1231384277344,,1.08253649663071
full,brvfo4dg,global_step,647,647,244.8184509277344,,1.0227759272519714
full,brvfo4dg,global_step,655,655,262.812255859375,,1.0979484906515422
full,brvfo4dg,global_step,663,663,239.3666534423828,,1.0
full,brvfo4dg,global_step,671,671,243.82290649414065,,1.0186168498730777
full,brvfo4dg,global_step,679,679,260.20111083984375,,1.0870399326632854
full,brvfo4dg,global_step,687,687,241.20602416992188,,1.0076843231965968
full,brvfo4dg,global_step,695,695,252.38262939453125,,1.0543767302795226
full,brvfo4dg,global_step,703,703,248.17950439453125,,1.0368173712812916
full,brvfo4dg,global_step,711,711,247.90072631835935,,1.035652722521062
full,brvfo4dg,global_step,719,719,263.83514404296875,,1.1022218017785659
full,brvfo4dg,global_step,727,727,247.6221160888672,,1.0344887749724567
full,brvfo4dg,global_step,735,735,226.81106567382812,,0.9475466294574031
full,brvfo4dg,global_step,743,743,218.66644287109375,,0.9135209091425438
full,brvfo4dg,global_step,751,751,235.2640380859375,,0.9828605392712614
full,brvfo4dg,global_step,759,759,222.8103790283203,,0.9308329954237017
full,brvfo4dg,global_step,767,767,236.0606689453125,,0.9861886171297203
full,brvfo4dg,global_step,775,775,225.12185668945312,,0.9404896356778514
full,brvfo4dg,global_step,783,783,228.3648376464844,,0.9540378092032497
full,brvfo4dg,global_step,791,791,246.29412841796875,,1.0289408523533268
full,brvfo4dg,global_step,799,799,222.4748687744141,,0.9294313371347079
full,brvfo4dg,global_step,799,799,,,
full,brvfo4dg,global_step,807,807,219.00885009765625,,0.914951380854615
full,brvfo4dg,global_step,815,815,214.61854553222656,,0.8966100434030871
full,brvfo4dg,global_step,823,823,211.78985595703125,,0.8847926514041795
full,brvfo4dg,global_step,831,831,228.8564453125,,0.9560915943021583
full,brvfo4dg,global_step,839,839,223.81671142578125,,0.9350371415860375
full,brvfo4dg,global_step,847,847,225.2085418701172,,0.9408517796081668
full,brvfo4dg,global_step,855,855,218.25450134277344,,0.9117999445787831
full,brvfo4dg,global_step,863,863,228.1089782714844,,0.9529689077028927
full,brvfo4dg,global_step,871,871,217.55044555664065,,0.9088586168039757
full,brvfo4dg,global_step,879,879,205.8169708251953,,0.8598397807935969
full,brvfo4dg,global_step,887,887,206.1564483642578,,0.8612580131755114
full,brvfo4dg,global_step,895,895,209.9431610107422,,0.8770777298821907
full,brvfo4dg,global_step,903,903,212.466064453125,,0.8876176417959866
full,brvfo4dg,global_step,911,911,200.69503784179688,,0.8384419256214631
full,brvfo4dg,global_step,919,919,215.96548461914065,,0.9022371391891687
full,brvfo4dg,global_step,927,927,204.8680877685547,,0.8558756402460539
full,brvfo4dg,global_step,935,935,220.724609375,,0.9221192935637124
full,brvfo4dg,global_step,943,943,209.79010009765625,,0.8764382886280112
full,brvfo4dg,global_step,951,951,189.24851989746097,,0.7906219065013347
full,brvfo4dg,global_step,959,959,205.16993713378903,,0.8571366737312675
full,brvfo4dg,global_step,967,967,184.74415588378903,,0.7718040638783389
full,brvfo4dg,global_step,975,975,200.37838745117188,,0.8371190580203534
full,brvfo4dg,global_step,983,983,196.61167907714844,,0.8213829129899007
full,brvfo4dg,global_step,991,991,185.1202850341797,,0.7733754153802355
full,brvfo4dg,global_step,999,999,187.46109008789065,,0.7831545764289753
full,brvfo4dg,global_step,999,999,,,
full,brvfo4dg,global_step,1000,1000,,,
full,brvfo4dg,global_step,1000,1000,,,
full,brvfo4dg,global_step,1000,1000,,,
full,brvfo4dg,global_step,1000,1000,,,
full,brvfo4dg,global_step,1000,1000,,,
full,brvfo4dg,global_step,1000,1000,,,
full,brvfo4dg,global_step,1000,1000,,,
full,brvfo4dg,global_step,1000,1000,,,
full,brvfo4dg,global_step,1000,1000,,,
full,brvfo4dg,global_step,1000,1000,,,
full,brvfo4dg,global_step,1007,1007,193.68991088867188,,0.8091766672724711
full,brvfo4dg,global_step,1015,1015,190.8376312255859,,0.7972607231671969
full,brvfo4dg,global_step,1023,1023,196.82228088378903,,0.8222627423379402
full,brvfo4dg,global_step,1031,1031,187.7531890869141,,0.7843748758935111
full,brvfo4dg,global_step,1039,1039,187.83477783203125,,0.7847157284890744
full,brvfo4dg,global_step,1047,1047,190.18504333496097,,0.7945344123747788
full,brvfo4dg,global_step,1055,1055,190.7898712158203,,0.7970611965870373
full,brvfo4dg,global_step,1063,1063,194.4114227294922,,0.8121909210561292
full,brvfo4dg,global_step,1071,1071,183.55426025390625,,0.7668330471858689
full,brvfo4dg,global_step,1079,1079,183.52835083007812,,0.766724805609795
full,brvfo4dg,global_step,1087,1087,185.2763671875,,0.7740274784436392
full,brvfo4dg,global_step,1095,1095,191.08673095703125,,0.7983013849630777
full,brvfo4dg,global_step,1103,1103,186.93592834472656,,0.7809606127518649
full,brvfo4dg,global_step,1111,1111,204.71014404296875,,0.8552158001082798
full,brvfo4dg,global_step,1119,1119,168.5196990966797,,0.7040232909353162
full,brvfo4dg,global_step,1127,1127,177.31500244140625,,0.7407673537286896
full,brvfo4dg,global_step,1135,1135,181.50277709960935,,0.7582625837366203
full,brvfo4dg,global_step,1143,1143,170.5799560546875,,0.7126304086285238
full,brvfo4dg,global_step,1151,1151,167.03219604492188,,0.6978089622877552
full,brvfo4dg,global_step,1159,1159,171.73944091796875,,0.7174743785241063
full,brvfo4dg,global_step,1167,1167,176.33200073242188,,0.7366606759820293
full,brvfo4dg,global_step,1175,1175,171.50767517089844,,0.7165061327649864
full,brvfo4dg,global_step,1183,1183,173.96444702148438,,0.7267697672990979
full,brvfo4dg,global_step,1191,1191,166.25790405273438,,0.6945742093217416
full,brvfo4dg,global_step,1199,1199,179.19630432128906,,0.7486268523381551
full,brvfo4dg,global_step,1199,1199,,,
full,brvfo4dg,global_step,1207,1207,161.53311157226562,,0.6748354845974723
full,brvfo4dg,global_step,1215,1215,164.48890686035156,,0.6871838850349519
full,brvfo4dg,global_step,1223,1223,160.8242950439453,,0.67187426791116
full,brvfo4dg,global_step,1231,1231,172.84906005859375,,0.7221100248209791
full,brvfo4dg,global_step,1239,1239,170.00526428222656,,0.7102295237759506
full,brvfo4dg,global_step,1247,1247,157.4022979736328,,0.6575782203159749
full,brvfo4dg,global_step,1255,1255,161.83673095703125,,0.676103912677989
full,brvfo4dg,global_step,1263,1263,163.27227783203125,,0.6821011844548013
full,brvfo4dg,global_step,1271,1271,169.48416137695312,,0.7080525166708282
full,brvfo4dg,global_step,1279,1279,163.2688446044922,,0.6820868414897738
full,brvfo4dg,global_step,1287,1287,165.60885620117188,,0.6918626877199294
full,brvfo4dg,global_step,1295,1295,174.65013122558594,,0.7296343442743808
full,brvfo4dg,global_step,1303,1303,162.82481384277344,,0.6802318180128899
full,brvfo4dg,global_step,1311,1311,149.57969665527344,,0.6248978063741794
full,brvfo4dg,global_step,1319,1319,159.70394897460938,,0.6671938078168904
full,brvfo4dg,global_step,1327,1327,151.77072143554688,,0.6340512316686548
full,brvfo4dg,global_step,1335,1335,152.1996612548828,,0.6358432098459291
full,brvfo4dg,global_step,1343,1343,162.63296508789062,,0.6794303331271558
full,brvfo4dg,global_step,1351,1351,155.57131958007812,,0.6499289577005563
full,brvfo4dg,global_step,1359,1359,157.78952026367188,,0.6591959155315379
full,brvfo4dg,global_step,1367,1367,138.67218017578125,,0.5793295690168496
full,brvfo4dg,global_step,1375,1375,163.71136474609375,,0.6839355540620456
full,brvfo4dg,global_step,1383,1383,152.6499481201172,,0.6377243693924186
full,brvfo4dg,global_step,1391,1391,145.4881591796875,,0.607804625612596
full,brvfo4dg,global_step,1399,1399,155.69700622558594,,0.6504540377135835
full,brvfo4dg,global_step,1399,1399,,,
full,brvfo4dg,global_step,1407,1407,149.8329315185547,,0.6259557434746044
full,brvfo4dg,global_step,1415,1415,141.47482299804688,,0.5910381457210824
full,brvfo4dg,global_step,1423,1423,144.33734130859375,,0.6029968637353939
full,brvfo4dg,global_step,1431,1431,153.92083740234375,,0.6430337525665142
full,brvfo4dg,global_step,1439,1439,149.3092041015625,,0.6237677719695498
full,brvfo4dg,global_step,1447,1447,152.4034423828125,,0.6366945445034475
full,brvfo4dg,global_step,1455,1455,150.03317260742188,,0.6267922889415166
full,brvfo4dg,global_step,1463,1463,156.3444366455078,,0.653158802185205
full,brvfo4dg,global_step,1471,1471,142.58126831054688,,0.5956605327436186
full,brvfo4dg,global_step,1479,1479,151.5946044921875,,0.6333154694360021
full,brvfo4dg,global_step,1487,1487,139.67628479003906,,0.5835244081885453
full,brvfo4dg,global_step,1495,1495,142.620361328125,,0.5958238513053978
full,brvfo4dg,global_step,1503,1503,137.74227905273438,,0.5754447291292807
full,brvfo4dg,global_step,1511,1511,148.85679626464844,,0.621877751657999
full,brvfo4dg,global_step,1519,1519,142.20306396484375,,0.5940805117161944
full,brvfo4dg,global_step,1527,1527,140.74600219726562,,0.5879933573585434
full,brvfo4dg,global_step,1535,1535,146.36672973632812,,0.6114750222363767
full,brvfo4dg,global_step,1543,1543,155.76419067382812,,0.650734713602543
full,brvfo4dg,global_step,1551,1551,137.99232482910156,,0.5764893432088578
full,brvfo4dg,global_step,1559,1559,141.72470092773438,,0.592082058589036
full,brvfo4dg,global_step,1567,1567,142.6869659423828,,0.5961021048269305
full,brvfo4dg,global_step,1575,1575,146.96885681152344,,0.613990523316147
full,brvfo4dg,global_step,1583,1583,142.45944213867188,,0.5951515805979334
full,brvfo4dg,global_step,1591,1591,143.0188751220703,,0.5974887189392734
full,brvfo4dg,global_step,1599,1599,139.1347198486328,,0.5812619170118594
full,brvfo4dg,global_step,1599,1599,,,
full,brvfo4dg,global_step,1607,1607,130.23411560058594,,0.5440779395444661
full,brvfo4dg,global_step,1615,1615,145.64984130859375,,0.6084800836456222
full,brvfo4dg,global_step,1623,1623,134.61363220214844,,0.5623742082125522
full,brvfo4dg,global_step,1631,1631,134.80056762695312,,0.5631551667216693
full,brvfo4dg,global_step,1639,1639,136.5027618408203,,0.5702664087822804
full,brvfo4dg,global_step,1647,1647,139.77078247070312,,0.5839191903326121
full,brvfo4dg,global_step,1655,1655,117.14198303222656,,0.4893830504273789
full,brvfo4dg,global_step,1663,1663,138.71243286132812,,0.5794977323134827
full,brvfo4dg,global_step,1671,1671,141.34011840820312,,0.5904753915199163
full,brvfo4dg,global_step,1679,1679,123.88330841064452,,0.5175462272169171
full,brvfo4dg,global_step,1687,1687,135.32754516601562,,0.5653567162336164
full,brvfo4dg,global_step,1695,1695,133.73272705078125,,0.5586940583725528
full,brvfo4dg,global_step,1703,1703,134.83995056152344,,0.563319696467162
full,brvfo4dg,global_step,1711,1711,128.12757873535156,,0.5352774786826885
full,brvfo4dg,global_step,1719,1719,134.86643981933594,,0.5634303604106626
full,brvfo4dg,global_step,1727,1727,141.13595581054688,,0.5896224631996172
full,brvfo4dg,global_step,1735,1735,131.97357177734375,,0.5513448505855085
full,brvfo4dg,global_step,1743,1743,127.90670013427734,,0.5343547160593335
full,brvfo4dg,global_step,1751,1751,128.35516357421875,,0.5362282578977305
full,brvfo4dg,global_step,1759,1759,120.79877471923828,,0.5046599974641638
full,brvfo4dg,global_step,1767,1767,132.20816040039062,,0.5523248894492065
full,brvfo4dg,global_step,1775,1775,132.2241668701172,,0.5523917595394902
full,brvfo4dg,global_step,1783,1783,126.5374984741211,,0.5286346141133629
full,brvfo4dg,global_step,1791,1791,133.44650268554688,,0.5574983013148419
full,brvfo4dg,global_step,1799,1799,133.5173797607422,,0.5577944038595197
full,brvfo4dg,global_step,1799,1799,,,
full,brvfo4dg,global_step,1807,1807,125.15401458740234,,0.522854845432878
full,brvfo4dg,global_step,1815,1815,125.80705261230467,,0.5255830367473776
full,brvfo4dg,global_step,1823,1823,129.20758056640625,,0.5397893930012578
full,brvfo4dg,global_step,1831,1831,128.5400848388672,,0.5370008018673648
full,brvfo4dg,global_step,1839,1839,129.6509246826172,,0.5416415478851362
full,brvfo4dg,global_step,1847,1847,127.17729949951172,,0.5313075053293677
full,brvfo4dg,global_step,1855,1855,122.94457244873048,,0.5136244780993443
full,brvfo4dg,global_step,1863,1863,125.5783462524414,,0.52462757216376
full,brvfo4dg,global_step,1871,1871,121.93338012695312,,0.5094000286731808
full,brvfo4dg,global_step,1879,1879,128.10089111328125,,0.5351659860345418
full,brvfo4dg,global_step,1887,1887,115.56785583496094,,0.48280683283554743
full,brvfo4dg,global_step,1895,1895,118.97046661376952,,0.4970218904882109
full,brvfo4dg,global_step,1903,1903,122.41835021972656,,0.5114260840397031
full,brvfo4dg,global_step,1911,1911,130.81719970703125,,0.5465138849782175
full,brvfo4dg,global_step,1919,1919,130.4755859375,,0.5450867280847304
full,brvfo4dg,global_step,1927,1927,136.53070068359375,,0.5703831286443483
full,brvfo4dg,global_step,1935,1935,123.7071533203125,,0.5168103056179864
full,brvfo4dg,global_step,1943,1943,126.7862548828125,,0.5296738416127409
full,brvfo4dg,global_step,1951,1951,110.70844268798828,,0.462505704515924
full,brvfo4dg,global_step,1959,1959,117.70475006103516,,0.49173411738142336
full,brvfo4dg,global_step,1967,1967,116.41099548339844,,0.48632921006024493
full,brvfo4dg,global_step,1975,1975,114.03736877441406,,0.4764129302658427
full,brvfo4dg,global_step,1983,1983,138.05226135253906,,0.5767397395049816
full,brvfo4dg,global_step,1991,1991,120.91815948486328,,0.5051587501680518
full,brvfo4dg,global_step,1999,1999,120.391357421875,,0.5029579337409837
full,brvfo4dg,global_step,1999,1999,,,
full,brvfo4dg,global_step,2000,2000,,,
full,brvfo4dg,global_step,2000,2000,,,
full,brvfo4dg,global_step,2000,2000,,,
full,brvfo4dg,global_step,2000,2000,,,
full,brvfo4dg,global_step,2000,2000,,,
full,brvfo4dg,global_step,2000,2000,,,
full,brvfo4dg,global_step,2000,2000,,,
full,brvfo4dg,global_step,2000,2000,,,
full,brvfo4dg,global_step,2000,2000,,,
full,brvfo4dg,global_step,2000,2000,,,
full,brvfo4dg,global_step,2007,2007,115.9542465209961,,0.48442105386624823
full,brvfo4dg,global_step,2015,2015,120.17279052734376,,0.5020448287140806
full,brvfo4dg,global_step,2023,2023,127.178955078125,,0.5313144218258365
full,brvfo4dg,global_step,2031,2031,119.37974548339844,,0.49873173128576137
full,brvfo4dg,global_step,2039,2039,123.6589126586914,,0.5166087710227228
full,brvfo4dg,global_step,2047,2047,108.9700698852539,,0.45524331947717916
full,brvfo4dg,global_step,2055,2055,117.68892669677734,,0.4916680122492746
full,brvfo4dg,global_step,2063,2063,119.78855895996094,,0.5004396278147193
full,brvfo4dg,global_step,2071,2071,119.97526550292967,,0.5012196301261677
full,brvfo4dg,global_step,2079,2079,117.16110229492188,,0.48946292480595405
full,brvfo4dg,global_step,2087,2087,120.8558349609375,,0.50489837754292
full,brvfo4dg,global_step,2095,2095,117.66873168945312,,0.4915836437416576
full,brvfo4dg,global_step,2103,2103,112.33732604980467,,0.4693106764633154
full,brvfo4dg,global_step,2111,2111,115.76910400390624,,0.48364758557220106
full,brvfo4dg,global_step,2119,2119,120.18562316894533,,0.5020984395300276
full,brvfo4dg,global_step,2127,2127,136.56967163085938,,0.5705459372340376
full,brvfo4dg,global_step,2135,2135,124.6135711669922,,0.5205970396247677
full,brvfo4dg,global_step,2143,2143,114.4453582763672,,0.478117384483194
full,brvfo4dg,global_step,2151,2151,110.55628967285156,,0.4618700561791629
full,brvfo4dg,global_step,2159,2159,125.23155212402344,,0.5231787733297091
full,brvfo4dg,global_step,2167,2167,112.6535186767578,,0.4706316316690882
full,brvfo4dg,global_step,2175,2175,120.08314514160156,,0.5016703179605859
full,brvfo4dg,global_step,2183,2183,117.27323150634766,,0.48993136604375065
full,brvfo4dg,global_step,2191,2191,117.04621887207033,,0.4889829773228799
full,brvfo4dg,global_step,2199,2199,119.8228988647461,,0.5005830893382494
full,brvfo4dg,global_step,2199,2199,,,
full,brvfo4dg,global_step,2207,2207,107.37332153320312,,0.44857259768244456
full,brvfo4dg,global_step,2215,2215,104.45852661132812,,0.43639548412064844
full,brvfo4dg,global_step,2223,2223,112.12922668457033,,0.46844130154311825
full,brvfo4dg,global_step,2231,2231,115.83104705810548,,0.48390636453455205
full,brvfo4dg,global_step,2239,2239,111.49909210205078,,0.4658087937419795
full,brvfo4dg,global_step,2247,2247,115.52824401855467,,0.4826413468923862
full,brvfo4dg,global_step,2255,2255,114.86599731445312,,0.47987468455835747
full,brvfo4dg,global_step,2263,2263,111.17277526855467,,0.46444554272600347
full,brvfo4dg,global_step,2271,2271,114.57581329345705,,0.4786623852809816
full,brvfo4dg,global_step,2279,2279,108.551025390625,,0.4534926809124395
full,brvfo4dg,global_step,2287,2287,109.76329803466795,,0.45855718186363303
full,brvfo4dg,global_step,2295,2295,110.35946655273438,,0.46104778993076684
full,brvfo4dg,global_step,2303,2303,112.9834213256836,,0.47200986311520404
full,brvfo4dg,global_step,2311,2311,107.99559020996094,,0.4511722441570426
full,brvfo4dg,global_step,2319,2319,113.5396728515625,,0.47433371030895194
full,brvfo4dg,global_step,2327,2327,110.7484130859375,,0.46267268850209914
full,brvfo4dg,global_step,2335,2335,103.83990478515624,,0.4338110730622351
full,brvfo4dg,global_step,2343,2343,116.31553649902344,,0.48593041188597047
full,brvfo4dg,global_step,2351,2351,108.1157455444336,,0.45167421605974784
full,brvfo4dg,global_step,2359,2359,104.28181457519533,,0.4356572357740577
full,brvfo4dg,global_step,2367,2367,114.80720520019533,,0.4796290692505763
full,brvfo4dg,global_step,2375,2375,102.36752319335938,,0.4276599172073061
full,brvfo4dg,global_step,2383,2383,101.72746276855467,,0.42498594230061026
full,brvfo4dg,global_step,2391,2391,106.89028930664062,,0.44655463812284885
full,brvfo4dg,global_step,2399,2399,112.63027954101562,,0.47053454573248027
full,brvfo4dg,global_step,2399,2399,,,
full,brvfo4dg,global_step,2407,2407,100.214111328125,,0.41866362706302035
full,brvfo4dg,global_step,2415,2415,109.3464126586914,,0.45681556343023294
full,brvfo4dg,global_step,2423,2423,112.77073669433594,,0.47112133236838116
full,brvfo4dg,global_step,2431,2431,110.09165954589844,,0.45992897491211426
full,brvfo4dg,global_step,2439,2439,103.08733367919922,,0.4306670632549619
full,brvfo4dg,global_step,2447,2447,103.97274780273438,,0.43436605018903074
full,brvfo4dg,global_step,2455,2455,112.14592742919922,,0.4685110720996628
full,brvfo4dg,global_step,2463,2463,109.5858383178711,,0.45781580993799187
full,brvfo4dg,global_step,2471,2471,104.19947814941406,,0.43531325959944367
full,brvfo4dg,global_step,2479,2479,103.51393127441406,,0.43244925634276193
full,brvfo4dg,global_step,2487,2487,102.5809097290039,,0.42855138029364576
full,brvfo4dg,global_step,2495,2495,112.89424896240234,,0.47163732850355766
full,brvfo4dg,global_step,2503,2503,111.37964630126952,,0.46530978605204654
full,brvfo4dg,global_step,2511,2511,104.84812927246094,,0.4380231237919638
full,brvfo4dg,global_step,2519,2519,100.6250457763672,,0.42038038435703967
full,brvfo4dg,global_step,2527,2527,104.89234924316406,,0.4382078611815174
full,brvfo4dg,global_step,2535,2535,96.84284973144533,,0.4045795366176854
full,brvfo4dg,global_step,2543,2543,101.18329620361328,,0.4227125823437591
full,brvfo4dg,global_step,2551,2551,107.57413482666016,,0.4494115336435281
full,brvfo4dg,global_step,2559,2559,93.55713653564452,,0.3908528409875787
full,brvfo4dg,global_step,2567,2567,95.63902282714844,,0.3995503193604593
full,brvfo4dg,global_step,2575,2575,102.396484375,,0.42778090808562663
full,brvfo4dg,global_step,2583,2583,97.20724487304688,,0.40610186705244355
full,brvfo4dg,global_step,2591,2591,90.73133087158205,,0.3790474970792943
full,brvfo4dg,global_step,2599,2599,93.96746063232422,,0.3925670484211487
full,brvfo4dg,global_step,2599,2599,,,
full,brvfo4dg,global_step,2607,2607,97.4902114868164,,0.4072840142300062
full,brvfo4dg,global_step,2615,2615,95.27562713623048,,0.3980321643221869
full,brvfo4dg,global_step,2623,2623,94.6254425048828,,0.3953158936052878
full,brvfo4dg,global_step,2631,2631,103.20661163330078,,0.4311653697332712
full,brvfo4dg,global_step,2639,2639,92.43240356445312,,0.38615405377132966
full,brvfo4dg,global_step,2647,2647,93.0836181640625,,0.3888746273777369
full,brvfo4dg,global_step,2655,2655,98.89116668701172,,0.41313677266585297
full,brvfo4dg,global_step,2663,2663,87.74209594726562,,0.36655939616244726
full,brvfo4dg,global_step,2671,2671,106.30982971191406,,0.4441296570890296
full,brvfo4dg,global_step,2679,2679,94.5806884765625,,0.3951289250878411
full,brvfo4dg,global_step,2687,2687,102.84471893310548,,0.4296534937263553
full,brvfo4dg,global_step,2695,2695,101.607666015625,,0.42448546844091906
full,brvfo4dg,global_step,2703,2703,89.84530639648438,,0.37534596028477607
full,brvfo4dg,global_step,2711,2711,89.29896545410156,,0.3730635164500741
full,brvfo4dg,global_step,2719,2719,88.56352996826172,,0.36999109397491564
full,brvfo4dg,global_step,2727,2727,102.9177017211914,,0.42995839328958324
full,brvfo4dg,global_step,2735,2735,89.18106842041016,,0.37257097903103137
full,brvfo4dg,global_step,2743,2743,97.11617279052734,,0.40572139600014867
full,brvfo4dg,global_step,2751,2751,86.51408386230469,,0.3614291406849167
full,brvfo4dg,global_step,2759,2759,98.26303100585938,,0.4105126156576858
full,brvfo4dg,global_step,2767,2767,100.88521575927734,,0.42146729424682
full,brvfo4dg,global_step,2775,2775,97.66549682617188,,0.4080163022777967
full,brvfo4dg,global_step,2783,2783,95.54519653320312,,0.3991583420628868
full,brvfo4dg,global_step,2791,2791,93.18986511230467,,0.38931849433545307
full,brvfo4dg,global_step,2799,2799,97.29939270019533,,0.40648683223378046
full,brvfo4dg,global_step,2799,2799,,,
full,brvfo4dg,global_step,2807,2807,84.31517028808594,,0.3522427584441338
full,brvfo4dg,global_step,2815,2815,92.36652374267578,,0.38587882820908065
full,brvfo4dg,global_step,2823,2823,89.53697204589844,,0.37405783453228836
full,brvfo4dg,global_step,2831,2831,88.03324890136719,,0.3677757433432865
full,brvfo4dg,global_step,2839,2839,83.2542495727539,,0.3478105591378616
full,brvfo4dg,global_step,2847,2847,90.42906951904295,,0.3777847424382772
full,brvfo4dg,global_step,2855,2855,90.3251953125,,0.3773507880630578
full,brvfo4dg,global_step,2863,2863,91.49000549316406,,0.38221700549106075
full,brvfo4dg,global_step,2871,2871,88.14148712158203,,0.3682279292207187
full,brvfo4dg,global_step,2879,2879,86.75706481933594,,0.362444240129793
full,brvfo4dg,global_step,2887,2887,81.8980484008789,,0.3421447692194616
full,brvfo4dg,global_step,2895,2895,89.90876770019531,,0.3756110820249946
full,brvfo4dg,global_step,2903,2903,83.5046157836914,,0.34885651189417466
full,brvfo4dg,global_step,2911,2911,83.68487548828125,,0.34960958130462716
full,brvfo4dg,global_step,2919,2919,87.85154724121094,,0.3670166498875225
full,brvfo4dg,global_step,2927,2927,85.42366027832031,,0.3568736874991753
full,brvfo4dg,global_step,2935,2935,87.04446411132812,,0.36364490566886887
full,brvfo4dg,global_step,2943,2943,87.45553588867188,,0.3653622366814892
full,brvfo4dg,global_step,2951,2951,84.93646240234375,,0.3548383251420129
full,brvfo4dg,global_step,2959,2959,87.80460357666016,,0.3668205337457138
full,brvfo4dg,global_step,2967,2967,85.43653869628906,,0.35692748955465603
full,brvfo4dg,global_step,2975,2975,86.12287139892578,,0.3597947757566663
full,brvfo4dg,global_step,2983,2983,83.66900634765625,,0.34954328493294473
full,brvfo4dg,global_step,2991,2991,88.17830657958984,,0.36838174955232417
full,brvfo4dg,global_step,2999,2999,83.96513366699219,,0.35078041347644595
full,brvfo4dg,global_step,2999,2999,,,
full,brvfo4dg,global_step,3000,3000,,,
full,brvfo4dg,global_step,3000,3000,,,
full,brvfo4dg,global_step,3000,3000,,,
full,brvfo4dg,global_step,3000,3000,,,
full,brvfo4dg,global_step,3000,3000,,,
full,brvfo4dg,global_step,3000,3000,,,
full,brvfo4dg,global_step,3000,3000,,,
full,brvfo4dg,global_step,3000,3000,,,
full,brvfo4dg,global_step,3000,3000,,,
full,brvfo4dg,global_step,3000,3000,,,
full,brvfo4dg,global_step,3007,3007,94.95648956298828,,0.39669890603974606
full,brvfo4dg,global_step,3015,3015,81.3062515258789,,0.3396724245277961
full,brvfo4dg,global_step,3023,3023,79.4821548461914,,0.33205191158894365
full,brvfo4dg,global_step,3031,3031,81.14720153808594,,0.33900796276795764
full,brvfo4dg,global_step,3039,3039,85.7414779663086,,0.3582014317083944
full,brvfo4dg,global_step,3047,3047,85.15411376953125,,0.3557476053782422
full,brvfo4dg,global_step,3055,3055,80.84512329101562,,0.33774597308507553
full,brvfo4dg,global_step,3063,3063,88.27510070800781,,0.3687861255463315
full,brvfo4dg,global_step,3071,3071,72.22898864746094,,0.30175042182660144
full,brvfo4dg,global_step,3079,3079,86.22403717041016,,0.3602174151261419
full,brvfo4dg,global_step,3087,3087,85.17828369140625,,0.35584857985203544
full,brvfo4dg,global_step,3095,3095,77.15522766113281,,0.3223307279921704
full,brvfo4dg,global_step,3103,3103,82.17080688476562,,0.3432842699810093
full,brvfo4dg,global_step,3111,3111,81.78324127197266,,0.3416651404689436
full,brvfo4dg,global_step,3119,3119,78.992919921875,,0.3300080390725316
full,brvfo4dg,global_step,3127,3127,74.06773376464844,,0.30943213141623777
full,brvfo4dg,global_step,3135,3135,82.20743560791016,,0.34343729348122437
full,brvfo4dg,global_step,3143,3143,81.31293487548828,,0.3397003454997162
full,brvfo4dg,global_step,3151,3151,82.58419036865234,,0.3450112585900814
full,brvfo4dg,global_step,3159,3159,84.09874725341797,,0.3513386098020588
full,brvfo4dg,global_step,3167,3167,75.49775695800781,,0.3154063269559836
full,brvfo4dg,global_step,3175,3175,70.38703918457031,,0.2940553254696062
full,brvfo4dg,global_step,3183,3183,75.27716827392578,,0.31448477551634196
full,brvfo4dg,global_step,3191,3191,68.15982818603516,,0.28475072532374146
full,brvfo4dg,global_step,3199,3199,78.81251525878906,,0.3292543640702224
full,brvfo4dg,global_step,3199,3199,,,
full,brvfo4dg,global_step,3207,3207,78.73847198486328,,0.3289450341244637
full,brvfo4dg,global_step,3215,3215,74.03072357177734,,0.3092775142532418
full,brvfo4dg,global_step,3223,3223,82.2181625366211,,0.3434821072786213
full,brvfo4dg,global_step,3231,3231,76.235107421875,,0.3184867496183018
full,brvfo4dg,global_step,3239,3239,71.14746856689453,,0.2972321647301645
full,brvfo4dg,global_step,3247,3247,76.04678344726562,,0.3176999901766626
full,brvfo4dg,global_step,3255,3255,78.35096740722656,,0.32732615959844286
full,brvfo4dg,global_step,3263,3263,70.77986145019531,,0.2956964156547917
full,brvfo4dg,global_step,3271,3271,72.63284301757812,,0.3034376007394085
full,brvfo4dg,global_step,3279,3279,69.51869201660156,,0.2904276390083516
full,brvfo4dg,global_step,3287,3287,72.26359558105469,,0.30189499891407817
full,brvfo4dg,global_step,3295,3295,72.88612365722656,,0.3044957290793672
full,brvfo4dg,global_step,3303,3303,69.59262084960938,,0.2907364908552761
full,brvfo4dg,global_step,3311,3311,72.11153411865234,,0.3012597330563845
full,brvfo4dg,global_step,3319,3319,70.71607971191406,,0.29542995523783727
full,brvfo4dg,global_step,3327,3327,66.9320297241211,,0.27962136229736817
full,brvfo4dg,global_step,3335,3335,70.53018188476562,,0.29465333149148415
full,brvfo4dg,global_step,3343,3343,69.003662109375,,0.2882760030147
full,brvfo4dg,global_step,3351,3351,66.21625518798828,,0.2766310772019336
full,brvfo4dg,global_step,3359,3359,69.82125091552734,,0.29169163670633763
full,brvfo4dg,global_step,3367,3367,64.65056610107422,,0.270090111430814
full,brvfo4dg,global_step,3375,3375,67.16763305664062,,0.2806056403040632
full,brvfo4dg,global_step,3383,3383,67.73931121826172,,0.2829939352206678
full,brvfo4dg,global_step,3391,3391,72.46275329589844,,0.3027270183786929
full,brvfo4dg,global_step,3399,3399,64.51339721679688,,0.26951706216808385
full,brvfo4dg,global_step,3399,3399,,,
full,brvfo4dg,global_step,3407,3407,63.419395446777344,,0.2649466604254582
full,brvfo4dg,global_step,3415,3415,72.19200134277344,,0.30159590028337235
full,brvfo4dg,global_step,3423,3423,61.24811553955078,,0.25587572311651846
full,brvfo4dg,global_step,3431,3431,65.05301666259766,,0.2717714256645877
full,brvfo4dg,global_step,3439,3439,70.55319213867188,,0.29474946123042367
full,brvfo4dg,global_step,3447,3447,68.5782699584961,,0.2864988459012874
full,brvfo4dg,global_step,3455,3455,69.60272216796875,,0.2907786910457124
full,brvfo4dg,global_step,3463,3463,73.59573364257812,,0.30746026058426357
full,brvfo4dg,global_step,3471,3471,67.78215789794922,,0.2831729354242104
full,brvfo4dg,global_step,3479,3479,59.95909118652344,,0.2504905772138223
full,brvfo4dg,global_step,3487,3487,61.57288360595703,,0.2572325038616043
full,brvfo4dg,global_step,3495,3495,62.70637893676758,,0.26196789751192906
full,brvfo4dg,global_step,3503,3503,65.10467529296875,,0.2719872394783674
full,brvfo4dg,global_step,3511,3511,66.0890884399414,,0.27609981377731674
full,brvfo4dg,global_step,3519,3519,66.11870574951172,,0.27622354575562025
full,brvfo4dg,global_step,3527,3527,62.63942337036133,,0.2616881778206381
full,brvfo4dg,global_step,3535,3535,69.47907257080078,,0.29026212119193484
full,brvfo4dg,global_step,3543,3543,58.33477783203125,,0.2437046973465451
full,brvfo4dg,global_step,3551,3551,63.13777923583984,,0.2637701548141397
full,brvfo4dg,global_step,3559,3559,65.3260726928711,,0.2729121694831044
full,brvfo4dg,global_step,3567,3567,64.43055725097656,,0.26917098235859926
full,brvfo4dg,global_step,3575,3575,54.26739501953125,,0.22671242731224373
full,brvfo4dg,global_step,3583,3583,60.177215576171875,,0.2514018335918998
full,brvfo4dg,global_step,3591,3591,65.69967651367188,,0.2744729709373918
full,brvfo4dg,global_step,3599,3599,59.61076736450195,,0.2490353877920204
full,brvfo4dg,global_step,3599,3599,,,
full,brvfo4dg,global_step,3607,3607,60.026214599609375,,0.2507709981167368
full,brvfo4dg,global_step,3615,3615,64.2768783569336,,0.26852895937071486
full,brvfo4dg,global_step,3623,3623,59.26108932495117,,0.2475745408673465
full,brvfo4dg,global_step,3631,3631,60.298282623291016,,0.2519076143486512
full,brvfo4dg,global_step,3639,3639,61.57297897338867,,0.2572329022772995
full,brvfo4dg,global_step,3647,3647,62.44824981689453,,0.2608895137180261
full,brvfo4dg,global_step,3655,3655,56.375244140625,,0.2355183703739874
full,brvfo4dg,global_step,3663,3663,53.32956314086914,,0.22279445517546131
full,brvfo4dg,global_step,3671,3671,59.11516189575195,,0.24696490110716854
full,brvfo4dg,global_step,3679,3679,55.3367805480957,,0.23117998999562253
full,brvfo4dg,global_step,3687,3687,60.42447280883789,,0.25243479799654917
full,brvfo4dg,global_step,3695,3695,62.09932327270508,,0.25943180630903045
full,brvfo4dg,global_step,3703,3703,63.15958023071289,,0.263861232642064
full,brvfo4dg,global_step,3711,3711,59.52953338623047,,0.24869601730284305
full,brvfo4dg,global_step,3719,3719,56.54076385498047,,0.2362098606545887
full,brvfo4dg,global_step,3727,3727,59.17889404296875,,0.24723115434796147
full,brvfo4dg,global_step,3735,3735,51.590858459472656,,0.21553068365009717
full,brvfo4dg,global_step,3743,3743,53.29851531982422,,0.22266474696172972
full,brvfo4dg,global_step,3751,3751,54.284385681152344,,0.22678340905250183
full,brvfo4dg,global_step,3759,3759,58.432708740234375,,0.24411382245563928
full,brvfo4dg,global_step,3767,3767,54.08155059814453,,0.2259360266786799
full,brvfo4dg,global_step,3775,3775,57.82966232299805,,0.2415944806485672
full,brvfo4dg,global_step,3783,3783,52.56983947753906,,0.21962056419104753
full,brvfo4dg,global_step,3791,3791,53.6464729309082,,0.22411840646726205
full,brvfo4dg,global_step,3799,3799,54.17843246459961,,0.22634076921512683
full,brvfo4dg,global_step,3799,3799,,,
full,brvfo4dg,global_step,3807,3807,48.60525894165039,,0.20305777033955152
full,brvfo4dg,global_step,3815,3815,51.76897048950195,,0.21627478073909362
full,brvfo4dg,global_step,3823,3823,53.860836029052734,,0.2250139493303206
full,brvfo4dg,global_step,3831,3831,45.46216583251953,,0.1899268974133132
full,brvfo4dg,global_step,3839,3839,54.56106948852539,,0.22793930860406422
full,brvfo4dg,global_step,3847,3847,54.899070739746094,,0.22935137351101695
full,brvfo4dg,global_step,3855,3855,53.05202102661133,,0.22163496988264203
full,brvfo4dg,global_step,3863,3863,50.937686920166016,,0.2128019345536243
full,brvfo4dg,global_step,3871,3871,49.049686431884766,,0.2049144512257275
full,brvfo4dg,global_step,3879,3879,55.89619827270508,,0.2335170645904513
full,brvfo4dg,global_step,3887,3887,49.977630615234375,,0.20879111562323083
full,brvfo4dg,global_step,3895,3895,51.726165771484375,,0.2160959558384569
full,brvfo4dg,global_step,3903,3903,47.39023971557617,,0.197981795016336
full,brvfo4dg,global_step,3911,3911,52.767616271972656,,0.22044681459639565
full,brvfo4dg,global_step,3919,3919,50.59801483154297,,0.21138288940369154
full,brvfo4dg,global_step,3927,3927,52.18556213378906,,0.21801517205215254
full,brvfo4dg,global_step,3935,3935,46.08063888549805,,0.19251068694324194
full,brvfo4dg,global_step,3943,3943,48.33208465576172,,0.20191653248557273
full,brvfo4dg,global_step,3951,3951,49.729610443115234,,0.20775496389301984
full,brvfo4dg,global_step,3959,3959,46.80140686035156,,0.19552183308447757
full,brvfo4dg,global_step,3967,3967,51.79320526123047,,0.21637602613555965
full,brvfo4dg,global_step,3975,3975,43.77135467529297,,0.18286321025008204
full,brvfo4dg,global_step,3983,3983,46.20330810546875,,0.19302316108367285
full,brvfo4dg,global_step,3991,3991,50.21631622314453,,0.20978827042519496
full,brvfo4dg,global_step,3999,3999,48.41130447387695,,0.2022474884352673
full,brvfo4dg,global_step,3999,3999,,,
full,brvfo4dg,global_step,4000,4000,,,
full,brvfo4dg,global_step,4000,4000,,,
full,brvfo4dg,global_step,4000,4000,,,
full,brvfo4dg,global_step,4000,4000,,,
full,brvfo4dg,global_step,4000,4000,,,
full,brvfo4dg,global_step,4000,4000,,,
full,brvfo4dg,global_step,4000,4000,,,
full,brvfo4dg,global_step,4000,4000,,,
full,brvfo4dg,global_step,4000,4000,,,
full,brvfo4dg,global_step,4000,4000,,,
full,brvfo4dg,global_step,4007,4007,47.313472747802734,,0.19766108631832216
full,brvfo4dg,global_step,4015,4015,46.5914421081543,,0.194644665153282
full,brvfo4dg,global_step,4023,4023,47.65918731689453,,0.19910537508670323
full,brvfo4dg,global_step,4031,4031,46.73027038574219,,0.19522464684910876
full,brvfo4dg,global_step,4039,4039,47.08733749389648,,0.19671636302184725
full,brvfo4dg,global_step,4047,4047,42.91954040527344,,0.17930459313374852
full,brvfo4dg,global_step,4055,4055,44.68742752075195,,0.186690279861846
full,brvfo4dg,global_step,4063,4063,45.92135238647461,,0.1918452371124794
full,brvfo4dg,global_step,4071,4071,43.02303314208984,,0.17973695384618715
full,brvfo4dg,global_step,4079,4079,47.45829391479492,,0.19826610445643572
full,brvfo4dg,global_step,4087,4087,44.37928009033203,,0.1854029350041209
full,brvfo4dg,global_step,4095,4095,43.96559143066406,,0.18367467146482408
full,brvfo4dg,global_step,4103,4103,43.99955749511719,,0.183816571198829
full,brvfo4dg,global_step,4111,4111,43.566524505615234,,0.1820074930199164
full,brvfo4dg,global_step,4119,4119,42.92803192138672,,0.17934006806724975
full,brvfo4dg,global_step,4127,4127,38.03476333618164,,0.1588975021758278
full,brvfo4dg,global_step,4135,4135,44.67240905761719,,0.1866275373581648
full,brvfo4dg,global_step,4143,4143,41.102725982666016,,0.17171450321738205
full,brvfo4dg,global_step,4151,4151,43.39946746826172,,0.18130958027830835
full,brvfo4dg,global_step,4159,4159,44.06494903564453,,0.18408975687271856
full,brvfo4dg,global_step,4167,4167,41.59092330932617,,0.1737540409710302
full,brvfo4dg,global_step,4175,4175,42.71354675292969,,0.17844401523210138
full,brvfo4dg,global_step,4183,4183,40.71906280517578,,0.1701116768755642
full,brvfo4dg,global_step,4191,4191,37.43595504760742,,0.15639586596225072
full,brvfo4dg,global_step,4199,4199,38.781829833984375,,0.1620185154291737
full,brvfo4dg,global_step,4199,4199,,,
full,brvfo4dg,global_step,4207,4207,38.89341735839844,,0.16248469366582155
full,brvfo4dg,global_step,4215,4215,44.160789489746094,,0.1844901487097738
full,brvfo4dg,global_step,4223,4223,39.91188049316406,,0.16673951830458758
full,brvfo4dg,global_step,4231,4231,40.077789306640625,,0.16743263412122533
full,brvfo4dg,global_step,4239,4239,42.47935485839844,,0.1774656337776954
full,brvfo4dg,global_step,4247,4247,38.27643203735352,,0.15990711942073804
full,brvfo4dg,global_step,4255,4255,36.88481521606445,,0.15409337384976593
full,brvfo4dg,global_step,4263,4263,38.32363510131836,,0.16010431925323768
full,brvfo4dg,global_step,4271,4271,37.00569915771485,,0.15459838964838257
full,brvfo4dg,global_step,4279,4279,39.928653717041016,,0.1668095916570606
full,brvfo4dg,global_step,4287,4287,40.03500747680664,,0.16725390484035546
full,brvfo4dg,global_step,4295,4295,40.873878479003906,,0.17075844897853545
full,brvfo4dg,global_step,4303,4303,36.805274963378906,,0.15376107922333546
full,brvfo4dg,global_step,4311,4311,32.52824401855469,,0.1358929639979466
full,brvfo4dg,global_step,4319,4319,39.07343292236328,,0.1632367431320943
full,brvfo4dg,global_step,4327,4327,37.25788116455078,,0.15565192823953236
full,brvfo4dg,global_step,4335,4335,38.30119323730469,,0.16001056407184155
full,brvfo4dg,global_step,4343,4343,35.55743408203125,,0.14854798515445747
full,brvfo4dg,global_step,4351,4351,37.17568588256836,,0.15530854172014733
full,brvfo4dg,global_step,4359,4359,37.78115463256836,,0.15783800328587766
full,brvfo4dg,global_step,4367,4367,38.84126663208008,,0.16226682402705453
full,brvfo4dg,global_step,4375,4375,36.319618225097656,,0.1517321552638076
full,brvfo4dg,global_step,4383,4383,35.93910598754883,,0.1501424925765594
full,brvfo4dg,global_step,4391,4391,34.512359619140625,,0.14418198660010087
full,brvfo4dg,global_step,4399,4399,33.621212005615234,,0.14045904691443617
full,brvfo4dg,global_step,4399,4399,,,
full,brvfo4dg,global_step,4407,4407,36.38103485107422,,0.15198873497152093
full,brvfo4dg,global_step,4415,4415,32.11757278442383,,0.1341773063312461
full,brvfo4dg,global_step,4423,4423,34.09273910522461,,0.14242894160456215
full,brvfo4dg,global_step,4431,4431,33.581085205078125,,0.1402914095265209
full,brvfo4dg,global_step,4439,4439,32.69589614868164,,0.13659336285349274
full,brvfo4dg,global_step,4447,4447,35.700035095214844,,0.14914372817518662
full,brvfo4dg,global_step,4455,4455,36.05060195922851,,0.1506082883341398
full,brvfo4dg,global_step,4463,4463,33.67539978027344,,0.14068542671245282
full,brvfo4dg,global_step,4471,4471,33.16013717651367,,0.1385328185845049
full,brvfo4dg,global_step,4479,4479,32.687713623046875,,0.13655917878684398
full,brvfo4dg,global_step,4487,4487,31.063478469848633,,0.12977362562043682
full,brvfo4dg,global_step,4495,4495,35.043006896972656,,0.14639886714799957
full,brvfo4dg,global_step,4503,4503,32.25701904296875,,0.13475986976077783
full,brvfo4dg,global_step,4511,4511,34.97545623779297,,0.14611666134277054
full,brvfo4dg,global_step,4519,4519,33.54073715209961,,0.14012284781419268
full,brvfo4dg,global_step,4527,4527,31.833290100097656,,0.13298966101708962
full,brvfo4dg,global_step,4535,4535,31.893932342529297,,0.13324300558935784
full,brvfo4dg,global_step,4543,4543,32.19074630737305,,0.13448300272586455
full,brvfo4dg,global_step,4551,4551,29.79150390625,,0.12445970847572976
full,brvfo4dg,global_step,4559,4559,33.25703811645508,,0.13893764080409085
full,brvfo4dg,global_step,4567,4567,32.25062561035156,,0.13473315997257115
full,brvfo4dg,global_step,4575,4575,31.04928398132324,,0.1297143254283622
full,brvfo4dg,global_step,4583,4583,31.03940773010254,,0.12967306549896657
full,brvfo4dg,global_step,4591,4591,28.13516616821289,,0.11754004061800202
full,brvfo4dg,global_step,4599,4599,31.667560577392575,,0.13229729422195882
full,brvfo4dg,global_step,4599,4599,,,
full,brvfo4dg,global_step,4607,4607,30.589712142944336,,0.1277943761297874
full,brvfo4dg,global_step,4615,4615,31.679946899414062,,0.13234904045245233
full,brvfo4dg,global_step,4623,4623,30.263517379760746,,0.1264316350859013
full,brvfo4dg,global_step,4631,4631,30.11180877685547,,0.12579784336627986
full,brvfo4dg,global_step,4639,4639,30.6949462890625,,0.12823401191282052
full,brvfo4dg,global_step,4647,4647,30.330059051513672,,0.12670962565307503
full,brvfo4dg,global_step,4655,4655,31.700862884521484,,0.13243642098272515
full,brvfo4dg,global_step,4663,4663,30.529802322387695,,0.12754409139005835
full,brvfo4dg,global_step,4671,4671,30.53466033935547,,0.12756438668557218
full,brvfo4dg,global_step,4679,4679,30.465435028076172,,0.12727518470073532
full,brvfo4dg,global_step,4687,4687,31.52966690063477,,0.13172121699994513
full,brvfo4dg,global_step,4695,4695,26.9873046875,,0.11274462962735128
full,brvfo4dg,global_step,4703,4703,30.202545166015625,,0.12617691199532763
full,brvfo4dg,global_step,4711,4711,29.33499336242676,,0.1225525483209711
full,brvfo4dg,global_step,4719,4719,28.8498592376709,,0.12052580767945296
full,brvfo4dg,global_step,4727,4727,28.62010955810547,,0.11956598442812973
full,brvfo4dg,global_step,4735,4735,29.950912475585938,,0.1251256682785822
full,brvfo4dg,global_step,4743,4743,25.82451057434082,,0.10788683470714502
full,brvfo4dg,global_step,4751,4751,26.21944808959961,,0.10953676175245024
full,brvfo4dg,global_step,4759,4759,27.457332611083984,,0.1147082612227486
full,brvfo4dg,global_step,4767,4767,25.87674331665039,,0.1081050469834099
full,brvfo4dg,global_step,4775,4775,24.951496124267575,,0.10423964978176699
full,brvfo4dg,global_step,4783,4783,29.99233627319336,,0.12529872411995233
full,brvfo4dg,global_step,4791,4791,25.532835006713867,,0.10666830420829607
full,brvfo4dg,global_step,4799,4799,28.383380889892575,,0.11857700511623123
full,brvfo4dg,global_step,4799,4799,,,
full,brvfo4dg,global_step,4807,4807,25.18052864074707,,0.10519647694706229
full,brvfo4dg,global_step,4815,4815,25.856340408325195,,0.10801980992957731
full,brvfo4dg,global_step,4823,4823,25.258960723876953,,0.10552414198311444
full,brvfo4dg,global_step,4831,4831,26.00971412658691,,0.10866055798723705
full,brvfo4dg,global_step,4839,4839,25.380651473999023,,0.1060325283785125
full,brvfo4dg,global_step,4847,4847,26.228002548217773,,0.10957249964031031
full,brvfo4dg,global_step,4855,4855,26.20080947875977,,0.10945889538897899
full,brvfo4dg,global_step,4863,4863,25.305753707885746,,0.10571962862812473
full,brvfo4dg,global_step,4871,4871,25.437931060791016,,0.10627182481336775
full,brvfo4dg,global_step,4879,4879,27.030807495117188,,0.11292637093087692
full,brvfo4dg,global_step,4887,4887,25.986583709716797,,0.10856392624452155
full,brvfo4dg,global_step,4895,4895,23.926427841186523,,0.09995723087195092
full,brvfo4dg,global_step,4903,4903,24.141693115234375,,0.10085654274748611
full,brvfo4dg,global_step,4911,4911,24.76483917236328,,0.10345985464648001
full,brvfo4dg,global_step,4919,4919,23.70154571533203,,0.09901774275771105
full,brvfo4dg,global_step,4927,4927,24.02030563354492,,0.10034942331399879
full,brvfo4dg,global_step,4935,4935,24.601844787597656,,0.1027789144134878
full,brvfo4dg,global_step,4943,4943,24.313655853271484,,0.1015749499924556
full,brvfo4dg,global_step,4951,4951,23.89213752746582,,0.09981397652458228
full,brvfo4dg,global_step,4959,4959,23.085704803466797,,0.09644494950097
full,brvfo4dg,global_step,4967,4967,21.06450462341309,,0.08800099897157755
full,brvfo4dg,global_step,4975,4975,22.717679977416992,,0.0949074553648522
full,brvfo4dg,global_step,4983,4983,23.654766082763672,,0.0988223118908981
full,brvfo4dg,global_step,4991,4991,24.96750831604004,,0.10430654377699226
full,brvfo4dg,global_step,4999,4999,23.64205741882324,,0.09876921901535479
full,brvfo4dg,global_step,4999,4999,,,
full,brvfo4dg,global_step,5000,5000,,,
full,brvfo4dg,global_step,5000,5000,,,
full,brvfo4dg,global_step,5000,5000,,,
full,brvfo4dg,global_step,5000,5000,,,
full,brvfo4dg,global_step,5000,5000,,,
full,brvfo4dg,global_step,5000,5000,,,
full,brvfo4dg,global_step,5000,5000,,,
full,brvfo4dg,global_step,5000,5000,,,
full,brvfo4dg,global_step,5000,5000,,,
full,brvfo4dg,global_step,5000,5000,,,
full,brvfo4dg,global_step,5007,5007,21.50981330871582,,0.08986136121877719
full,brvfo4dg,global_step,5015,5015,24.238758087158203,,0.10126205024206782
full,brvfo4dg,global_step,5023,5023,24.158092498779297,,0.1009250543104339
full,brvfo4dg,global_step,5031,5031,22.77036476135254,,0.09512755613151237
full,brvfo4dg,global_step,5039,5039,21.62810707092285,,0.09035555604711198
full,brvfo4dg,global_step,5047,5047,24.131664276123047,,0.10081464535297814
full,brvfo4dg,global_step,5055,5055,20.175580978393555,,0.08428735033992509
full,brvfo4dg,global_step,5063,5063,22.69642448425293,,0.09481865647470446
full,brvfo4dg,global_step,5071,5071,21.460710525512695,,0.08965622494562901
full,brvfo4dg,global_step,5079,5079,20.565074920654297,,0.08591453581734788
full,brvfo4dg,global_step,5087,5087,23.7366943359375,,0.09916458284633654
full,brvfo4dg,global_step,5095,5095,21.351966857910156,,0.08920192746501225
full,brvfo4dg,global_step,5103,5103,22.027360916137695,,0.09202351538678227
full,brvfo4dg,global_step,5111,5111,22.305086135864254,,0.09318376563773634
full,brvfo4dg,global_step,5119,5119,20.061477661132812,,0.0838106618972377
full,brvfo4dg,global_step,5127,5127,23.402503967285156,,0.0977684386305643
full,brvfo4dg,global_step,5135,5135,21.25735855102539,,0.08880668315873907
full,brvfo4dg,global_step,5143,5143,21.73744010925293,,0.09081231573672513
full,brvfo4dg,global_step,5151,5151,19.78268814086914,,0.0826459653271251
full,brvfo4dg,global_step,5159,5159,19.62478828430176,,0.08198630846057085
full,brvfo4dg,global_step,5167,5167,20.18890953063965,,0.08434303291748722
full,brvfo4dg,global_step,5175,5175,20.04951858520508,,0.08376070056905875
full,brvfo4dg,global_step,5183,5183,20.816009521484375,,0.08696286313120441
full,brvfo4dg,global_step,5191,5191,20.383403778076172,,0.08515556985460632
full,brvfo4dg,global_step,5199,5199,18.9343204498291,,0.0791017469540164
full,brvfo4dg,global_step,5199,5199,,,
full,brvfo4dg,global_step,5207,5207,19.61893653869629,,0.08196186167351294
full,brvfo4dg,global_step,5215,5215,20.57952308654785,,0.08597489579517174
full,brvfo4dg,global_step,5223,5223,19.76089096069336,,0.08255490343582858
full,brvfo4dg,global_step,5231,5231,20.498844146728516,,0.08563784408534052
full,brvfo4dg,global_step,5239,5239,20.39179420471191,,0.08519062246747063
full,brvfo4dg,global_step,5247,5247,19.0152587890625,,0.07943988235453858
full,brvfo4dg,global_step,5255,5255,18.464813232421875,,0.0771402907083149
full,brvfo4dg,global_step,5263,5263,20.21847152709961,,0.0844665338146875
full,brvfo4dg,global_step,5271,5271,19.655006408691406,,0.08211255045775413
full,brvfo4dg,global_step,5279,5279,19.34888458251953,,0.08083366794939521
full,brvfo4dg,global_step,5287,5287,17.577367782592773,,0.07343281751993816
full,brvfo4dg,global_step,5295,5295,18.852842330932617,,0.07876135652065933
full,brvfo4dg,global_step,5303,5303,19.82440185546875,,0.08282023235220866
full,brvfo4dg,global_step,5311,5311,19.13392639160156,,0.07993563897239857
full,brvfo4dg,global_step,5319,5319,18.667280197143555,,0.0779861351975533
full,brvfo4dg,global_step,5327,5327,18.106544494628903,,0.07564355449781676
full,brvfo4dg,global_step,5335,5335,18.423959732055664,,0.07696961739280211
full,brvfo4dg,global_step,5343,5343,19.38610458374023,,0.0809891616269206
full,brvfo4dg,global_step,5351,5351,16.795215606689453,,0.07016522713232558
full,brvfo4dg,global_step,5359,5359,18.720054626464844,,0.07820661047496696
full,brvfo4dg,global_step,5367,5367,19.130098342895508,,0.07991964656639299
full,brvfo4dg,global_step,5375,5375,17.956344604492188,,0.07501606571449353
full,brvfo4dg,global_step,5383,5383,18.039945602416992,,0.07536532488122591
full,brvfo4dg,global_step,5391,5391,17.915075302124023,,0.07484365530654964
full,brvfo4dg,global_step,5399,5399,16.542457580566406,,0.0691092821103767
full,brvfo4dg,global_step,5399,5399,,,
full,brvfo4dg,global_step,5407,5407,15.355661392211914,,0.06415121392800074
full,brvfo4dg,global_step,5415,5415,17.287675857543945,,0.0722225740675495
full,brvfo4dg,global_step,5423,5423,16.453733444213867,,0.0687386200524978
full,brvfo4dg,global_step,5431,5431,17.255352020263672,,0.07208753505181603
full,brvfo4dg,global_step,5439,5439,15.646639823913574,,0.06536683200811774
full,brvfo4dg,global_step,5447,5447,15.50786304473877,,0.06478706545676638
full,brvfo4dg,global_step,5455,5455,17.254425048828125,,0.07208366245125862
full,brvfo4dg,global_step,5463,5463,17.696800231933594,,0.07393176943167372
full,brvfo4dg,global_step,5471,5471,16.42197036743164,,0.06860592372105215
full,brvfo4dg,global_step,5479,5479,16.581817626953125,,0.06927371623610254
full,brvfo4dg,global_step,5487,5487,18.81766128540039,,0.07861438097069745
full,brvfo4dg,global_step,5495,5495,15.488096237182615,,0.06470448583562081
full,brvfo4dg,global_step,5503,5503,15.425243377685549,,0.0644419059875377
full,brvfo4dg,global_step,5511,5511,15.458192825317385,,0.06457955861023172
full,brvfo4dg,global_step,5519,5519,15.986580848693848,,0.06678700069031097
full,brvfo4dg,global_step,5527,5527,16.037405014038086,,0.06699932836675765
full,brvfo4dg,global_step,5535,5535,17.009674072265625,,0.07106116841107932
full,brvfo4dg,global_step,5543,5543,15.398405075073242,,0.06432978384259253
full,brvfo4dg,global_step,5551,5551,15.659429550170898,,0.06542026353700195
full,brvfo4dg,global_step,5559,5559,15.049894332885742,,0.06287381352602799
full,brvfo4dg,global_step,5567,5567,16.21100425720215,,0.06772457242505689
full,brvfo4dg,global_step,5575,5575,14.926118850708008,,0.0623567177635327
full,brvfo4dg,global_step,5583,5583,15.707744598388672,,0.06562210889650773
full,brvfo4dg,global_step,5591,5591,15.737013816833496,,0.06574438665752372
full,brvfo4dg,global_step,5599,5599,15.91759967803955,,0.06649881864965383
full,brvfo4dg,global_step,5599,5599,,,
full,brvfo4dg,global_step,5607,5607,15.711259841918944,,0.06563679449903305
full,brvfo4dg,global_step,5615,5615,17.39933967590332,,0.0726890710367535
full,brvfo4dg,global_step,5623,5623,15.533538818359377,,0.06489433091438698
full,brvfo4dg,global_step,5631,5631,16.52430534362793,,0.06903344766695099
full,brvfo4dg,global_step,5639,5639,15.190837860107422,,0.06346263208197445
full,brvfo4dg,global_step,5647,5647,14.19065761566162,,0.05928418771613652
full,brvfo4dg,global_step,5655,5655,15.722268104553224,,0.06568278362273082
full,brvfo4dg,global_step,5663,5663,15.369726181030272,,0.06420997227472987
full,brvfo4dg,global_step,5671,5671,14.880770683288574,,0.06216726711630481
full,brvfo4dg,global_step,5679,5679,15.371027946472168,,0.06421541064896945
full,brvfo4dg,global_step,5687,5687,14.17222785949707,,0.05920719388303777
full,brvfo4dg,global_step,5695,5695,13.50473976135254,,0.05641863462240042
full,brvfo4dg,global_step,5703,5703,15.14439582824707,,0.06326861160672252
full,brvfo4dg,global_step,5711,5711,13.28212070465088,,0.055488600912607815
full,brvfo4dg,global_step,5719,5719,13.411654472351074,,0.05602975301477969
full,brvfo4dg,global_step,5727,5727,13.309492111206056,,0.05560295020128918
full,brvfo4dg,global_step,5735,5735,14.36093521118164,,0.05999555495577171
full,brvfo4dg,global_step,5743,5743,15.14097785949707,,0.06325433238820631
full,brvfo4dg,global_step,5751,5751,13.799688339233398,,0.05765083874790888
full,brvfo4dg,global_step,5759,5759,14.46269989013672,,0.06042069637581323
full,brvfo4dg,global_step,5767,5767,13.202753067016602,,0.055157027418585663
full,brvfo4dg,global_step,5775,5775,13.464914321899414,,0.05625225622808196
full,brvfo4dg,global_step,5783,5783,13.554091453552246,,0.05662481076051309
full,brvfo4dg,global_step,5791,5791,12.837709426879885,,0.05363198775710005
full,brvfo4dg,global_step,5799,5799,13.966286659240724,,0.058346835110022977
full,brvfo4dg,global_step,5799,5799,,,
full,brvfo4dg,global_step,5807,5807,13.175382614135742,,0.05504268211406125
full,brvfo4dg,global_step,5815,5815,13.049205780029297,,0.05451555424436065
full,brvfo4dg,global_step,5823,5823,12.086639404296877,,0.05049424901286934
full,brvfo4dg,global_step,5831,5831,12.550701141357422,,0.05243295572237451
full,brvfo4dg,global_step,5839,5839,14.426456451416016,,0.06026928247500674
full,brvfo4dg,global_step,5847,5847,13.983010292053224,,0.058416701286334485
full,brvfo4dg,global_step,5855,5855,13.211414337158203,,0.05519321153202437
full,brvfo4dg,global_step,5863,5863,13.116395950317385,,0.05479625403826181
full,brvfo4dg,global_step,5871,5871,13.8820161819458,,0.05799477906511024
full,brvfo4dg,global_step,5879,5879,13.015689849853516,,0.05437553503243709
full,brvfo4dg,global_step,5887,5887,11.982234954833984,,0.0500580794463845
full,brvfo4dg,global_step,5895,5895,13.21261501312256,,0.05519822758562703
full,brvfo4dg,global_step,5903,5903,13.19309425354004,,0.05511667587697511
full,brvfo4dg,global_step,5911,5911,12.304296493530272,,0.05140355315404031
full,brvfo4dg,global_step,5919,5919,12.129779815673828,,0.050674476336753184
full,brvfo4dg,global_step,5927,5927,12.37458610534668,,0.051697201458035705
full,brvfo4dg,global_step,5935,5935,12.310003280639648,,0.05142739434924151
full,brvfo4dg,global_step,5943,5943,12.68220329284668,,0.05298233112449547
full,brvfo4dg,global_step,5951,5951,11.29510498046875,,0.04718746248916229
full,brvfo4dg,global_step,5959,5959,11.423290252685549,,0.04772298099340396
full,brvfo4dg,global_step,5967,5967,13.280241012573242,,0.05548074813925527
full,brvfo4dg,global_step,5975,5975,12.147505760192873,,0.05074852986202132
full,brvfo4dg,global_step,5983,5983,10.901683807373049,,0.045543870253410876
full,brvfo4dg,global_step,5991,5991,12.18153476715088,,0.05089069255038509
full,brvfo4dg,global_step,5999,5999,13.119965553283691,,0.054811166737733404
full,brvfo4dg,global_step,5999,5999,,,
full,brvfo4dg,global_step,6000,6000,,,
full,brvfo4dg,global_step,6000,6000,,,
full,brvfo4dg,global_step,6000,6000,,,
full,brvfo4dg,global_step,6000,6000,,,
full,brvfo4dg,global_step,6000,6000,,,
full,brvfo4dg,global_step,6000,6000,,,
full,brvfo4dg,global_step,6000,6000,,,
full,brvfo4dg,global_step,6000,6000,,,
full,brvfo4dg,global_step,6000,6000,,,
full,brvfo4dg,global_step,6000,6000,,,
full,brvfo4dg,global_step,6007,6007,11.607172966003418,,0.04849118621611737
full,brvfo4dg,global_step,6015,6015,12.173158645629885,,0.05085569969987506
full,brvfo4dg,global_step,6023,6023,10.721028327941896,,0.044789147417823263
full,brvfo4dg,global_step,6031,6031,12.05953598022461,,0.0503810192722915
full,brvfo4dg,global_step,6039,6039,12.146413803100586,,0.05074396800231119
full,brvfo4dg,global_step,6047,6047,12.214306831359863,,0.05102760411988602
full,brvfo4dg,global_step,6055,6055,11.682212829589844,,0.04880467960589102
full,brvfo4dg,global_step,6063,6063,11.557031631469728,,0.048281711196048384
full,brvfo4dg,global_step,6071,6071,11.696627616882324,,0.04886490013822156
full,brvfo4dg,global_step,6079,6079,10.928827285766602,,0.04565726732858069
full,brvfo4dg,global_step,6087,6087,10.924276351928713,,0.04563825493160542
full,brvfo4dg,global_step,6095,6095,11.311456680297852,,0.047255774844262494
full,brvfo4dg,global_step,6103,6103,9.781686782836914,,0.04086486836058571
full,brvfo4dg,global_step,6111,6111,10.218523025512695,,0.042689835357423184
full,brvfo4dg,global_step,6119,6119,10.429323196411133,,0.04357049341010878
full,brvfo4dg,global_step,6127,6127,11.323531150817873,,0.04730621825543266
full,brvfo4dg,global_step,6135,6135,10.167360305786133,,0.04247609330525852
full,brvfo4dg,global_step,6143,6143,9.311245918273926,,0.03889951162522814
full,brvfo4dg,global_step,6151,6151,10.980406761169434,,0.04587275045733341
full,brvfo4dg,global_step,6159,6159,11.070765495300291,,0.04625024136022815
full,brvfo4dg,global_step,6167,6167,10.15225315093994,,0.04241298027498077
full,brvfo4dg,global_step,6175,6175,11.114840507507324,,0.046434373157925035
full,brvfo4dg,global_step,6183,6183,10.509429931640623,,0.043905154625768765
full,brvfo4dg,global_step,6191,6191,10.30823802947998,,0.043064636954375284
full,brvfo4dg,global_step,6199,6199,9.89250373840332,,0.04132782739841627
full,brvfo4dg,global_step,6199,6199,,,
full,brvfo4dg,global_step,6207,6207,10.502368927001951,,0.04387565592769564
full,brvfo4dg,global_step,6215,6215,10.659530639648438,,0.04453222905676901
full,brvfo4dg,global_step,6223,6223,10.819071769714355,,0.045198742657437785
full,brvfo4dg,global_step,6231,6231,9.312191009521484,,0.038903459924767646
full,brvfo4dg,global_step,6239,6239,9.650177001953123,,0.04031546108520913
full,brvfo4dg,global_step,6247,6247,10.668611526489258,,0.04457016619926662
full,brvfo4dg,global_step,6255,6255,9.79459285736084,,0.040918785956618076
full,brvfo4dg,global_step,6263,6263,10.710363388061523,,0.044744592590628254
full,brvfo4dg,global_step,6271,6271,9.523950576782228,,0.03978812603934703
full,brvfo4dg,global_step,6279,6279,10.754786491394045,,0.044930178605612645
full,brvfo4dg,global_step,6287,6287,9.891413688659668,,0.04132327350702005
full,brvfo4dg,global_step,6295,6295,9.839007377624512,,0.04110433611418989
full,brvfo4dg,global_step,6303,6303,9.722885131835938,,0.04061921321123497
full,brvfo4dg,global_step,6311,6311,9.417827606201172,,0.03934477702203455
full,brvfo4dg,global_step,6319,6319,9.75385284423828,,0.04074858675578258
full,brvfo4dg,global_step,6327,6327,9.104257583618164,,0.038034778247879965
full,brvfo4dg,global_step,6335,6335,9.57012939453125,,0.039981046887280165
full,brvfo4dg,global_step,6343,6343,9.29349422454834,,0.038825350527722305
full,brvfo4dg,global_step,6351,6351,9.220645904541016,,0.03852101273062452
full,brvfo4dg,global_step,6359,6359,9.720935821533203,,0.04061106959442493
full,brvfo4dg,global_step,6367,6367,9.162885665893556,,0.038279708280665445
full,brvfo4dg,global_step,6375,6375,8.766739845275879,,0.03662473330850194
full,brvfo4dg,global_step,6383,6383,9.256866455078123,,0.03867233101166414
full,brvfo4dg,global_step,6391,6391,8.782304763793945,,0.03668975873411668
full,brvfo4dg,global_step,6399,6399,8.805932998657227,,0.036788470206761174
full,brvfo4dg,global_step,6399,6399,,,
full,brvfo4dg,global_step,6407,6407,9.353837966918944,,0.03907744805886454
full,brvfo4dg,global_step,6415,6415,8.99365520477295,,0.03757271564536362
full,brvfo4dg,global_step,6423,6423,8.613943099975586,,0.035986395665798206
full,brvfo4dg,global_step,6431,6431,8.881745338439941,,0.037105190763665995
full,brvfo4dg,global_step,6439,6439,8.430402755737305,,0.03521962075543058
full,brvfo4dg,global_step,6447,6447,8.411111831665039,,0.0351390292286041
full,brvfo4dg,global_step,6455,6455,9.3333740234375,,0.03899195601898703
full,brvfo4dg,global_step,6463,6463,9.470601081848145,,0.03956524831529126
full,brvfo4dg,global_step,6471,6471,8.933199882507324,,0.03732015196785799
full,brvfo4dg,global_step,6479,6479,8.816666603088379,,0.03683331189325672
full,brvfo4dg,global_step,6487,6487,8.747344970703125,,0.03654370750856769
full,brvfo4dg,global_step,6495,6495,8.966174125671387,,0.037457908178632766
full,brvfo4dg,global_step,6503,6503,8.358745574951172,,0.03492025917036593
full,brvfo4dg,global_step,6511,6511,8.29984188079834,,0.03467417771622131
full,brvfo4dg,global_step,6519,6519,8.23724365234375,,0.03441266163804438
full,brvfo4dg,global_step,6527,6527,8.95539379119873,,0.037412871268446564
full,brvfo4dg,global_step,6535,6535,8.549588203430176,,0.03571754077051555
full,brvfo4dg,global_step,6543,6543,7.899102210998535,,0.0330000110600197
full,brvfo4dg,global_step,6551,6551,8.225722312927246,,0.03436452903790642
full,brvfo4dg,global_step,6559,6559,8.661596298217773,,0.03618547602037925
full,brvfo4dg,global_step,6567,6567,8.407203674316406,,0.03512270215341452
full,brvfo4dg,global_step,6575,6575,7.687291145324707,,0.032115129800964905
full,brvfo4dg,global_step,6583,6583,8.581676483154297,,0.03585159569948186
full,brvfo4dg,global_step,6591,6591,7.682717800140381,,0.032096023776301254
full,brvfo4dg,global_step,6599,6599,7.41469144821167,,0.03097629240154973
full,brvfo4dg,global_step,6599,6599,,,
full,brvfo4dg,global_step,6607,6607,8.935721397399902,,0.03733068607883926
full,brvfo4dg,global_step,6615,6615,8.453278541564941,,0.03531518872823989
full,brvfo4dg,global_step,6623,6623,7.935450077056885,,0.03315186122601243
full,brvfo4dg,global_step,6631,6631,7.821701049804688,,0.03267665289763273
full,brvfo4dg,global_step,6639,6639,8.33569622039795,,0.03482396608099134
full,brvfo4dg,global_step,6647,6647,7.856939315795898,,0.03282386749701172
full,brvfo4dg,global_step,6655,6655,7.733656883239746,,0.032308831543660654
full,brvfo4dg,global_step,6663,6663,7.979028701782227,,0.03333391927001575
full,brvfo4dg,global_step,6671,6671,8.000575065612793,,0.033423933328033874
full,brvfo4dg,global_step,6679,6679,8.487037658691406,,0.03545622390018622
full,brvfo4dg,global_step,6687,6687,7.320473194122315,,0.030582677615469955
full,brvfo4dg,global_step,6695,6695,8.766210556030273,,0.036622522101393544
full,brvfo4dg,global_step,6703,6703,7.028896331787109,,0.02936455947686553
full,brvfo4dg,global_step,6711,6711,7.582818031311035,,0.03167867337517952
full,brvfo4dg,global_step,6719,6719,7.702443599700928,,0.032178432078697874
full,brvfo4dg,global_step,6727,6727,7.742486953735352,,0.03234572085287987
full,brvfo4dg,global_step,6735,6735,7.907727718353272,,0.0330360457675727
full,brvfo4dg,global_step,6743,6743,6.988192081451416,,0.029194509681915747
full,brvfo4dg,global_step,6751,6751,6.874111652374268,,0.028717916858995204
full,brvfo4dg,global_step,6759,6759,6.799417495727539,,0.028405867726116685
full,brvfo4dg,global_step,6767,6767,7.116686820983887,,0.029731321045088355
full,brvfo4dg,global_step,6775,6775,7.928055763244629,,0.03312097006508455
full,brvfo4dg,global_step,6783,6783,6.878374099731445,,0.02873572404849248
full,brvfo4dg,global_step,6791,6791,7.484416007995605,,0.031267580092551005
full,brvfo4dg,global_step,6799,6799,6.881605625152588,,0.02874922436432457
full,brvfo4dg,global_step,6799,6799,,,
full,brvfo4dg,global_step,6807,6807,7.017453193664551,,0.02931675357759764
full,brvfo4dg,global_step,6815,6815,7.346327304840088,,0.030690688110440574
full,brvfo4dg,global_step,6823,6823,7.472046852111816,,0.03121590557688266
full,brvfo4dg,global_step,6831,6831,7.48056697845459,,0.03125150003509245
full,brvfo4dg,global_step,6839,6839,7.278691291809082,,0.030408125723164328
full,brvfo4dg,global_step,6847,6847,7.33984899520874,,0.030663623732265163
full,brvfo4dg,global_step,6855,6855,6.884800910949707,,0.02876257328219248
full,brvfo4dg,global_step,6863,6863,6.540774345397949,,0.027325336471616578
full,brvfo4dg,global_step,6871,6871,6.481784343719482,,0.0270788944512678
full,brvfo4dg,global_step,6879,6879,6.625801086425781,,0.027680551952992304
full,brvfo4dg,global_step,6887,6887,6.563023567199707,,0.027418286853308375
full,brvfo4dg,global_step,6895,6895,6.818861484527588,,0.028487098710133968
full,brvfo4dg,global_step,6903,6903,6.744355201721191,,0.028175834456175008
full,brvfo4dg,global_step,6911,6911,6.549318313598633,,0.027361030533750177
full,brvfo4dg,global_step,6919,6919,6.685122489929199,,0.027928378467881924
full,brvfo4dg,global_step,6927,6927,6.795320510864258,,0.02838875178785059
full,brvfo4dg,global_step,6935,6935,6.682273864746094,,0.027916477791066093
full,brvfo4dg,global_step,6943,6943,6.787178039550781,,0.028354735055793816
full,brvfo4dg,global_step,6951,6951,6.187254428863525,,0.025848439370661294
full,brvfo4dg,global_step,6959,6959,6.053380012512207,,0.025289153378122056
full,brvfo4dg,global_step,6967,6967,6.300983905792236,,0.026323566023823474
full,brvfo4dg,global_step,6975,6975,6.807555198669434,,0.028439864537388698
full,brvfo4dg,global_step,6983,6983,5.992546081542969,,0.02503500799030645
full,brvfo4dg,global_step,6991,6991,5.6672186851501465,,0.023675890537168263
full,brvfo4dg,global_step,6999,6999,5.981733798980713,,0.024989837610862355
full,brvfo4dg,global_step,6999,6999,,,
full,brvfo4dg,global_step,7000,7000,,,
full,brvfo4dg,global_step,7000,7000,,,
full,brvfo4dg,global_step,7000,7000,,,
full,brvfo4dg,global_step,7000,7000,,,
full,brvfo4dg,global_step,7000,7000,,,
full,brvfo4dg,global_step,7000,7000,,,
full,brvfo4dg,global_step,7000,7000,,,
full,brvfo4dg,global_step,7000,7000,,,
full,brvfo4dg,global_step,7000,7000,,,
full,brvfo4dg,global_step,7000,7000,,,
full,brvfo4dg,global_step,7007,7007,6.200288772583008,,0.02590289283580371
full,brvfo4dg,global_step,7015,7015,6.056509971618652,,0.02530222938123875
full,brvfo4dg,global_step,7023,7023,6.09466028213501,,0.02546160960387089
full,brvfo4dg,global_step,7031,7031,6.219749450683594,,0.025984193542567657
full,brvfo4dg,global_step,7039,7039,6.291056156158447,,0.026282090949952423
full,brvfo4dg,global_step,7047,7047,6.172737121582031,,0.025787790541458404
full,brvfo4dg,global_step,7055,7055,5.7721943855285645,,0.024114446613667392
full,brvfo4dg,global_step,7063,7063,6.247931957244873,,0.02610193135673676
full,brvfo4dg,global_step,7071,7071,5.756284236907959,,0.024047978923236006
full,brvfo4dg,global_step,7079,7079,6.500641822814941,,0.027157675178759562
full,brvfo4dg,global_step,7087,7087,5.696869850158691,,0.023799763953043555
full,brvfo4dg,global_step,7095,7095,6.060370922088623,,0.025318359240659206
full,brvfo4dg,global_step,7103,7103,5.750391960144043,,0.024023362809507637
full,brvfo4dg,global_step,7111,7111,6.368037223815918,,0.026603694091202005
full,brvfo4dg,global_step,7119,7119,5.901219844818115,,0.024653475160183826
full,brvfo4dg,global_step,7127,7127,5.892723083496094,,0.024617978313819358
full,brvfo4dg,global_step,7135,7135,5.4067535400390625,,0.022587747550811228
full,brvfo4dg,global_step,7143,7143,6.018617630004883,,0.025143926873062147
full,brvfo4dg,global_step,7151,7151,5.648829460144043,,0.02359906603073997
full,brvfo4dg,global_step,7159,7159,6.130178928375244,,0.025609995545393796
full,brvfo4dg,global_step,7167,7167,5.032773494720459,,0.02102537434660623
full,brvfo4dg,global_step,7175,7175,5.102169036865234,,0.021315287503459044
full,brvfo4dg,global_step,7183,7183,5.268400192260742,,0.022009749965146597
full,brvfo4dg,global_step,7191,7191,5.474609375,,0.02287122828626493
full,brvfo4dg,global_step,7199,7199,5.343759059906006,,0.02232457605542071
full,brvfo4dg,global_step,7199,7199,,,
full,brvfo4dg,global_step,7207,7207,6.054566383361816,,0.025294109669370433
full,brvfo4dg,global_step,7215,7215,5.621795654296875,,0.023486127133619635
full,brvfo4dg,global_step,7223,7223,5.402132987976074,,0.02256844431037845
full,brvfo4dg,global_step,7231,7231,5.964587211608887,,0.02491820446094261
full,brvfo4dg,global_step,7239,7239,5.372764587402344,,0.022445752197039447
full,brvfo4dg,global_step,7247,7247,5.709212303161621,,0.02385132691231725
full,brvfo4dg,global_step,7255,7255,5.55104923248291,,0.02319057041844421
full,brvfo4dg,global_step,7263,7263,5.432651519775391,,0.022695941317001648
full,brvfo4dg,global_step,7271,7271,5.103075981140137,,0.021319076436720465
full,brvfo4dg,global_step,7279,7279,5.802846431732178,,0.02424250140226388
full,brvfo4dg,global_step,7287,7287,5.155141830444336,,0.021536591485518737
full,brvfo4dg,global_step,7295,7295,5.009397506713867,,0.02092771668347556
full,brvfo4dg,global_step,7303,7303,5.273256778717041,,0.022030039284425013
full,brvfo4dg,global_step,7311,7311,5.157165050506592,,0.021545043874492555
full,brvfo4dg,global_step,7319,7319,5.255415916442871,,0.021955505668244158
full,brvfo4dg,global_step,7327,7327,4.908707618713379,,0.020507065408319033
full,brvfo4dg,global_step,7335,7335,5.152344703674316,,0.021524905953178314
full,brvfo4dg,global_step,7343,7343,4.906041145324707,,0.020495925705481047
full,brvfo4dg,global_step,7351,7351,5.007252216339111,,0.020918754322411876
full,brvfo4dg,global_step,7359,7359,4.888672351837158,,0.02042336424699147
full,brvfo4dg,global_step,7367,7367,5.081676483154297,,0.021229675938872962
full,brvfo4dg,global_step,7375,7375,5.265065670013428,,0.021995819360363683
full,brvfo4dg,global_step,7383,7383,4.838586330413818,,0.020214120308025694
full,brvfo4dg,global_step,7391,7391,4.958456993103027,,0.02071490293988073
full,brvfo4dg,global_step,7399,7399,5.04931640625,,0.021094485525175313
full,brvfo4dg,global_step,7399,7399,,,
full,brvfo4dg,global_step,7407,7407,5.112910270690918,,0.02136016106321021
full,brvfo4dg,global_step,7415,7415,4.8907599449157715,,0.02043208556655955
full,brvfo4dg,global_step,7423,7423,4.773210525512695,,0.01994100037272585
full,brvfo4dg,global_step,7431,7431,5.1202497482299805,,0.021390823135113344
full,brvfo4dg,global_step,7439,7439,4.43226957321167,,0.01851665430196837
full,brvfo4dg,global_step,7447,7447,4.986790657043457,,0.020833272242926734
full,brvfo4dg,global_step,7455,7455,4.851954936981201,,0.020269970220179814
full,brvfo4dg,global_step,7463,7463,4.447409152984619,,0.018579902793582487
full,brvfo4dg,global_step,7471,7471,4.732067108154297,,0.019769115873499638
full,brvfo4dg,global_step,7479,7479,4.963669776916504,,0.020736680341780746
full,brvfo4dg,global_step,7487,7487,4.865509033203125,,0.02032659505086111
full,brvfo4dg,global_step,7495,7495,4.322117805480957,,0.01805647421361188
token,z2pp6d8s,global_step,3,3,0.5420393347740173,-0.02676829881966114,1.1505484041298437
token,z2pp6d8s,global_step,7,7,0.5419475436210632,-0.02662397176027298,1.1503535655678256
token,z2pp6d8s,global_step,11,11,0.5418401956558228,-0.0262039415538311,1.150125705665102
token,z2pp6d8s,global_step,15,15,0.5419692397117615,-0.026697786524891853,1.150399618318848
token,z2pp6d8s,global_step,19,19,0.5419331192970276,-0.026759065687656403,1.1503229480795085
token,z2pp6d8s,global_step,23,23,0.5416097044944763,-0.02549983374774456,1.1496364584447618
token,z2pp6d8s,global_step,27,27,0.5414235591888428,-0.024983303621411324,1.149241341023215
token,z2pp6d8s,global_step,31,31,0.5415107607841492,-0.025528494268655777,1.1494264376571321
token,z2pp6d8s,global_step,35,35,0.5414419770240784,-0.02535623125731945,1.1492804352541652
token,z2pp6d8s,global_step,39,39,0.5413546562194824,-0.02535402774810791,1.1490950855831548
token,z2pp6d8s,global_step,43,43,0.5408660769462585,-0.02399490401148796,1.1480580130553224
token,z2pp6d8s,global_step,47,47,0.5407537817955017,-0.023799747228622437,1.1478196521132171
token,z2pp6d8s,global_step,51,51,0.5404495596885681,-0.02310330420732498,1.1471739014505289
token,z2pp6d8s,global_step,55,55,0.5403350591659546,-0.023083196952939034,1.1469308593221934
token,z2pp6d8s,global_step,59,59,0.5398969054222107,-0.021692199632525444,1.1460008214849242
token,z2pp6d8s,global_step,63,63,0.5398193001747131,-0.021842598915100098,1.1458360943370363
token,z2pp6d8s,global_step,67,67,0.5394956469535828,-0.021046333014965057,1.1451490986281025
token,z2pp6d8s,global_step,71,71,0.5389447808265686,-0.01967254653573036,1.1439798142189008
token,z2pp6d8s,global_step,75,75,0.5383505821228027,-0.01790214516222477,1.142718550826201
token,z2pp6d8s,global_step,79,79,0.5380625128746033,-0.017216458916664124,1.1421070866896859
token,z2pp6d8s,global_step,83,83,0.5380069017410278,-0.01769116148352623,1.141989044885554
token,z2pp6d8s,global_step,87,87,0.5373800992965698,-0.01620197296142578,1.1406585758477739
token,z2pp6d8s,global_step,91,91,0.5372388958930969,-0.01640380173921585,1.1403588534104878
token,z2pp6d8s,global_step,95,95,0.5367803573608398,-0.015370948240160942,1.139385546230225
token,z2pp6d8s,global_step,99,99,0.5363796353340149,-0.014322319999337196,1.1385349620403242
token,z2pp6d8s,global_step,103,103,0.5355764031410217,-0.011657845228910446,1.1368299981041197
token,z2pp6d8s,global_step,107,107,0.5351319313049316,-0.011135083623230456,1.1358865493008934
token,z2pp6d8s,global_step,111,111,0.5346178412437439,-0.009665329940617085,1.1347953268350455
token,z2pp6d8s,global_step,115,115,0.5341446995735168,-0.00904532801359892,1.1337910226108254
token,z2pp6d8s,global_step,119,119,0.5337221622467041,-0.008264952339231968,1.1328941326328086
token,z2pp6d8s,global_step,123,123,0.5330765843391418,-0.006920373532921076,1.1315238102527974
token,z2pp6d8s,global_step,127,127,0.5324350595474243,-0.005204979330301285,1.130162091133966
token,z2pp6d8s,global_step,131,131,0.5318344235420227,-0.003103571478277445,1.1288871637382156
token,z2pp6d8s,global_step,135,135,0.5312058329582214,-0.002248900942504406,1.1275528991440324
token,z2pp6d8s,global_step,139,139,0.5304850935935974,2.997705087182112e-05,1.1260230368765507
token,z2pp6d8s,global_step,143,143,0.5299547910690308,0.001363359740935266,1.1248974013659827
token,z2pp6d8s,global_step,147,147,0.5293086767196655,0.0028836261481046677,1.1235259403190507
token,z2pp6d8s,global_step,151,151,0.5285797119140625,0.0044010840356349945,1.1219786184921152
token,z2pp6d8s,global_step,155,155,0.5277454853057861,0.006000536493957043,1.120207864911593
token,z2pp6d8s,global_step,159,159,0.5271652936935425,0.007852043025195599,1.1189763333773828
token,z2pp6d8s,global_step,163,163,0.5262348651885986,0.009639253839850426,1.1170013788623818
token,z2pp6d8s,global_step,167,167,0.5257287621498108,0.011497310362756252,1.1159271098818007
token,z2pp6d8s,global_step,171,171,0.5249131917953491,0.013518835417926311,1.1141959566064157
token,z2pp6d8s,global_step,175,175,0.5241512060165405,0.01509353704750538,1.1125785435045725
token,z2pp6d8s,global_step,179,179,0.5235085487365723,0.01705016940832138,1.111214420533353
token,z2pp6d8s,global_step,183,183,0.5225818157196045,0.01895361579954624,1.1092473101682514
token,z2pp6d8s,global_step,187,187,0.5218929052352905,0.02097473293542862,1.107785008804742
token,z2pp6d8s,global_step,191,191,0.5207487344741821,0.02337435819208622,1.1053563587810418
token,z2pp6d8s,global_step,195,195,0.5200832486152649,0.025186624377965927,1.103943779206411
token,z2pp6d8s,global_step,199,199,0.5193325877189636,0.02730940282344818,1.1023504046284534
token,z2pp6d8s,global_step,203,203,0.5180075764656067,0.029999254271388057,1.0995378973338683
token,z2pp6d8s,global_step,207,207,0.5174139738082886,0.03177895024418831,1.0982778991266362
token,z2pp6d8s,global_step,211,211,0.5159872770309448,0.034896526485681534,1.09524955119127
token,z2pp6d8s,global_step,215,215,0.5156718492507935,0.03640086203813553,1.09458001504179
token,z2pp6d8s,global_step,219,219,0.5146950483322144,0.03887418657541275,1.092506629097406
token,z2pp6d8s,global_step,223,223,0.5137544274330139,0.04106585681438446,1.0905100399109082
token,z2pp6d8s,global_step,227,227,0.5129728317260742,0.04314916953444481,1.0888510022071793
token,z2pp6d8s,global_step,231,231,0.5119866132736206,0.045774273574352264,1.0867576263324064
token,z2pp6d8s,global_step,235,235,0.5102760791778564,0.04963865503668785,1.0831267970773457
token,z2pp6d8s,global_step,239,239,0.5101512670516968,0.05050376057624817,1.0828618672404198
token,z2pp6d8s,global_step,243,243,0.5091760754585266,0.05308827757835388,1.0807918972967985
token,z2pp6d8s,global_step,247,247,0.5083217620849609,0.055404625833034515,1.0789785069660163
token,z2pp6d8s,global_step,251,251,0.5062317252159119,0.06020116060972214,1.0745421341237031
token,z2pp6d8s,global_step,255,255,0.5058193206787109,0.0616128146648407,1.0736667522986365
token,z2pp6d8s,global_step,259,259,0.5048874616622925,0.06406077742576599,1.071688761338513
token,z2pp6d8s,global_step,263,263,0.5037907958030701,0.06675103306770325,1.0693609465965848
token,z2pp6d8s,global_step,267,267,0.5032036900520325,0.06860716640949249,1.0681147389109498
token,z2pp6d8s,global_step,271,271,0.5025037527084351,0.07062148302793503,1.066629031616289
token,z2pp6d8s,global_step,275,275,0.5008328557014465,0.07470044493675232,1.063082337194827
token,z2pp6d8s,global_step,279,279,0.49997562170028687,0.07691240310668945,1.0612627474552534
token,z2pp6d8s,global_step,283,283,0.4989219903945923,0.07994984090328217,1.0590262791040892
token,z2pp6d8s,global_step,287,287,0.4976471960544586,0.0832374319434166,1.0563203636851537
token,z2pp6d8s,global_step,291,291,0.4966283440589905,0.08595780283212662,1.054157718906027
token,z2pp6d8s,global_step,295,295,0.494627058506012,0.09066958725452424,1.049909732179847
token,z2pp6d8s,global_step,299,299,0.49544546008110046,0.08926153182983398,1.051646895086203
token,z2pp6d8s,global_step,303,303,0.4940504431724548,0.09277760237455368,1.0486857917584427
token,z2pp6d8s,global_step,307,307,0.4924308657646179,0.09704741090536118,1.0452480298057454
token,z2pp6d8s,global_step,311,311,0.4916802942752838,0.09894920885562895,1.0436548450056076
token,z2pp6d8s,global_step,315,315,0.4908769130706787,0.10122866928577424,1.0419495647730361
token,z2pp6d8s,global_step,319,319,0.4896494150161743,0.10438701510429382,1.0393440418209587
token,z2pp6d8s,global_step,319,319,,,
token,z2pp6d8s,global_step,320,320,,,
token,z2pp6d8s,global_step,320,320,,,
token,z2pp6d8s,global_step,323,323,0.4883446991443634,0.1078336015343666,1.0365746140915473
token,z2pp6d8s,global_step,327,327,0.487463504076004,0.11003633588552476,1.034704163896174
token,z2pp6d8s,global_step,331,331,0.48661354184150696,0.11263035237789154,1.0329000094193057
token,z2pp6d8s,global_step,335,335,0.4859414994716644,0.11436817049980164,1.031473512804531
token,z2pp6d8s,global_step,339,339,0.4839287996292114,0.1194131076335907,1.0272012977766454
token,z2pp6d8s,global_step,343,343,0.4819072186946869,0.12450269609689713,1.0229102314852916
token,z2pp6d8s,global_step,347,347,0.4813229739665985,0.12638142704963684,1.0216700966899015
token,z2pp6d8s,global_step,351,351,0.4801113605499267,0.12946128845214844,1.0190982909305368
token,z2pp6d8s,global_step,355,355,0.4801737368106842,0.1295897513628006,1.0192306925897265
token,z2pp6d8s,global_step,359,359,0.4786248803138733,0.13349565863609314,1.0159430448927658
token,z2pp6d8s,global_step,363,363,0.477672278881073,0.13602109253406525,1.0139210254783682
token,z2pp6d8s,global_step,367,367,0.4781852662563324,0.13487157225608826,1.0150099073511007
token,z2pp6d8s,global_step,371,371,0.4753099381923675,0.14219462871551514,1.0089066526551593
token,z2pp6d8s,global_step,375,375,0.4751258492469787,0.1426623910665512,1.0085159001234756
token,z2pp6d8s,global_step,379,379,0.4739423096179962,0.14591071009635925,1.0060036845996374
token,z2pp6d8s,global_step,383,383,0.47263604402542114,0.1492566466331482,1.00323096738801
token,z2pp6d8s,global_step,387,387,0.4699583649635315,0.15595489740371704,0.9975472481931412
token,z2pp6d8s,global_step,391,391,0.4722694158554077,0.15048453211784363,1.0024527518068589
token,z2pp6d8s,global_step,395,395,0.4682369828224182,0.16065259277820587,0.9938933925625693
token,z2pp6d8s,global_step,399,399,0.4684614837169647,0.1600925624370575,0.9943699246689595
token,z2pp6d8s,global_step,403,403,0.4682639241218567,0.16075390577316284,0.993950578945707
token,z2pp6d8s,global_step,407,407,0.4675588309764862,0.16250884532928467,0.992453927796751
token,z2pp6d8s,global_step,411,411,0.4653391242027282,0.1681043803691864,0.9877423138559506
token,z2pp6d8s,global_step,415,415,0.4626133143901825,0.1750340461730957,0.9819564309345691
token,z2pp6d8s,global_step,419,419,0.46383535861968994,0.1720886528491974,0.9845503774396176
token,z2pp6d8s,global_step,423,423,0.4624919891357422,0.1754840463399887,0.981698902432629
token,z2pp6d8s,global_step,427,427,0.4615732729434967,0.1778855174779892,0.9797488088120674
token,z2pp6d8s,global_step,431,431,0.4607730209827423,0.1798642873764038,0.9780501708032011
token,z2pp6d8s,global_step,435,435,0.4605124294757843,0.1804802566766739,0.9774970317167447
token,z2pp6d8s,global_step,439,439,0.4578227996826172,0.18737547099590304,0.9717879455532494
token,z2pp6d8s,global_step,443,443,0.4572530388832092,0.1888118088245392,0.9705785547647231
token,z2pp6d8s,global_step,447,447,0.4569452702999115,0.18954595923423767,0.9699252762485024
token,z2pp6d8s,global_step,451,451,0.4559513032436371,0.1919778734445572,0.96781545296265
token,z2pp6d8s,global_step,455,455,0.4543602466583252,0.1960337460041046,0.9644382301345796
token,z2pp6d8s,global_step,459,459,0.45361679792404175,0.1980689167976379,0.9628601643007804
token,z2pp6d8s,global_step,463,463,0.45252546668052673,0.2007272094488144,0.9605436729687874
token,z2pp6d8s,global_step,467,467,0.4511921405792236,0.20407113432884216,0.9577135163369287
token,z2pp6d8s,global_step,471,471,0.4508861303329468,0.20476403832435608,0.9570639701178375
token,z2pp6d8s,global_step,475,475,0.4502902925014496,0.20628294348716736,0.9557992274651016
token,z2pp6d8s,global_step,479,479,0.44803598523139954,0.2120259404182434,0.9510141695079042
token,z2pp6d8s,global_step,483,483,0.4473639130592346,0.21376119554042816,0.9495876096338559
token,z2pp6d8s,global_step,487,487,0.4471949934959411,0.21397346258163452,0.949229056072324
token,z2pp6d8s,global_step,491,491,0.44499823451042175,0.21962986886501312,0.9445661517720283
token,z2pp6d8s,global_step,495,495,0.4432849884033203,0.223899707198143,0.9409295659230897
token,z2pp6d8s,global_step,499,499,0.4424534738063812,0.2258761078119278,0.9391645689364453
token,z2pp6d8s,global_step,503,503,0.4427391588687897,0.2250758707523346,0.9397709723310896
token,z2pp6d8s,global_step,507,507,0.44305145740509033,0.2243541181087494,0.9404338662568646
token,z2pp6d8s,global_step,511,511,0.4399085342884064,0.23228460550308228,0.933762606545222
token,z2pp6d8s,global_step,515,515,0.4410092234611511,0.22933948040008545,0.936098961289057
token,z2pp6d8s,global_step,519,519,0.4381680190563202,0.2365281730890274,0.9300681384611384
token,z2pp6d8s,global_step,523,523,0.43707042932510376,0.23930016160011292,0.9277383626817352
token,z2pp6d8s,global_step,527,527,0.43511706590652466,0.2441362887620926,0.923592096867154
token,z2pp6d8s,global_step,531,531,0.4370647668838501,0.2392069697380066,0.9277263434197925
token,z2pp6d8s,global_step,535,535,0.4334155321121216,0.24847398698329928,0.9199803719126549
token,z2pp6d8s,global_step,539,539,0.43280497193336487,0.2498498409986496,0.918684379178868
token,z2pp6d8s,global_step,543,543,0.43296223878860474,0.24940672516822815,0.9190181983645074
token,z2pp6d8s,global_step,547,547,0.4327887892723083,0.24991166591644287,0.9186500293934212
token,z2pp6d8s,global_step,551,551,0.4328998327255249,0.24944770336151123,0.9188857334460445
token,z2pp6d8s,global_step,555,555,0.43256837129592896,0.25029274821281433,0.9181821638074845
token,z2pp6d8s,global_step,559,559,0.43027108907699585,0.25603973865509033,0.9133058859780696
token,z2pp6d8s,global_step,563,563,0.42896151542663574,0.2593396306037903,0.9105261469870968
token,z2pp6d8s,global_step,567,567,0.4287536144256592,0.2598443627357483,0.9100848502959806
token,z2pp6d8s,global_step,571,571,0.4273671209812164,0.26337671279907227,0.9071418391204075
token,z2pp6d8s,global_step,575,575,0.4267443716526031,0.2649063766002655,0.9058199733438073
token,z2pp6d8s,global_step,579,579,0.425105094909668,0.26901572942733765,0.9023403970114043
token,z2pp6d8s,global_step,583,583,0.4236150681972504,0.2726355791091919,0.8991776231201005
token,z2pp6d8s,global_step,587,587,0.4223253726959229,0.2759973108768463,0.8964400780644738
token,z2pp6d8s,global_step,591,591,0.4239380955696106,0.2717069387435913,0.8998632903842931
token,z2pp6d8s,global_step,595,595,0.4214771091938019,0.27789807319641113,0.8946395293661883
token,z2pp6d8s,global_step,599,599,0.4217848777770996,0.2771565020084381,0.8952928078824091
token,z2pp6d8s,global_step,603,603,0.4208509027957916,0.27947771549224854,0.8933103255138757
token,z2pp6d8s,global_step,607,607,0.4189111888408661,0.2843185067176819,0.8891930324465037
token,z2pp6d8s,global_step,611,611,0.41838976740837097,0.28559958934783936,0.8880862481994038
token,z2pp6d8s,global_step,615,615,0.4169920086860657,0.2890686094760895,0.8851193250184922
token,z2pp6d8s,global_step,619,619,0.41582223773002625,0.29207944869995117,0.8826363352789567
token,z2pp6d8s,global_step,623,623,0.4185126721858978,0.28525102138519287,0.8883471294428332
token,z2pp6d8s,global_step,627,627,0.415991723537445,0.2916032075881958,0.8829960907666826
token,z2pp6d8s,global_step,631,631,0.41157785058021545,0.30276674032211304,0.8736270760823709
token,z2pp6d8s,global_step,635,635,0.4122305512428284,0.30109497904777527,0.8750125174287207
token,z2pp6d8s,global_step,639,639,0.4108358323574066,0.30454200506210327,0.872052046693694
token,z2pp6d8s,global_step,639,639,,,
token,z2pp6d8s,global_step,640,640,,,
token,z2pp6d8s,global_step,640,640,,,
token,z2pp6d8s,global_step,643,643,0.4108002185821533,0.30461615324020386,0.8719764518620019
token,z2pp6d8s,global_step,647,647,0.4101356863975525,0.30623817443847656,0.8705658965841194
token,z2pp6d8s,global_step,651,651,0.4093233346939087,0.3083615303039551,0.8688415753102599
token,z2pp6d8s,global_step,655,655,0.4065786600112915,0.31524643301963806,0.8630156492688271
token,z2pp6d8s,global_step,659,659,0.4076732993125915,0.31247103214263916,0.8653391623801655
token,z2pp6d8s,global_step,663,663,0.4050668179988861,0.31899598240852356,0.8598065695894075
token,z2pp6d8s,global_step,667,667,0.4077909588813782,0.31217077374458313,0.8655889099914796
token,z2pp6d8s,global_step,671,671,0.4056570827960968,0.3174903094768524,0.8610594827580208
token,z2pp6d8s,global_step,675,675,0.40165525674819946,0.3276016414165497,0.8525650907874951
token,z2pp6d8s,global_step,679,679,0.4015765190124512,0.3278018534183502,0.8523979597872187
token,z2pp6d8s,global_step,683,683,0.4016180336475372,0.32766345143318176,0.8524860799550402
token,z2pp6d8s,global_step,687,687,0.4010649025440216,0.32912373542785645,0.8513119878410615
token,z2pp6d8s,global_step,691,691,0.4020299017429352,0.3267037570476532,0.8533603231131862
token,z2pp6d8s,global_step,695,695,0.3990917503833771,0.3341697156429291,0.8471237178689545
token,z2pp6d8s,global_step,699,699,0.3990664482116699,0.33422818779945374,0.8470700107458528
token,z2pp6d8s,global_step,703,703,0.3967411816120148,0.3400867283344269,0.8421343324587318
token,z2pp6d8s,global_step,707,707,0.3942289352416992,0.34641313552856445,0.836801765490409
token,z2pp6d8s,global_step,711,711,0.39553147554397583,0.34323662519454956,0.8395665752928636
token,z2pp6d8s,global_step,715,715,0.39407145977020264,0.34700414538383484,0.836467503489856
token,z2pp6d8s,global_step,719,719,0.3956261277198791,0.3430023491382599,0.8397674867451261
token,z2pp6d8s,global_step,723,723,0.3939520120620727,0.3472500145435333,0.8362139603221389
token,z2pp6d8s,global_step,727,727,0.3935267925262451,0.3484610319137573,0.8353113770095179
token,z2pp6d8s,global_step,731,731,0.3899272680282593,0.3575567305088043,0.8276709219703822
token,z2pp6d8s,global_step,735,735,0.39190900325775146,0.3526258170604706,0.8318774106132234
token,z2pp6d8s,global_step,739,739,0.390116423368454,0.3570878505706787,0.8280724285785407
token,z2pp6d8s,global_step,743,743,0.389286756515503,0.359215646982193,0.826311353666846
token,z2pp6d8s,global_step,747,747,0.38662397861480713,0.36609023809432983,0.8206592641086683
token,z2pp6d8s,global_step,751,751,0.385869413614273,0.3679496943950653,0.8190576025658972
token,z2pp6d8s,global_step,755,755,0.3895939588546753,0.35870054364204407,0.8269634302568725
token,z2pp6d8s,global_step,759,759,0.38277891278266907,0.375888854265213,0.8124976159161345
token,z2pp6d8s,global_step,763,763,0.3870050013065338,0.3653186559677124,0.8214680339188632
token,z2pp6d8s,global_step,767,767,0.3835994005203247,0.3738613724708557,0.8142392069716274
token,z2pp6d8s,global_step,771,771,0.38342201709747314,0.3744642734527588,0.8138626877764549
token,z2pp6d8s,global_step,775,775,0.3847994804382324,0.37113386392593384,0.816786531392193
token,z2pp6d8s,global_step,779,779,0.3818145096302033,0.37865766882896423,0.8104505458294775
token,z2pp6d8s,global_step,783,783,0.38125482201576233,0.380081444978714,0.8092625366753545
token,z2pp6d8s,global_step,787,787,0.3818892538547516,0.3786243200302124,0.8106092000871207
token,z2pp6d8s,global_step,791,791,0.38065165281295776,0.3817261755466461,0.8079822322413666
token,z2pp6d8s,global_step,795,795,0.3798210024833679,0.384009063243866,0.8062190697736501
token,z2pp6d8s,global_step,799,799,0.3775714933872223,0.38958004117012024,0.8014441965594673
token,z2pp6d8s,global_step,803,803,0.3785176575183869,0.38739463686943054,0.8034525519708143
token,z2pp6d8s,global_step,807,807,0.3773632347583771,0.3903111815452576,0.8010021407570705
token,z2pp6d8s,global_step,811,811,0.37463223934173584,0.3972953855991363,0.7952052507221204
token,z2pp6d8s,global_step,815,815,0.3750368058681488,0.3962726593017578,0.7960639953582875
token,z2pp6d8s,global_step,819,819,0.3727999329566955,0.4020501971244812,0.7913159440760188
token,z2pp6d8s,global_step,823,823,0.3697732388973236,0.40960055589675903,0.7848913955305679
token,z2pp6d8s,global_step,827,827,0.37022313475608826,0.40851038694381714,0.7858463575215497
token,z2pp6d8s,global_step,831,831,0.37139374017715454,0.4057677388191223,0.7883311185207401
token,z2pp6d8s,global_step,835,835,0.3686230480670929,0.41274604201316833,0.7824499671336446
token,z2pp6d8s,global_step,839,839,0.36948320269584656,0.4106609523296356,0.7842757562820096
token,z2pp6d8s,global_step,843,843,0.37037068605422974,0.408527672290802,0.7861595541840664
token,z2pp6d8s,global_step,847,847,0.3662463426589966,0.4189365804195404,0.7774051033406653
token,z2pp6d8s,global_step,851,851,0.3653433620929718,0.42126625776290894,0.7754884106164496
token,z2pp6d8s,global_step,855,855,0.3633934259414673,0.42618557810783386,0.7713494196183075
token,z2pp6d8s,global_step,859,859,0.3654492497444153,0.42123812437057495,0.7757131708147775
token,z2pp6d8s,global_step,863,863,0.3611359894275666,0.43189412355422974,0.766557719437405
token,z2pp6d8s,global_step,867,867,0.36293676495552063,0.42761367559432983,0.7703800977722678
token,z2pp6d8s,global_step,871,871,0.3600950241088867,0.4346008002758026,0.7643481362774284
token,z2pp6d8s,global_step,875,875,0.36020299792289734,0.43451812863349915,0.764577324624893
token,z2pp6d8s,global_step,879,879,0.3641150891780853,0.4248538911342621,0.7728812429232642
token,z2pp6d8s,global_step,883,883,0.35946542024612427,0.436482846736908,0.7630117208679501
token,z2pp6d8s,global_step,887,887,0.36129188537597656,0.4319283366203308,0.7668886286964687
token,z2pp6d8s,global_step,891,891,0.3585836887359619,0.4388096332550049,0.7611401320056561
token,z2pp6d8s,global_step,895,895,0.3557800352573395,0.44581031799316406,0.7551890158621996
token,z2pp6d8s,global_step,899,899,0.3534300923347473,0.4517524838447571,0.7502009588967178
token,z2pp6d8s,global_step,903,903,0.35505807399749756,0.4477764368057251,0.753656559964509
token,z2pp6d8s,global_step,907,907,0.35232678055763245,0.4545603394508362,0.7478590373368251
token,z2pp6d8s,global_step,911,911,0.3527247905731201,0.4536573588848114,0.748703864932848
token,z2pp6d8s,global_step,915,915,0.35231491923332214,0.4548226594924927,0.7478338601460188
token,z2pp6d8s,global_step,919,919,0.34955066442489624,0.46151164174079895,0.7419663727619739
token,z2pp6d8s,global_step,923,923,0.3483832776546478,0.4645724296569824,0.7394884437643089
token,z2pp6d8s,global_step,927,927,0.3489767014980316,0.4630984961986542,0.7407480624159007
token,z2pp6d8s,global_step,931,931,0.3489089012145996,0.4634104371070862,0.7406041475689557
token,z2pp6d8s,global_step,935,935,0.34717613458633423,0.4676493108272553,0.7369261268959516
token,z2pp6d8s,global_step,939,939,0.34458231925964355,0.4740731418132782,0.731420419296381
token,z2pp6d8s,global_step,943,943,0.34712615609169006,0.4679207801818848,0.7368200410944892
token,z2pp6d8s,global_step,947,947,0.34627729654312134,0.4700199365615845,0.7350182272107361
token,z2pp6d8s,global_step,951,951,0.3453642725944519,0.47237852215766907,0.7330802161113905
token,z2pp6d8s,global_step,955,955,0.34358176589012146,0.47675621509552,0.729296615711111
token,z2pp6d8s,global_step,959,959,0.34458887577056885,0.4743978977203369,0.7314343363365252
token,z2pp6d8s,global_step,959,959,,,
token,z2pp6d8s,global_step,960,960,,,
token,z2pp6d8s,global_step,960,960,,,
token,z2pp6d8s,global_step,963,963,0.3440721333026886,0.4757465124130249,0.7303374837953464
token,z2pp6d8s,global_step,967,967,0.3410879373550415,0.48307985067367554,0.7240031429737387
token,z2pp6d8s,global_step,971,971,0.33962008357048035,0.4865897297859192,0.7208874339818315
token,z2pp6d8s,global_step,975,975,0.33845946192741394,0.4895399808883667,0.7184238648392244
token,z2pp6d8s,global_step,979,979,0.3404453992843628,0.4847561717033386,0.7226392730396125
token,z2pp6d8s,global_step,983,983,0.3370186686515808,0.49321481585502625,0.7153655952675485
token,z2pp6d8s,global_step,987,987,0.3361314833164215,0.4954333305358886,0.7134824299582255
token,z2pp6d8s,global_step,991,991,0.3367725908756256,0.4939565658569336,0.7148432634472294
token,z2pp6d8s,global_step,995,995,0.33681875467300415,0.4938754439353943,0.7149412520616988
token,z2pp6d8s,global_step,999,999,0.33340537548065186,0.5021249055862427,0.7076959144441101
token,z2pp6d8s,global_step,1003,1003,0.3354129493236542,0.49738457798957825,0.711957248876974
token,z2pp6d8s,global_step,1007,1007,0.3312220871448517,0.5075832605361938,0.7030616033353831
token,z2pp6d8s,global_step,1011,1011,0.3332347869873047,0.5026892423629761,0.7073338183632688
token,z2pp6d8s,global_step,1015,1015,0.3317783772945404,0.5062941908836365,0.7042424009323405
token,z2pp6d8s,global_step,1019,1019,0.3308568000793457,0.5085868835449219,0.7022862344215342
token,z2pp6d8s,global_step,1023,1023,0.329477995634079,0.5120000243186951,0.6993595441384938
token,z2pp6d8s,global_step,1027,1027,0.32870495319366455,0.5137922763824463,0.6977186618462257
token,z2pp6d8s,global_step,1031,1031,0.3283381462097168,0.5148047804832458,0.6969400667094342
token,z2pp6d8s,global_step,1035,1035,0.3262143135070801,0.5199307203292847,0.6924319578511052
token,z2pp6d8s,global_step,1039,1039,0.3256074786186218,0.5214474201202393,0.6911438725264912
token,z2pp6d8s,global_step,1043,1043,0.32682037353515625,0.5186516642570496,0.6937183984346114
token,z2pp6d8s,global_step,1047,1047,0.32551443576812744,0.5218408703804016,0.6909463770749912
token,z2pp6d8s,global_step,1051,1051,0.3220886290073395,0.5300045013427734,0.6836746603404019
token,z2pp6d8s,global_step,1055,1055,0.32122182846069336,0.5319820642471313,0.6818347643740725
token,z2pp6d8s,global_step,1059,1059,0.3204739987850189,0.5339539647102356,0.6802473994270861
token,z2pp6d8s,global_step,1063,1063,0.3214365839958191,0.5317671298980713,0.6822906106980667
token,z2pp6d8s,global_step,1067,1067,0.31884709000587463,0.5378977656364441,0.6767940756931367
token,z2pp6d8s,global_step,1071,1071,0.3182178735733032,0.5394247770309448,0.6754584826542124
token,z2pp6d8s,global_step,1075,1075,0.3205624520778656,0.5339738130569458,0.6804351529504853
token,z2pp6d8s,global_step,1079,1079,0.3213116228580475,0.5322192311286926,0.682025364564774
token,z2pp6d8s,global_step,1083,1083,0.31465211510658264,0.547992467880249,0.667889700371819
token,z2pp6d8s,global_step,1087,1087,0.31627628207206726,0.544244647026062,0.6713372042526173
token,z2pp6d8s,global_step,1091,1091,0.3167893588542938,0.5430495738983154,0.6724262759031701
token,z2pp6d8s,global_step,1095,1095,0.3173677921295166,0.541772186756134,0.6736540751402506
token,z2pp6d8s,global_step,1099,1099,0.31464147567749023,0.5482921004295349,0.6678671168112215
token,z2pp6d8s,global_step,1103,1103,0.31315404176712036,0.5518221259117126,0.6647098464767021
token,z2pp6d8s,global_step,1107,1107,0.3123623728752136,0.5536403059959412,0.6630294271385698
token,z2pp6d8s,global_step,1111,1111,0.31245073676109314,0.5535585880279541,0.663216990884149
token,z2pp6d8s,global_step,1115,1115,0.31224676966667175,0.5540355443954468,0.6627840444171192
token,z2pp6d8s,global_step,1119,1119,0.3089850842952728,0.5616737604141235,0.6558606965010474
token,z2pp6d8s,global_step,1123,1123,0.3107479512691498,0.55768221616745,0.6596026090401677
token,z2pp6d8s,global_step,1127,1127,0.3109855651855469,0.5571266412734985,0.6601069752268461
token,z2pp6d8s,global_step,1131,1131,0.3083806037902832,0.5632466077804565,0.6545776086590306
token,z2pp6d8s,global_step,1135,1135,0.3088393211364746,0.562291145324707,0.6555512953949336
token,z2pp6d8s,global_step,1139,1139,0.30877333879470825,0.5624726414680481,0.6554112393636649
token,z2pp6d8s,global_step,1143,1143,0.3061710596084595,0.5685921311378479,0.6498875661304536
token,z2pp6d8s,global_step,1147,1147,0.30595242977142334,0.5691448450088501,0.6494234961009198
token,z2pp6d8s,global_step,1151,1151,0.30506157875061035,0.5712618827819824,0.6475325499009708
token,z2pp6d8s,global_step,1155,1155,0.3062025308609009,0.5688020586967468,0.6499543679231455
token,z2pp6d8s,global_step,1159,1159,0.3047643303871155,0.5721061825752258,0.646901601908254
token,z2pp6d8s,global_step,1163,1163,0.3051173686981201,0.5713806748390198,0.6476509712607428
token,z2pp6d8s,global_step,1167,1167,0.3043447732925415,0.5731397271156311,0.6460110378575754
token,z2pp6d8s,global_step,1171,1171,0.3027398884296417,0.5769340395927429,0.6426044627266556
token,z2pp6d8s,global_step,1175,1175,0.30098509788513184,0.5809774994850159,0.6388796934506219
token,z2pp6d8s,global_step,1179,1179,0.30067914724349976,0.5817734003067017,0.6382302737500775
token,z2pp6d8s,global_step,1183,1183,0.30067387223243713,0.5818915367126465,0.6382190768586887
token,z2pp6d8s,global_step,1187,1187,0.299997478723526,0.5834794640541077,0.63678334439
token,z2pp6d8s,global_step,1191,1191,0.3001066744327545,0.5833157896995544,0.6370151263676734
token,z2pp6d8s,global_step,1195,1195,0.29761117696762085,0.5890957117080688,0.6317181111109916
token,z2pp6d8s,global_step,1199,1199,0.2977542579174042,0.5888375043869019,0.6320218188825009
token,z2pp6d8s,global_step,1203,1203,0.29741358757019043,0.5896386504173279,0.6312987021284658
token,z2pp6d8s,global_step,1207,1207,0.2983071804046631,0.5877333879470825,0.633195468181566
token,z2pp6d8s,global_step,1211,1211,0.29630646109580994,0.5923581719398499,0.6289486833815802
token,z2pp6d8s,global_step,1215,1215,0.29521891474723816,0.5948697924613953,0.6266402259773067
token,z2pp6d8s,global_step,1219,1219,0.29540660977363586,0.5945408344268799,0.6270386328810696
token,z2pp6d8s,global_step,1223,1223,0.29521918296813965,0.5950373411178589,0.6266407953107672
token,z2pp6d8s,global_step,1227,1227,0.29528382420539856,0.5950208902359009,0.6267780046747338
token,z2pp6d8s,global_step,1231,1231,0.29512929916381836,0.5953643918037415,0.6264500053422456
token,z2pp6d8s,global_step,1235,1235,0.2919739782810211,0.6026503443717957,0.6197524297728758
token,z2pp6d8s,global_step,1239,1239,0.29230913519859314,0.6020025610923767,0.6204638435613351
token,z2pp6d8s,global_step,1243,1243,0.2940586805343628,0.598103404045105,0.6241774792052535
token,z2pp6d8s,global_step,1247,1247,0.2919008433818817,0.6030320525169373,0.6195971915159952
token,z2pp6d8s,global_step,1251,1251,0.2898353338241577,0.6077595949172974,0.6152128810556758
token,z2pp6d8s,global_step,1255,1255,0.291082501411438,0.604993999004364,0.6178601551281857
token,z2pp6d8s,global_step,1259,1259,0.28969523310661316,0.6082388758659363,0.6149154992115048
token,z2pp6d8s,global_step,1263,1263,0.2877519428730011,0.612596869468689,0.6107906150313269
token,z2pp6d8s,global_step,1267,1267,0.28861409425735474,0.6107671856880188,0.6126206425510087
token,z2pp6d8s,global_step,1271,1271,0.288753867149353,0.6105127930641174,0.6129173285431725
token,z2pp6d8s,global_step,1275,1275,0.28777632117271423,0.6128745079040527,0.6108423611169538
token,z2pp6d8s,global_step,1279,1279,0.2858225405216217,0.6172617673873901,0.6066952096725453
token,z2pp6d8s,global_step,1279,1279,,,
token,z2pp6d8s,global_step,1280,1280,,,
token,z2pp6d8s,global_step,1280,1280,,,
token,z2pp6d8s,global_step,1283,1283,0.2849453389644623,0.6192500591278076,0.6048332362198054
token,z2pp6d8s,global_step,1287,1287,0.286200612783432,0.6165904998779297,0.6074977168146755
token,z2pp6d8s,global_step,1291,1291,0.28633764386177063,0.6163735389709473,0.6077885829536881
token,z2pp6d8s,global_step,1295,1295,0.2847577631473541,0.6199349164962769,0.6044350823531361
token,z2pp6d8s,global_step,1299,1299,0.2842693328857422,0.6210522651672363,0.6033983261216708
token,z2pp6d8s,global_step,1303,1303,0.28240126371383667,0.6253346800804138,0.5994331083475103
token,z2pp6d8s,global_step,1307,1307,0.28357142210006714,0.6228328347206116,0.6019169204575999
token,z2pp6d8s,global_step,1311,1311,0.2826840281486511,0.6248197555541992,0.6000333123333632
token,z2pp6d8s,global_step,1315,1315,0.28325432538986206,0.6236989498138428,0.6012438417888103
token,z2pp6d8s,global_step,1319,1319,0.28094643354415894,0.6288838386535645,0.5963450436580713
token,z2pp6d8s,global_step,1323,1323,0.2827475070953369,0.6249619722366333,0.6001680545856679
token,z2pp6d8s,global_step,1327,1327,0.280337393283844,0.6303660273551941,0.5950522771472269
token,z2pp6d8s,global_step,1331,1331,0.2808537185192108,0.6292439103126526,0.5961482440585784
token,z2pp6d8s,global_step,1335,1335,0.27984029054641724,0.6315898895263672,0.5939971124672072
token,z2pp6d8s,global_step,1339,1339,0.2790418863296509,0.6334213018417358,0.5923023965332906
token,z2pp6d8s,global_step,1343,1343,0.28076446056365967,0.6296709775924683,0.5959587825347978
token,z2pp6d8s,global_step,1347,1347,0.2793487012386322,0.632928729057312,0.5929536507527632
token,z2pp6d8s,global_step,1351,1351,0.2785375118255615,0.6347968578338623,0.5912317965905656
token,z2pp6d8s,global_step,1355,1355,0.27690473198890686,0.6384328603744507,0.5877660107797598
token,z2pp6d8s,global_step,1359,1359,0.2750302255153656,0.6425890922546387,0.5837871290025487
token,z2pp6d8s,global_step,1363,1363,0.27555400133132935,0.641539454460144,0.5848989107322456
token,z2pp6d8s,global_step,1367,1367,0.2756958603858948,0.6412869691848755,0.5852000248735463
token,z2pp6d8s,global_step,1371,1371,0.27511677145957947,0.6425336599349976,0.5839708339324514
token,z2pp6d8s,global_step,1375,1375,0.2746328115463257,0.6436795592308044,0.5829435665919933
token,z2pp6d8s,global_step,1379,1379,0.27366578578948975,0.6459040641784668,0.5808909296892787
token,z2pp6d8s,global_step,1383,1383,0.27329298853874207,0.6467387080192566,0.5800996194385373
token,z2pp6d8s,global_step,1387,1387,0.27344387769699097,0.646524965763092,0.5804199011396728
token,z2pp6d8s,global_step,1391,1391,0.27256014943122864,0.648518979549408,0.5785440739060621
token,z2pp6d8s,global_step,1395,1395,0.2709707021713257,0.6519858241081238,0.5751702670787544
token,z2pp6d8s,global_step,1399,1399,0.2713809013366699,0.6511741876602173,0.5760409677175908
token,z2pp6d8s,global_step,1403,1403,0.26989462971687317,0.6544407606124878,0.5728861644947333
token,z2pp6d8s,global_step,1407,1407,0.2708960473537445,0.6523585915565491,0.5750118025989314
token,z2pp6d8s,global_step,1411,1411,0.2713480293750763,0.6514037847518921,0.57597119273905
token,z2pp6d8s,global_step,1415,1415,0.2695118486881256,0.6554003953933716,0.5720736623874088
token,z2pp6d8s,global_step,1419,1419,0.26869726181030273,0.6572341322898865,0.5703445966680455
token,z2pp6d8s,global_step,1423,1423,0.2686275243759155,0.6573893427848816,0.5701965699683305
token,z2pp6d8s,global_step,1427,1427,0.2675725519657135,0.6596903800964355,0.5679572549498642
token,z2pp6d8s,global_step,1431,1431,0.26763784885406494,0.6596265435218811,0.5680958560178452
token,z2pp6d8s,global_step,1435,1435,0.26615026593208313,0.6628815531730652,0.5649382693869588
token,z2pp6d8s,global_step,1439,1439,0.26507753133773804,0.6652655005455017,0.5626612518415566
token,z2pp6d8s,global_step,1443,1443,0.2664359509944916,0.6623612642288208,0.5655446727816033
token,z2pp6d8s,global_step,1447,1447,0.26578640937805176,0.6637571454048157,0.5641659369182321
token,z2pp6d8s,global_step,1451,1451,0.2648737132549286,0.6657328605651855,0.5622286216708937
token,z2pp6d8s,global_step,1455,1455,0.26409024000167847,0.6674373149871826,0.5605655986329418
token,z2pp6d8s,global_step,1459,1459,0.2635880708694458,0.6685339212417603,0.559499679876447
token,z2pp6d8s,global_step,1463,1463,0.2639293372631073,0.6678648591041565,0.5602240618159497
token,z2pp6d8s,global_step,1467,1467,0.26286986470222473,0.6701191663742065,0.5579751946472027
token,z2pp6d8s,global_step,1471,1471,0.2622067928314209,0.6716294884681702,0.5565677390737159
token,z2pp6d8s,global_step,1475,1475,0.2632046937942505,0.6694574356079102,0.5586859125836549
token,z2pp6d8s,global_step,1479,1479,0.261590838432312,0.6729453802108765,0.5552602964114469
token,z2pp6d8s,global_step,1483,1483,0.26203039288520813,0.6720001697540283,0.5561933074345651
token,z2pp6d8s,global_step,1487,1487,0.25982388854026794,0.6767664551734924,0.5515097173518732
token,z2pp6d8s,global_step,1491,1491,0.26008081436157227,0.6761962175369263,0.5520550755477035
token,z2pp6d8s,global_step,1495,1495,0.26041826605796814,0.6755303740501404,0.5527713603002133
token,z2pp6d8s,global_step,1499,1499,0.2585853338241577,0.6794330477714539,0.5488807252093708
token,z2pp6d8s,global_step,1503,1503,0.25813424587249756,0.6804348230361938,0.5479232328474536
token,z2pp6d8s,global_step,1507,1507,0.25871339440345764,0.6791947484016418,0.5491525503070953
token,z2pp6d8s,global_step,1511,1511,0.2578510046005249,0.6809859275817871,0.5473220167132266
token,z2pp6d8s,global_step,1515,1515,0.25663521885871887,0.6835558414459229,0.5447413546555884
token,z2pp6d8s,global_step,1519,1519,0.25702306628227234,0.6827751994132996,0.5455646108393879
token,z2pp6d8s,global_step,1523,1523,0.2548786699771881,0.6872707605361938,0.5410128530824251
token,z2pp6d8s,global_step,1527,1527,0.2549423575401306,0.6871397495269775,0.5411480381496435
token,z2pp6d8s,global_step,1531,1531,0.25525110960006714,0.6864550113677979,0.541803404221886
token,z2pp6d8s,global_step,1535,1535,0.25686657428741455,0.6831262707710266,0.5452324363948565
token,z2pp6d8s,global_step,1539,1539,0.2542857527732849,0.6885393261909485,0.5397543098384807
token,z2pp6d8s,global_step,1543,1543,0.2532530426979065,0.6907349228858948,0.5375622494972311
token,z2pp6d8s,global_step,1547,1547,0.2535196542739868,0.6901379227638245,0.5381281669569108
token,z2pp6d8s,global_step,1551,1551,0.2526569068431854,0.6919548511505127,0.5362968742517614
token,z2pp6d8s,global_step,1555,1555,0.2531263828277588,0.6909353137016296,0.5372933975853555
token,z2pp6d8s,global_step,1559,1559,0.25342679023742676,0.6902992725372314,0.537931051061051
token,z2pp6d8s,global_step,1563,1563,0.2522653043270111,0.6927192211151123,0.5354656473995156
token,z2pp6d8s,global_step,1567,1567,0.25196754932403564,0.693311333656311,0.5348336239991514
token,z2pp6d8s,global_step,1571,1571,0.2507227957248688,0.695914089679718,0.5321914739277853
token,z2pp6d8s,global_step,1575,1575,0.2508997917175293,0.6955066919326782,0.5325671707524039
token,z2pp6d8s,global_step,1579,1579,0.2500225305557251,0.6973477602005005,0.5307050707811173
token,z2pp6d8s,global_step,1583,1583,0.2493138313293457,0.6988574862480164,0.529200765260082
token,z2pp6d8s,global_step,1587,1587,0.2491079419851303,0.6992321014404297,0.5287637385699191
token,z2pp6d8s,global_step,1591,1591,0.24997135996818545,0.6974093317985535,0.5305964546087196
token,z2pp6d8s,global_step,1595,1595,0.2483422160148621,0.7007895708084106,0.5271383864292665
token,z2pp6d8s,global_step,1599,1599,0.24842999875545504,0.7006301879882812,0.5273247166190146
token,z2pp6d8s,global_step,1599,1599,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1600,1600,,,
token,z2pp6d8s,global_step,1603,1603,0.2482154071331024,0.7010291218757629,0.526869218221024
token,z2pp6d8s,global_step,1607,1607,0.2462456375360489,0.7050805687904358,0.5226881281764458
token,z2pp6d8s,global_step,1611,1611,0.24711596965789795,0.7032384276390076,0.524535520366671
token,z2pp6d8s,global_step,1615,1615,0.24554653465747833,0.7064828276634216,0.5212041921414396
token,z2pp6d8s,global_step,1619,1619,0.2462700605392456,0.704930305480957,0.5227399691509828
token,z2pp6d8s,global_step,1623,1623,0.24484144151210785,0.7079331278800964,0.5197075409924836
token,z2pp6d8s,global_step,1627,1627,0.24518650770187375,0.7071281671524048,0.5204399884893426
token,z2pp6d8s,global_step,1631,1631,0.24545492231845856,0.706527590751648,0.5210097331350619
token,z2pp6d8s,global_step,1635,1635,0.24454806745052335,0.7083700299263,0.5190848167053064
token,z2pp6d8s,global_step,1639,1639,0.2446986138820648,0.7080613374710083,0.519404370924798
token,z2pp6d8s,global_step,1643,1643,0.24451807141304016,0.7083553075790405,0.519021146246647
token,z2pp6d8s,global_step,1647,1647,0.2436935156583786,0.7100562453269958,0.5172709203003373
token,z2pp6d8s,global_step,1651,1651,0.24264024198055267,0.7122601270675659,0.5150352110604538
token,z2pp6d8s,global_step,1655,1655,0.24159933626651764,0.7143386006355286,0.512825754419024
token,z2pp6d8s,global_step,1659,1659,0.2430980354547501,0.7111408710479736,0.5160069367588821
token,z2pp6d8s,global_step,1663,1663,0.24215856194496155,0.7130504846572876,0.5140127830544095
token,z2pp6d8s,global_step,1667,1667,0.2410101443529129,0.715434193611145,0.5115751185842524
token,z2pp6d8s,global_step,1671,1671,0.24189740419387817,0.7135172486305237,0.5134584420417588
token,z2pp6d8s,global_step,1675,1675,0.2403639554977417,0.7166609168052673,0.5102034993891368
token,z2pp6d8s,global_step,1679,1679,0.2402336150407791,0.7168441414833069,0.5099268349569985
token,z2pp6d8s,global_step,1683,1683,0.23968586325645447,0.7179557681083679,0.5087641611418653
token,z2pp6d8s,global_step,1687,1687,0.2388568818569183,0.7195808291435242,0.5070045411934583
token,z2pp6d8s,global_step,1691,1691,0.23885849118232727,0.7194768190383911,0.507007957194221
token,z2pp6d8s,global_step,1695,1695,0.23932112753391263,0.7185112237930298,0.5079899625245738
token,z2pp6d8s,global_step,1699,1699,0.23849272727966309,0.7201379537582397,0.5062315761319978
token,z2pp6d8s,global_step,1703,1703,0.23881837725639343,0.7193813323974609,0.5069228102122482
token,z2pp6d8s,global_step,1707,1707,0.2374998778104782,0.722029447555542,0.5041241250688973
token,z2pp6d8s,global_step,1711,1711,0.23756597936153412,0.7219226360321045,0.5042644341372596
token,z2pp6d8s,global_step,1715,1715,0.2376047968864441,0.7216845154762268,0.5043468293408403
token,z2pp6d8s,global_step,1719,1719,0.23605941236019137,0.724822998046875,0.5010665513492286
token,z2pp6d8s,global_step,1723,1723,0.2370421439409256,0.7227651476860046,0.5031525258890158
token,z2pp6d8s,global_step,1727,1727,0.23545703291893005,0.7259576916694641,0.49978792328598526
token,z2pp6d8s,global_step,1731,1731,0.23517705500125885,0.7264769077301025,0.4991936340421936
token,z2pp6d8s,global_step,1735,1735,0.2361835390329361,0.7243226170539856,0.5013300262228666
token,z2pp6d8s,global_step,1739,1739,0.2350786328315735,0.7264325618743896,0.4989847202918479
token,z2pp6d8s,global_step,1743,1743,0.23506022989749908,0.7264658808708191,0.49894565769053423
token,z2pp6d8s,global_step,1747,1747,0.23449553549289703,0.7274725437164307,0.49774702097848306
token,z2pp6d8s,global_step,1751,1751,0.23501978814601895,0.7264779210090637,0.4988598148565542
token,z2pp6d8s,global_step,1755,1755,0.23447737097740173,0.7273033857345581,0.4977084644513564
token,z2pp6d8s,global_step,1759,1759,0.23390339314937592,0.7284783124923706,0.4964901224756466
token,z2pp6d8s,global_step,1763,1763,0.23391856253147125,0.7285892367362976,0.4965223214457983
token,z2pp6d8s,global_step,1767,1767,0.23402546346187592,0.7281038761138916,0.4967492324594212
token,z2pp6d8s,global_step,1771,1771,0.2328994870185852,0.7302931547164917,0.49435920222212115
token,z2pp6d8s,global_step,1775,1775,0.2318595051765442,0.7324402928352356,0.4921517066181662
token,z2pp6d8s,global_step,1779,1779,0.23287223279476169,0.7302128076553345,0.4943013516166129
token,z2pp6d8s,global_step,1783,1783,0.2313327789306641,0.7333083152770996,0.49103366222040434
token,z2pp6d8s,global_step,1787,1787,0.23400744795799255,0.7278170585632324,0.49671099222866155
token,z2pp6d8s,global_step,1791,1791,0.2331535965204239,0.7294387817382812,0.49489858241661683
token,z2pp6d8s,global_step,1795,1795,0.23234999179840088,0.7310121059417725,0.493192827739495
token,z2pp6d8s,global_step,1799,1799,0.23150521516799927,0.7326952219009399,0.4913996803761953
token,z2pp6d8s,global_step,1803,1803,0.2305206060409546,0.7345668077468872,0.489309720502185
token,z2pp6d8s,global_step,1807,1807,0.23139506578445437,0.7327386736869812,0.4911658741017737
token,z2pp6d8s,global_step,1811,1811,0.22997647523880005,0.7354171872138977,0.48815473268876775
token,z2pp6d8s,global_step,1815,1815,0.22912710905075073,0.7370703220367432,0.4863518433973671
token,z2pp6d8s,global_step,1819,1819,0.22929488122463224,0.7365319132804871,0.48670796147687373
token,z2pp6d8s,global_step,1823,1823,0.23054473102092743,0.7341122627258301,0.48936092888398813
token,z2pp6d8s,global_step,1827,1827,0.22953453660011292,0.736083984375,0.48721666092377897
token,z2pp6d8s,global_step,1831,1831,0.23149214684963224,0.7320148348808289,0.49137194118481703
token,z2pp6d8s,global_step,1835,1835,0.2292378395795822,0.736364483833313,0.48658688322761967
token,z2pp6d8s,global_step,1839,1839,0.229799285531044,0.7351669073104858,0.48777862467887223
token,z2pp6d8s,global_step,1843,1843,0.2286098599433899,0.7375206351280212,0.48525391544854085
token,z2pp6d8s,global_step,1847,1847,0.2301672101020813,0.734268069267273,0.4885595920384156
token,z2pp6d8s,global_step,1851,1851,0.2272564023733139,0.7400038838386536,0.4823810271775123
token,z2pp6d8s,global_step,1855,1855,0.2284531593322754,0.7374351024627686,0.48492129818909574
token,z2pp6d8s,global_step,1859,1859,0.22833533585071564,0.7375590801239014,0.48467120265177815
token,z2pp6d8s,global_step,1863,1863,0.22720956802368164,0.7399764060974121,0.4822816152293917
token,z2pp6d8s,global_step,1867,1867,0.22793221473693848,0.7383131980895996,0.48381552609037004
token,z2pp6d8s,global_step,1871,1871,0.22782447934150696,0.7383412718772888,0.4835868438170924
token,z2pp6d8s,global_step,1875,1875,0.22670350968837735,0.7404383420944214,0.4812074411377205
token,z2pp6d8s,global_step,1879,1879,0.2278869152069092,0.7382128834724426,0.48371937199482873
token,z2pp6d8s,global_step,1883,1883,0.2254408597946167,0.7428529262542725,0.47852730387268844
token,z2pp6d8s,global_step,1887,1887,0.22623774409294128,0.741209864616394,0.4802187935836625
token,z2pp6d8s,global_step,1891,1891,0.22562254965305328,0.742091953754425,0.4789129640328647
token,z2pp6d8s,global_step,1895,1895,0.22900068759918213,0.7354620099067688,0.48608349755967867
token,z2pp6d8s,global_step,1899,1899,0.22501599788665771,0.7432512640953064,0.47762547967134783
token,z2pp6d8s,global_step,1903,1903,0.22501297295093536,0.7433894872665405,0.47761905885509953
token,z2pp6d8s,global_step,1907,1907,0.2267153561115265,0.7398366928100586,0.4812325866988901
token,z2pp6d8s,global_step,1911,1911,0.2271939069032669,0.738480806350708,0.48224837248122926
token,z2pp6d8s,global_step,1915,1915,0.2258280813694,0.7412341833114624,0.4793492316117469
token,z2pp6d8s,global_step,1919,1919,0.22589030861854553,0.7410619854927063,0.4794813169745696
token,z2pp6d8s,global_step,1919,1919,,,
token,z2pp6d8s,global_step,1920,1920,,,
token,z2pp6d8s,global_step,1920,1920,,,
token,z2pp6d8s,global_step,1923,1923,0.2233930081129074,0.7458047866821289,0.47418047453184814
token,z2pp6d8s,global_step,1927,1927,0.22662994265556335,0.7392676472663879,0.4810512856213759
token,z2pp6d8s,global_step,1931,1931,0.22459331154823303,0.7431731224060059,0.47672827339696416
token,z2pp6d8s,global_step,1935,1935,0.2247447520494461,0.7430496215820312,0.47704972539465723
token,z2pp6d8s,global_step,1939,1939,0.22735899686813352,0.7374762892723083,0.4825987972261314
token,z2pp6d8s,global_step,1943,1943,0.22294321656227112,0.7462173104286194,0.4732257339483231
token,z2pp6d8s,global_step,1947,1947,0.22255223989486697,0.7469931244850159,0.47239583554081843
token,z2pp6d8s,global_step,1951,1951,0.2240530550479889,0.7439987659454346,0.4755815092890866
token,z2pp6d8s,global_step,1955,1955,0.22625625133514404,0.7393935322761536,0.48025807759243305
token,z2pp6d8s,global_step,1959,1959,0.22411561012268064,0.7434764504432678,0.47571429050391634
token,z2pp6d8s,global_step,1963,1963,0.22290877997875216,0.7457383871078491,0.4731526378579297
token,z2pp6d8s,global_step,1967,1967,0.22231462597846985,0.7468768358230591,0.4718914693541399
token,z2pp6d8s,global_step,1971,1971,0.22179904580116272,0.7477613687515259,0.47079708392462305
token,z2pp6d8s,global_step,1975,1975,0.2209930717945099,0.7492822408676147,0.4690863001352673
token,z2pp6d8s,global_step,1979,1979,0.223053514957428,0.7450226545333862,0.4734598565191117
token,z2pp6d8s,global_step,1983,1983,0.22249586880207065,0.7461299896240234,0.4722761806252155
token,z2pp6d8s,global_step,1987,1987,0.2219386249780655,0.7469744086265564,0.47109335873150987
token,z2pp6d8s,global_step,1991,1991,0.22567963600158691,0.7399099469184875,0.47903413717102883
token,z2pp6d8s,global_step,1995,1995,0.22316621243953705,0.7444192171096802,0.4736990714614075
token,z2pp6d8s,global_step,1999,1999,0.2224816381931305,0.745719313621521,0.4722459743221753
token,z2pp6d8s,global_step,2003,2003,0.2218659669160843,0.7468069195747375,0.4709391326230034
token,z2pp6d8s,global_step,2007,2007,0.22232794761657715,0.7457655668258667,0.47191974624934185
token,z2pp6d8s,global_step,2011,2011,0.2209077924489975,0.7486403584480286,0.46890528372448337
token,z2pp6d8s,global_step,2015,2015,0.22107039391994476,0.7479893565177917,0.46925042632005814
token,z2pp6d8s,global_step,2019,2019,0.22299174964427948,0.7440693974494934,0.47332875167502647
token,z2pp6d8s,global_step,2023,2023,0.2202098518610001,0.7499446868896484,0.46742381480113915
token,z2pp6d8s,global_step,2027,2027,0.22043633460998535,0.7491641044616699,0.46790455364920924
token,z2pp6d8s,global_step,2031,2031,0.22026942670345304,0.7492001056671143,0.4675502700886306
token,z2pp6d8s,global_step,2035,2035,0.22063665091991425,0.7486160397529602,0.4683297508552496
token,z2pp6d8s,global_step,2039,2039,0.2198533266782761,0.7500234842300415,0.46666704411366455
token,z2pp6d8s,global_step,2043,2043,0.21921716630458832,0.750973105430603,0.46531671166404215
token,z2pp6d8s,global_step,2047,2047,0.22032472491264343,0.7489135265350342,0.4676676476703919
token,z2pp6d8s,global_step,2051,2051,0.21796834468841553,0.7532447576522827,0.46266592670185946
token,z2pp6d8s,global_step,2055,2055,0.22047023475170135,0.7484192252159119,0.4679765110726818
token,z2pp6d8s,global_step,2059,2059,0.2214578092098236,0.7463027834892273,0.4700727652443937
token,z2pp6d8s,global_step,2063,2063,0.21927185356616977,0.7504199147224426,0.46543279243069907
token,z2pp6d8s,global_step,2067,2067,0.21758097410202024,0.753681480884552,0.461843682666434
token,z2pp6d8s,global_step,2071,2071,0.22071366012096405,0.7476975321769714,0.46849321281766987
token,z2pp6d8s,global_step,2075,2075,0.2160509377717972,0.7564401626586914,0.4585959832006144
token,z2pp6d8s,global_step,2079,2079,0.21858951449394223,0.7516414523124695,0.4639844397369704
token,z2pp6d8s,global_step,2083,2083,0.216006338596344,0.7561478018760681,0.45850131569799746
token,z2pp6d8s,global_step,2087,2087,0.21861684322357175,0.751288115978241,0.4640424484906621
token,z2pp6d8s,global_step,2091,2091,0.2181355208158493,0.7521786093711853,0.4630207795958985
token,z2pp6d8s,global_step,2095,2095,0.21791353821754456,0.7526025176048279,0.4625495928981091
token,z2pp6d8s,global_step,2099,2099,0.2140154540538788,0.7597179412841797,0.45427540645822784
token,z2pp6d8s,global_step,2103,2103,0.2171910256147385,0.7537820339202881,0.4610159667038611
token,z2pp6d8s,global_step,2107,2107,0.21615484356880188,0.7555147409439087,0.45881653665726235
token,z2pp6d8s,global_step,2111,2111,0.21968653798103333,0.7488648891448975,0.46631301359017946
token,z2pp6d8s,global_step,2115,2115,0.21530288457870483,0.7569149732589722,0.45700814380907745
token,z2pp6d8s,global_step,2119,2119,0.21462242305278775,0.7582463622093201,0.45556377644957197
token,z2pp6d8s,global_step,2123,2123,0.2158075720071793,0.7559374570846558,0.45807940797417307
token,z2pp6d8s,global_step,2127,2127,0.21623940765857697,0.7550873160362244,0.4589960348454851
token,z2pp6d8s,global_step,2131,2131,0.21533510088920593,0.756653904914856,0.4570765270836039
token,z2pp6d8s,global_step,2135,2135,0.2153289020061493,0.7567950487136841,0.45706336915474033
token,z2pp6d8s,global_step,2139,2139,0.2155829519033432,0.756244421005249,0.45760262283068925
token,z2pp6d8s,global_step,2143,2143,0.21610406041145325,0.755337119102478,0.45870874285541857
token,z2pp6d8s,global_step,2147,2147,0.216463640332222,0.7544344663619995,0.45947199761841495
token,z2pp6d8s,global_step,2151,2151,0.21569114923477173,0.7557708024978638,0.45783228562270434
token,z2pp6d8s,global_step,2155,2155,0.21129971742630005,0.7640108466148376,0.4485109051712495
token,z2pp6d8s,global_step,2159,2159,0.21249674260616305,0.7616215348243713,0.45105174551629346
token,z2pp6d8s,global_step,2163,2163,0.21142129600048065,0.7634707689285278,0.4487689713770133
token,z2pp6d8s,global_step,2167,2167,0.21190600097179413,0.7626810073852539,0.4497978201993059
token,z2pp6d8s,global_step,2171,2171,0.2123924195766449,0.7615101933479309,0.45083030642981803
token,z2pp6d8s,global_step,2175,2175,0.2118964046239853,0.7626822590827942,0.4497774507132768
token,z2pp6d8s,global_step,2179,2179,0.21155434846878052,0.7630569338798523,0.4490513924030294
token,z2pp6d8s,global_step,2183,2183,0.21133431792259216,0.763574481010437,0.44858434918764656
token,z2pp6d8s,global_step,2187,2187,0.21045787632465365,0.7650793790817261,0.44672398884637804
token,z2pp6d8s,global_step,2191,2191,0.213227778673172,0.7598496079444885,0.45260346386272887
token,z2pp6d8s,global_step,2195,2195,0.2086651474237442,0.7682358026504517,0.4429186905153284
token,z2pp6d8s,global_step,2199,2199,0.2116345912218094,0.762722909450531,0.4492217179966117
token,z2pp6d8s,global_step,2203,2203,0.21102994680404663,0.7636995911598206,0.44793828222859133
token,z2pp6d8s,global_step,2207,2207,0.2088865041732788,0.7676413655281067,0.44338854876837674
token,z2pp6d8s,global_step,2211,2211,0.20849815011024475,0.7683616876602173,0.4425642171769297
token,z2pp6d8s,global_step,2215,2215,0.21087321639060977,0.7640321850776672,0.4476056017098729
token,z2pp6d8s,global_step,2219,2219,0.20825164020061493,0.7688189744949341,0.4420409680971465
token,z2pp6d8s,global_step,2223,2223,0.21035318076610565,0.7647285461425781,0.4465017590189853
token,z2pp6d8s,global_step,2227,2227,0.20935608446598053,0.7668192982673645,0.44438529350942774
token,z2pp6d8s,global_step,2231,2231,0.2087240219116211,0.7679772973060608,0.44304365920989547
token,z2pp6d8s,global_step,2235,2235,0.2057252526283264,0.7728796601295471,0.43667838460360375
token,z2pp6d8s,global_step,2239,2239,0.2087538540363312,0.7677531838417053,0.44310698174255136
token,z2pp6d8s,global_step,2239,2239,,,
token,z2pp6d8s,global_step,2240,2240,,,
token,z2pp6d8s,global_step,2240,2240,,,
token,z2pp6d8s,global_step,2243,2243,0.2094629853963852,0.7663776874542236,0.4446122045230507
token,z2pp6d8s,global_step,2247,2247,0.20689928531646729,0.7708902359008789,0.4391704204192331
token,z2pp6d8s,global_step,2251,2251,0.2050911784172058,0.7739537358283997,0.4353324803031182
token,z2pp6d8s,global_step,2255,2255,0.20595641434192655,0.7724194526672363,0.4371690551575949
token,z2pp6d8s,global_step,2259,2259,0.2092835903167725,0.7664840221405029,0.44423141532692495
token,z2pp6d8s,global_step,2263,2263,0.20736783742904663,0.7701416611671448,0.4401649827153524
token,z2pp6d8s,global_step,2267,2267,0.2091362029314041,0.7668324112892151,0.44391856659041184
token,z2pp6d8s,global_step,2271,2271,0.2048269510269165,0.7741799354553223,0.43477162358530913
token,z2pp6d8s,global_step,2275,2275,0.2055708020925522,0.7730305790901184,0.4363505434192992
token,z2pp6d8s,global_step,2279,2279,0.2061857283115387,0.7720116972923279,0.4376558036366365
token,z2pp6d8s,global_step,2283,2283,0.2032332569360733,0.7772120237350464,0.4313888023115445
token,z2pp6d8s,global_step,2287,2287,0.20394498109817505,0.7757429480552673,0.4328995286488281
token,z2pp6d8s,global_step,2291,2291,0.2042651474475861,0.7753869295120239,0.4335791230227761
token,z2pp6d8s,global_step,2295,2295,0.20319311320781708,0.7771711945533752,0.4313035920702983
token,z2pp6d8s,global_step,2299,2299,0.20633389055728912,0.7714862823486328,0.43797029711425745
token,z2pp6d8s,global_step,2303,2303,0.20464111864566803,0.7746064066886902,0.4343771703861327
token,z2pp6d8s,global_step,2307,2307,0.20433689653873444,0.7750935554504395,0.43373141972344437
token,z2pp6d8s,global_step,2311,2311,0.2040441334247589,0.7753342390060425,0.4331099922513716
token,z2pp6d8s,global_step,2315,2315,0.2040237933397293,0.7756165862083435,0.43306681779728806
token,z2pp6d8s,global_step,2319,2319,0.20527152717113495,0.7736831307411194,0.4357152937959923
token,z2pp6d8s,global_step,2323,2323,0.2003537118434906,0.781898558139801,0.42527659642841936
token,z2pp6d8s,global_step,2327,2327,0.20174464583396912,0.7795429825782776,0.42822903323572636
token,z2pp6d8s,global_step,2331,2331,0.20048753917217255,0.7815836071968079,0.4255606621955434
token,z2pp6d8s,global_step,2335,2335,0.2023419886827469,0.7785287499427795,0.4294969704817681
token,z2pp6d8s,global_step,2339,2339,0.20104657113552096,0.7804208397865295,0.42674727964565196
token,z2pp6d8s,global_step,2343,2343,0.20006713271141052,0.78227698802948,0.4246682952555735
token,z2pp6d8s,global_step,2347,2347,0.20161783695220947,0.7797689437866211,0.42795986502748395
token,z2pp6d8s,global_step,2351,2351,0.19897779822349548,0.7841161489486694,0.42235604229489715
token,z2pp6d8s,global_step,2355,2355,0.20050185918807983,0.7814980745315552,0.4255910582764037
token,z2pp6d8s,global_step,2359,2359,0.19883741438388824,0.7842403054237366,0.422058059487629
token,z2pp6d8s,global_step,2363,2363,0.200076162815094,0.7818264365196228,0.42468746281540837
token,z2pp6d8s,global_step,2367,2367,0.19802559912204745,0.7855600118637085,0.4203348768806903
token,z2pp6d8s,global_step,2371,2371,0.19914115965366364,0.7834559679031372,0.4227027980019432
token,z2pp6d8s,global_step,2375,2375,0.198665589094162,0.7843631505966187,0.4216933381469423
token,z2pp6d8s,global_step,2379,2379,0.19784216582775116,0.7857494950294495,0.41994551605302116
token,z2pp6d8s,global_step,2383,2383,0.19860991835594177,0.7843038439750671,0.42157516982426385
token,z2pp6d8s,global_step,2387,2387,0.19801922142505649,0.7855534553527832,0.4203213393961865
token,z2pp6d8s,global_step,2391,2391,0.19564127922058103,0.7896184921264648,0.4152738503433618
token,z2pp6d8s,global_step,2395,2395,0.1960153728723526,0.7886202335357666,0.4160679123724954
token,z2pp6d8s,global_step,2399,2399,0.20008087158203125,0.7820003032684326,0.4246974577806028
token,z2pp6d8s,global_step,2403,2403,0.194458931684494,0.7912982702255249,0.4127641651904587
token,z2pp6d8s,global_step,2407,2407,0.19630974531173703,0.7885545492172241,0.4166927558453308
token,z2pp6d8s,global_step,2411,2411,0.1968333870172501,0.7872057557106018,0.4178042529082977
token,z2pp6d8s,global_step,2415,2415,0.19610142707824707,0.7884129285812378,0.4162505735243873
token,z2pp6d8s,global_step,2419,2419,0.1968269795179367,0.7873648405075073,0.41779065216452044
token,z2pp6d8s,global_step,2423,2423,0.19342048466205597,0.7928500771522522,0.41055992743908304
token,z2pp6d8s,global_step,2427,2427,0.1927616745233536,0.7939655184745789,0.4091615179416901
token,z2pp6d8s,global_step,2431,2431,0.19560343027114868,0.7893770337104797,0.4151935110661661
token,z2pp6d8s,global_step,2435,2435,0.1953020691871643,0.7897417545318604,0.4145538332937225
token,z2pp6d8s,global_step,2439,2439,0.1935042440891266,0.7925790548324585,0.4107377176269245
token,z2pp6d8s,global_step,2443,2443,0.19265858829021457,0.7942087650299072,0.40894270411506006
token,z2pp6d8s,global_step,2447,2447,0.19511252641677856,0.7901309728622437,0.4141515043150099
token,z2pp6d8s,global_step,2451,2451,0.1952648758888245,0.7898388504981995,0.4144748857205412
token,z2pp6d8s,global_step,2455,2455,0.19311101734638217,0.7931081056594849,0.40990304314427944
token,z2pp6d8s,global_step,2459,2459,0.1912534087896347,0.7961551547050476,0.4059600293750762
token,z2pp6d8s,global_step,2463,2463,0.19125576317310333,0.7962281703948975,0.4059650268576734
token,z2pp6d8s,global_step,2467,2467,0.1923726350069046,0.7945941090583801,0.4083357313869551
token,z2pp6d8s,global_step,2471,2471,0.19059604406356812,0.7972136735916138,0.40456468795244216
token,z2pp6d8s,global_step,2475,2475,0.19182905554771423,0.7953640222549438,0.40718191387009545
token,z2pp6d8s,global_step,2479,2479,0.1917758733034134,0.7953611612319946,0.4070690276967444
token,z2pp6d8s,global_step,2483,2483,0.19284236431121823,0.7935971617698669,0.409332792424373
token,z2pp6d8s,global_step,2487,2487,0.1925448775291443,0.793770432472229,0.4087013383574692
token,z2pp6d8s,global_step,2491,2491,0.19149866700172424,0.7955904006958008,0.4064806215653773
token,z2pp6d8s,global_step,2495,2495,0.1915530115365982,0.7954234480857849,0.40659597485039023
token,z2pp6d8s,global_step,2499,2499,0.1904212236404419,0.7974042296409607,0.4041936090547806
token,z2pp6d8s,global_step,2503,2503,0.1892806887626648,0.7989117503166199,0.40177267666243316
token,z2pp6d8s,global_step,2507,2507,0.19079431891441345,0.7963101267814636,0.4049855518982558
token,z2pp6d8s,global_step,2511,2511,0.1928422749042511,0.7933609485626221,0.4093326026465529
token,z2pp6d8s,global_step,2515,2515,0.1923496574163437,0.7941853404045105,0.4082869584871773
token,z2pp6d8s,global_step,2519,2519,0.18981118500232697,0.7982532382011414,0.4028987233582779
token,z2pp6d8s,global_step,2523,2523,0.18873876333236697,0.7997730374336243,0.40062237003524626
token,z2pp6d8s,global_step,2527,2527,0.1882750988006592,0.800801157951355,0.3996381822599616
token,z2pp6d8s,global_step,2531,2531,0.1890128254890442,0.7994797825813293,0.4012041023132714
token,z2pp6d8s,global_step,2535,2535,0.1872071623802185,0.8019912242889404,0.39737134945757385
token,z2pp6d8s,global_step,2539,2539,0.1884939521551132,0.800110399723053,0.40010272673404573
token,z2pp6d8s,global_step,2543,2543,0.1893891990184784,0.798804521560669,0.40200300367681874
token,z2pp6d8s,global_step,2547,2547,0.1860265880823135,0.8040192723274231,0.39486542823143705
token,z2pp6d8s,global_step,2551,2551,0.18751852214336395,0.8013615012168884,0.3980322507162373
token,z2pp6d8s,global_step,2555,2555,0.18945905566215515,0.7986679673194885,0.40215128341362727
token,z2pp6d8s,global_step,2559,2559,0.18637984991073608,0.8033246994018555,0.3956152720284763
token,z2pp6d8s,global_step,2559,2559,,,
token,z2pp6d8s,global_step,2560,2560,,,
token,z2pp6d8s,global_step,2560,2560,,,
token,z2pp6d8s,global_step,2563,2563,0.18524610996246335,0.8049242496490479,0.39320876275046
token,z2pp6d8s,global_step,2567,2567,0.1866830736398697,0.8026205897331238,0.3962589035055063
token,z2pp6d8s,global_step,2571,2571,0.18610823154449463,0.8038479685783386,0.3950387270108684
token,z2pp6d8s,global_step,2575,2575,0.1882690936326981,0.8001279830932617,0.3996254355163751
token,z2pp6d8s,global_step,2579,2579,0.18841125071048737,0.7997688055038452,0.3999271822504094
token,z2pp6d8s,global_step,2583,2583,0.18787431716918945,0.8007718324661255,0.398787471551514
token,z2pp6d8s,global_step,2587,2587,0.1855214387178421,0.8044819831848145,0.39379318354760406
token,z2pp6d8s,global_step,2591,2591,0.1859223246574402,0.8036239743232727,0.39464411566350854
token,z2pp6d8s,global_step,2595,2595,0.18444009125232697,0.8058927059173584,0.39149788407219427
token,z2pp6d8s,global_step,2599,2599,0.1859781444072723,0.8033857345581055,0.39476260028255383
token,z2pp6d8s,global_step,2603,2603,0.1833820939064026,0.8079473376274109,0.3892521482374796
token,z2pp6d8s,global_step,2607,2607,0.18391139805316925,0.8068668842315674,0.3903756645623891
token,z2pp6d8s,global_step,2611,2611,0.18495146930217743,0.8051971197128296,0.3925833499441642
token,z2pp6d8s,global_step,2615,2615,0.18277083337306976,0.8082391619682312,0.3879546689107683
token,z2pp6d8s,global_step,2619,2619,0.18584173917770383,0.8036605715751648,0.3944730625882822
token,z2pp6d8s,global_step,2623,2623,0.18329645693302157,0.8071972131729126,0.3890703727154151
token,z2pp6d8s,global_step,2627,2627,0.1861533671617508,0.8031665682792664,0.39513453318040614
token,z2pp6d8s,global_step,2631,2631,0.18454325199127197,0.8058898448944092,0.39171685604700773
token,z2pp6d8s,global_step,2635,2635,0.18403826653957367,0.8064755797386169,0.3906449592891783
token,z2pp6d8s,global_step,2639,2639,0.18220384418964383,0.8092501163482666,0.38675116123466663
token,z2pp6d8s,global_step,2643,2643,0.18181003630161283,0.8097696900367737,0.3859152531961905
token,z2pp6d8s,global_step,2647,2647,0.18533428013324735,0.803910493850708,0.39339591531076207
token,z2pp6d8s,global_step,2651,2651,0.18277327716350555,0.8082388043403625,0.38795985617118567
token,z2pp6d8s,global_step,2655,2655,0.18338479101657867,0.8072431087493896,0.3892578732017207
token,z2pp6d8s,global_step,2659,2659,0.18359339237213135,0.806659996509552,0.38970065648576135
token,z2pp6d8s,global_step,2663,2663,0.1827758401632309,0.8076799511909485,0.38796529646869654
token,z2pp6d8s,global_step,2667,2667,0.18119372427463531,0.8105607032775879,0.38460705142264096
token,z2pp6d8s,global_step,2671,2671,0.1831035315990448,0.8072949647903442,0.3886608638091736
token,z2pp6d8s,global_step,2675,2675,0.18100649118423465,0.8108372092247009,0.38420962503761563
token,z2pp6d8s,global_step,2679,2679,0.1820252239704132,0.8094587922096252,0.3863720167796488
token,z2pp6d8s,global_step,2683,2683,0.18074944615364075,0.8111152648925781,0.3836640138046917
token,z2pp6d8s,global_step,2687,2687,0.1841152161359787,0.8057219982147217,0.3908082947330519
token,z2pp6d8s,global_step,2691,2691,0.18105795979499817,0.8105223774909973,0.3843188738027471
token,z2pp6d8s,global_step,2695,2695,0.1822870820760727,0.8086324334144592,0.38692784438522393
token,z2pp6d8s,global_step,2699,2699,0.17942596971988678,0.8129043579101562,0.3808547643626859
token,z2pp6d8s,global_step,2703,2703,0.18047833442687988,0.8112503886222839,0.38308854419473126
token,z2pp6d8s,global_step,2707,2707,0.17890484631061554,0.81380695104599,0.3797486127083199
token,z2pp6d8s,global_step,2711,2711,0.1801394373178482,0.8115682005882263,0.38236919136746245
token,z2pp6d8s,global_step,2715,2715,0.1807761192321777,0.8105713129043579,0.3837206308543689
token,z2pp6d8s,global_step,2719,2719,0.1823363751173019,0.808400571346283,0.3870324752233985
token,z2pp6d8s,global_step,2723,2723,0.1781027913093567,0.8144251704216003,0.378046147513414
token,z2pp6d8s,global_step,2727,2727,0.1802695393562317,0.8112480640411377,0.38264534972541364
token,z2pp6d8s,global_step,2731,2731,0.17961525917053223,0.8127442598342896,0.3812565556375747
token,z2pp6d8s,global_step,2735,2735,0.17907273769378662,0.8131231069564819,0.3801049838249201
token,z2pp6d8s,global_step,2739,2739,0.1803626120090485,0.8107134103775024,0.3828429084361872
token,z2pp6d8s,global_step,2743,2743,0.17922285199165344,0.8127219080924988,0.3804236207849476
token,z2pp6d8s,global_step,2747,2747,0.17795705795288086,0.8145298957824707,0.37773680966657364
token,z2pp6d8s,global_step,2751,2751,0.1806657612323761,0.8105757832527161,0.3834863817650337
token,z2pp6d8s,global_step,2755,2755,0.17955338954925537,0.8125993609428406,0.3811252293860327
token,z2pp6d8s,global_step,2759,2759,0.1782805621623993,0.814038872718811,0.3784234890791405
token,z2pp6d8s,global_step,2763,2763,0.1780329942703247,0.8143799901008606,0.3778979942951522
token,z2pp6d8s,global_step,2767,2767,0.17663449048995972,0.8164836168289185,0.3749294896324061
token,z2pp6d8s,global_step,2771,2771,0.1765075325965881,0.8170218467712402,0.3746600051277966
token,z2pp6d8s,global_step,2775,2775,0.17950668931007385,0.8119964003562927,0.38102610210464233
token,z2pp6d8s,global_step,2779,2779,0.17909643054008484,0.8125655055046082,0.38015527494725915
token,z2pp6d8s,global_step,2783,2783,0.17873138189315796,0.8131269812583923,0.3793804121075972
token,z2pp6d8s,global_step,2787,2787,0.17664718627929688,0.8160324692726135,0.374956438082867
token,z2pp6d8s,global_step,2791,2791,0.17840982973575592,0.8136945962905884,0.37869787617743694
token,z2pp6d8s,global_step,2795,2795,0.1785264015197754,0.81325364112854,0.3789453148252725
token,z2pp6d8s,global_step,2799,2799,0.17690247297286987,0.8157522678375244,0.3754983170186613
token,z2pp6d8s,global_step,2803,2803,0.1766248643398285,0.8161556124687195,0.3749090568871035
token,z2pp6d8s,global_step,2807,2807,0.1789589375257492,0.8123452663421631,0.3798634282895091
token,z2pp6d8s,global_step,2811,2811,0.17742058634757996,0.8144654035568237,0.37659807948641566
token,z2pp6d8s,global_step,2815,2815,0.17747735977172852,0.8149682283401489,0.3767185884022093
token,z2pp6d8s,global_step,2819,2819,0.17713458836078644,0.8150696158409119,0.3759910118694007
token,z2pp6d8s,global_step,2823,2823,0.17686447501182556,0.8154095411300659,0.37541766144509864
token,z2pp6d8s,global_step,2827,2827,0.17795684933662417,0.8140742778778076,0.37773636685166
token,z2pp6d8s,global_step,2831,2831,0.17768999934196472,0.8145706057548523,0.37716994331779324
token,z2pp6d8s,global_step,2835,2835,0.17656095325946808,0.8155083060264587,0.37477339737533477
token,z2pp6d8s,global_step,2839,2839,0.1769324392080307,0.8152887225151062,0.3755619242180474
token,z2pp6d8s,global_step,2843,2843,0.17680081725120544,0.8158499002456665,0.3752825396371537
token,z2pp6d8s,global_step,2847,2847,0.17575833201408386,0.816734790802002,0.37306973025423457
token,z2pp6d8s,global_step,2851,2851,0.1780441850423813,0.8137022256851196,0.37792174815230734
token,z2pp6d8s,global_step,2855,2855,0.17784711718559265,0.8137183785438538,0.3775034462070657
token,z2pp6d8s,global_step,2859,2859,0.1760857105255127,0.8162515163421631,0.3737646333723411
token,z2pp6d8s,global_step,2863,2863,0.17445629835128784,0.8185673356056213,0.37030599585942753
token,z2pp6d8s,global_step,2867,2867,0.1766410768032074,0.8154272437095642,0.3749434699318236
token,z2pp6d8s,global_step,2871,2871,0.17717742919921875,0.8146562576293945,0.376081947074888
token,z2pp6d8s,global_step,2875,2875,0.17431971430778503,0.8191890716552734,0.37001607860951563
token,z2pp6d8s,global_step,2879,2879,0.17733898758888245,0.8142579793930054,0.37642487559589444
token,z2pp6d8s,global_step,2879,2879,,,
token,z2pp6d8s,global_step,2880,2880,,,
token,z2pp6d8s,global_step,2880,2880,,,
token,z2pp6d8s,global_step,2883,2883,0.17521649599075317,0.8178549408912659,0.3719196134048678
token,z2pp6d8s,global_step,2887,2887,0.1755148023366928,0.8169693350791931,0.3725528071017897
token,z2pp6d8s,global_step,2891,2891,0.1757093071937561,0.8166326284408569,0.3729656687495204
token,z2pp6d8s,global_step,2895,2895,0.1748984456062317,0.8176153302192688,0.37124451043932993
token,z2pp6d8s,global_step,2899,2899,0.17548474669456482,0.8170192241668701,0.37248901012458346
token,z2pp6d8s,global_step,2903,2903,0.17540082335472107,0.8171583414077759,0.37231087201073837
token,z2pp6d8s,global_step,2907,2907,0.17488794028759003,0.8174980282783508,0.37122221154546264
token,z2pp6d8s,global_step,2911,2911,0.17498520016670227,0.8174198865890503,0.37142865818414633
token,z2pp6d8s,global_step,2915,2915,0.17389518022537231,0.8193346261978149,0.3691149502601822
token,z2pp6d8s,global_step,2919,2919,0.17544643580913544,0.8169805407524109,0.3724076903286503
token,z2pp6d8s,global_step,2923,2923,0.1751634180545807,0.8170903921127319,0.37180694863897357
token,z2pp6d8s,global_step,2927,2927,0.1736711710691452,0.8194332122802734,0.36863946193180286
token,z2pp6d8s,global_step,2931,2931,0.1745133101940155,0.8179495334625244,0.3704270108494082
token,z2pp6d8s,global_step,2935,2935,0.17357976734638214,0.8193846940994263,0.3684454457403388
token,z2pp6d8s,global_step,2939,2939,0.1747162789106369,0.8179060816764832,0.37085783813077955
token,z2pp6d8s,global_step,2943,2943,0.1748192310333252,0.8173136115074158,0.37107636729067933
token,z2pp6d8s,global_step,2947,2947,0.17385363578796387,0.8189533948898315,0.36902676683308705
token,z2pp6d8s,global_step,2951,2951,0.1734289973974228,0.8194504976272583,0.3681254170762968
token,z2pp6d8s,global_step,2955,2955,0.17314450442790985,0.8200602531433105,0.3675215440525877
token,z2pp6d8s,global_step,2959,2959,0.17373274266719818,0.8189102411270142,0.36877015559061105
token,z2pp6d8s,global_step,2963,2963,0.17407038807868958,0.8185768127441406,0.36948685152839783
token,z2pp6d8s,global_step,2967,2967,0.17361101508140564,0.8190375566482544,0.3685117730884803
token,z2pp6d8s,global_step,2971,2971,0.17392247915267944,0.8183858394622803,0.3691728957546006
token,z2pp6d8s,global_step,2975,2975,0.1740436553955078,0.8179786801338196,0.3694301079601737
token,z2pp6d8s,global_step,2979,2979,0.17240969836711884,0.821028470993042,0.3659618234080693
token,z2pp6d8s,global_step,2983,2983,0.17227403819561005,0.8210460543632507,0.3656738671956323
token,z2pp6d8s,global_step,2987,2987,0.1727757304906845,0.8201634883880615,0.3667387738037529
token,z2pp6d8s,global_step,2991,2991,0.17362965643405914,0.8189492225646973,0.368551341763981
token,z2pp6d8s,global_step,2995,2995,0.17354096472263336,0.8188856244087219,0.3683630821663948
token,z2pp6d8s,global_step,2999,2999,0.17315387725830078,0.8195877075195312,0.3675414390940665
token,z2pp6d8s,global_step,3003,3003,0.17226192355155945,0.8210803270339966,0.3656481523010023
token,z2pp6d8s,global_step,3007,3007,0.17264018952846527,0.820297360420227,0.3664510706284094
token,z2pp6d8s,global_step,3011,3011,0.17260806262493134,0.8200637102127075,0.3663828771317031
token,z2pp6d8s,global_step,3015,3015,0.17380237579345703,0.8183432817459106,0.3689179608828692
token,z2pp6d8s,global_step,3019,3019,0.17228755354881287,0.820661187171936,0.36570255527611123
token,z2pp6d8s,global_step,3023,3023,0.17312605679035187,0.8191626667976379,0.3674823865623639
token,z2pp6d8s,global_step,3027,3027,0.1719391942024231,0.8213714957237244,0.3649631176295434
token,z2pp6d8s,global_step,3031,3031,0.1726376712322235,0.8201689720153809,0.36644572521980856
token,z2pp6d8s,global_step,3035,3035,0.17096418142318726,0.8227728009223938,0.3628935272415623
token,z2pp6d8s,global_step,3039,3039,0.1718824952840805,0.8209519982337952,0.3648427668619333
token,z2pp6d8s,global_step,3043,3043,0.17173205316066742,0.8210662603378296,0.3645234340498985
token,z2pp6d8s,global_step,3047,3047,0.17292237281799316,0.8190473318099976,0.36705004105843136
token,z2pp6d8s,global_step,3051,3051,0.16993340849876404,0.8237884640693665,0.36070557875308257
token,z2pp6d8s,global_step,3055,3055,0.17122596502304077,0.8219770193099976,0.363449196698954
token,z2pp6d8s,global_step,3059,3059,0.1716519594192505,0.8212750554084778,0.3643534247526831
token,z2pp6d8s,global_step,3063,3063,0.1718974411487579,0.8204655647277832,0.3648744913875345
token,z2pp6d8s,global_step,3067,3067,0.17094536125659943,0.8220793008804321,0.36285357901042126
token,z2pp6d8s,global_step,3071,3071,0.17056651413440704,0.822630763053894,0.3620494271271832
token,z2pp6d8s,global_step,3075,3075,0.17270822823047638,0.8195141553878784,0.3665954915495416
token,z2pp6d8s,global_step,3079,3079,0.17090831696987152,0.8216063380241394,0.36277494773360686
token,z2pp6d8s,global_step,3083,3083,0.17020520567893982,0.8232448697090149,0.3612825033263307
token,z2pp6d8s,global_step,3087,3087,0.17012262344360352,0.823434591293335,0.3611072118797879
token,z2pp6d8s,global_step,3091,3091,0.17056146264076233,0.8221834301948547,0.3620387046803449
token,z2pp6d8s,global_step,3095,3095,0.1689714640378952,0.8249642848968506,0.35866372755647963
token,z2pp6d8s,global_step,3099,3099,0.17069408297538757,0.822559654712677,0.3623202084468969
token,z2pp6d8s,global_step,3103,3103,0.16953490674495697,0.8237249255180359,0.35985970737904877
token,z2pp6d8s,global_step,3107,3107,0.16963665187358856,0.8236976861953735,0.3600756745383765
token,z2pp6d8s,global_step,3111,3111,0.16878411173820496,0.8252214193344116,0.3582660481343607
token,z2pp6d8s,global_step,3115,3115,0.16983692348003387,0.8233745694160461,0.3605007768555068
token,z2pp6d8s,global_step,3119,3119,0.16986088454723358,0.8232542276382446,0.3605516373113063
token,z2pp6d8s,global_step,3123,3123,0.16942758858203888,0.8238363265991211,0.3596319107355984
token,z2pp6d8s,global_step,3127,3127,0.1690237820148468,0.8244883418083191,0.35877477921090256
token,z2pp6d8s,global_step,3131,3131,0.1691340059041977,0.8243127465248108,0.35900874363350765
token,z2pp6d8s,global_step,3135,3135,0.17023196816444397,0.8224992156028748,0.3613393101538282
token,z2pp6d8s,global_step,3139,3139,0.16767697036266327,0.8265044689178467,0.35591599775783833
token,z2pp6d8s,global_step,3143,3143,0.1685226708650589,0.8250746130943298,0.3577111061586129
token,z2pp6d8s,global_step,3147,3147,0.16919612884521484,0.8237588405609131,0.35914060758887345
token,z2pp6d8s,global_step,3151,3151,0.16844962537288666,0.8251756429672241,0.35755605767955245
token,z2pp6d8s,global_step,3155,3155,0.16830043494701383,0.825407862663269,0.3572393817569997
token,z2pp6d8s,global_step,3159,3159,0.16896399855613708,0.8241908550262451,0.3586478811084973
token,z2pp6d8s,global_step,3163,3163,0.16776172816753387,0.826074481010437,0.3560959071313381
token,z2pp6d8s,global_step,3167,3167,0.1681494116783142,0.825256884098053,0.35691881538913406
token,z2pp6d8s,global_step,3171,3171,0.16813765466213226,0.8253439664840698,0.3568938596057847
token,z2pp6d8s,global_step,3175,3175,0.1673934906721115,0.8265867233276367,0.3553142755494242
token,z2pp6d8s,global_step,3179,3179,0.16832563281059265,0.8248409032821655,0.35729286747264466
token,z2pp6d8s,global_step,3183,3183,0.166969433426857,0.8270441889762878,0.35441415934846493
token,z2pp6d8s,global_step,3187,3187,0.16794344782829285,0.8254128694534302,0.35648163055078774
token,z2pp6d8s,global_step,3191,3191,0.1675395369529724,0.8260265588760376,0.355624277618635
token,z2pp6d8s,global_step,3195,3195,0.16637657582759857,0.8278143405914307,0.35315574262306726
token,z2pp6d8s,global_step,3199,3199,0.16702984273433685,0.8268983364105225,0.3545423858956112
token,z2pp6d8s,global_step,3199,3199,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3200,3200,,,
token,z2pp6d8s,global_step,3203,3203,0.16738152503967285,0.8262555003166199,0.3552888769511611
token,z2pp6d8s,global_step,3207,3207,0.16647377610206604,0.8275718688964844,0.35336206274320425
token,z2pp6d8s,global_step,3211,3211,0.1664021909236908,0.827389121055603,0.3532101139685395
token,z2pp6d8s,global_step,3215,3215,0.1668247431516647,0.8267571330070496,0.35410703557619294
token,z2pp6d8s,global_step,3219,3219,0.16594141721725464,0.8284527063369751,0.35223206234277304
token,z2pp6d8s,global_step,3223,3223,0.16490957140922546,0.8296042084693909,0.3500418365204515
token,z2pp6d8s,global_step,3227,3227,0.16694429516792297,0.8264753222465515,0.3543608001513668
token,z2pp6d8s,global_step,3231,3231,0.16722509264945984,0.8257353901863098,0.3549568290251765
token,z2pp6d8s,global_step,3235,3235,0.1648416966199875,0.8296817541122437,0.3498977635253229
token,z2pp6d8s,global_step,3239,3239,0.1663394421339035,0.827430009841919,0.35307692156843273
token,z2pp6d8s,global_step,3243,3243,0.16576263308525083,0.8280953168869019,0.35185256996175146
token,z2pp6d8s,global_step,3247,3247,0.16586023569107056,0.8278916478157043,0.3520597440820792
token,z2pp6d8s,global_step,3251,3251,0.16634628176689148,0.8273075819015503,0.353091439571674
token,z2pp6d8s,global_step,3255,3255,0.16574028134346008,0.8281810283660889,0.35180512550671467
token,z2pp6d8s,global_step,3259,3259,0.16465669870376587,0.8296344876289368,0.3495050815858012
token,z2pp6d8s,global_step,3263,3263,0.16454418003559113,0.8299131393432617,0.34926624619914565
token,z2pp6d8s,global_step,3267,3267,0.1648585945367813,0.8289377093315125,0.3499336315333308
token,z2pp6d8s,global_step,3271,3271,0.16530174016952515,0.828750729560852,0.35087426529889154
token,z2pp6d8s,global_step,3275,3275,0.16210336983203888,0.8331037163734436,0.3440853117091207
token,z2pp6d8s,global_step,3279,3279,0.16606029868125916,0.8270742893218994,0.3524844035842957
token,z2pp6d8s,global_step,3283,3283,0.1642717868089676,0.829757809638977,0.34868805644042977
token,z2pp6d8s,global_step,3287,3287,0.1627269983291626,0.8321826457977295,0.34540904363428576
token,z2pp6d8s,global_step,3291,3291,0.16408254206180573,0.8301049470901489,0.34828636005445107
token,z2pp6d8s,global_step,3295,3295,0.16511699557304382,0.8284644484519958,0.35048212106319354
token,z2pp6d8s,global_step,3299,3299,0.16333873569965365,0.8308591842651367,0.34670753510937125
token,z2pp6d8s,global_step,3303,3303,0.16437792778015137,0.8294937014579773,0.34891335434258147
token,z2pp6d8s,global_step,3307,3307,0.16234391927719116,0.8323453664779663,0.34459590893422737
token,z2pp6d8s,global_step,3311,3311,0.16323086619377136,0.8312174081802368,0.3464785681693633
token,z2pp6d8s,global_step,3315,3315,0.16461502015590668,0.8288918137550354,0.3494166134919758
token,z2pp6d8s,global_step,3319,3319,0.16323228180408478,0.8308864831924438,0.34648157298484894
token,z2pp6d8s,global_step,3323,3323,0.16238044202327728,0.8324843645095825,0.3446734331737576
token,z2pp6d8s,global_step,3327,3327,0.16285504400730133,0.8311759829521179,0.3456808371023736
token,z2pp6d8s,global_step,3331,3331,0.16153965890407562,0.8333632946014404,0.34288876255309114
token,z2pp6d8s,global_step,3335,3335,0.1612577587366104,0.8334899544715881,0.34229039308616627
token,z2pp6d8s,global_step,3339,3339,0.16165146231651306,0.8333033323287964,0.3431260797171855
token,z2pp6d8s,global_step,3343,3343,0.16315627098083496,0.8307094573974609,0.34632023020808694
token,z2pp6d8s,global_step,3347,3347,0.16207006573677063,0.8321542739868164,0.3440146194711158
token,z2pp6d8s,global_step,3351,3351,0.1623016744852066,0.8320291042327881,0.34450623891420773
token,z2pp6d8s,global_step,3355,3355,0.16216862201690674,0.8321166634559631,0.3442238178881916
token,z2pp6d8s,global_step,3359,3359,0.16114060580730438,0.8334864377975464,0.34204172088249973
token,z2pp6d8s,global_step,3363,3363,0.1609606295824051,0.8338245749473572,0.341659698130543
token,z2pp6d8s,global_step,3367,3367,0.16105304658412933,0.8336717486381531,0.34185586513730204
token,z2pp6d8s,global_step,3371,3371,0.16096825897693634,0.8336235880851746,0.3416758925045289
token,z2pp6d8s,global_step,3375,3375,0.1613042801618576,0.8330554366111755,0.34238914081191635
token,z2pp6d8s,global_step,3379,3379,0.16047118604183197,0.8342487812042236,0.34062079108378257
token,z2pp6d8s,global_step,3383,3383,0.16062067449092865,0.8338941931724548,0.34093809959906907
token,z2pp6d8s,global_step,3387,3387,0.16055119037628174,0.8342243432998657,0.3407906106031778
token,z2pp6d8s,global_step,3391,3391,0.16083374619483948,0.8336653709411621,0.3413903717741171
token,z2pp6d8s,global_step,3395,3395,0.1607690155506134,0.8334852457046509,0.34125297263233034
token,z2pp6d8s,global_step,3399,3399,0.15999449789524078,0.8345111608505249,0.33960895900602983
token,z2pp6d8s,global_step,3403,3403,0.1609826534986496,0.8329430222511292,0.34170644673357264
token,z2pp6d8s,global_step,3407,3407,0.16090330481529236,0.8329620957374573,0.3415380189181918
token,z2pp6d8s,global_step,3411,3411,0.16057054698467255,0.8336213231086731,0.3408316975012397
token,z2pp6d8s,global_step,3415,3415,0.16149160265922546,0.8320772647857666,0.3427867569747619
token,z2pp6d8s,global_step,3419,3419,0.1590290069580078,0.836001992225647,0.33755957995589436
token,z2pp6d8s,global_step,3423,3423,0.16076666116714478,0.833221435546875,0.3412479751497331
token,z2pp6d8s,global_step,3427,3427,0.15899407863616943,0.8357924818992615,0.3374854400874901
token,z2pp6d8s,global_step,3431,3431,0.15727566182613373,0.8381378054618835,0.33383787875461973
token,z2pp6d8s,global_step,3435,3435,0.1595197170972824,0.8348249793052673,0.33860117552177355
token,z2pp6d8s,global_step,3439,3439,0.1588265746831894,0.8356330394744873,0.3371298913414439
token,z2pp6d8s,global_step,3443,3443,0.1571779102087021,0.8384323120117188,0.33363038833792524
token,z2pp6d8s,global_step,3447,3447,0.15838207304477692,0.8362376689910889,0.33618637927894424
token,z2pp6d8s,global_step,3451,3451,0.1605742573738098,0.833019495010376,0.3408395732807758
token,z2pp6d8s,global_step,3455,3455,0.16098929941654205,0.8321837186813354,0.3417205535515369
token,z2pp6d8s,global_step,3459,3459,0.15921850502490997,0.8349714875221252,0.33796181404569686
token,z2pp6d8s,global_step,3463,3463,0.1581893116235733,0.8362775444984436,0.3357772182987064
token,z2pp6d8s,global_step,3467,3467,0.15676239132881165,0.8385365605354309,0.33274839591879
token,z2pp6d8s,global_step,3471,3471,0.15867812931537628,0.8353710770606995,0.33681479690072574
token,z2pp6d8s,global_step,3475,3475,0.15826661884784698,0.8363236784934998,0.33594131285386053
token,z2pp6d8s,global_step,3479,3479,0.15564881265163422,0.8397840857505798,0.3303846815392171
token,z2pp6d8s,global_step,3483,3483,0.15800344944000244,0.8364399671554565,0.33538270184025654
token,z2pp6d8s,global_step,3487,3487,0.1572893261909485,0.8373138308525085,0.3338668831314656
token,z2pp6d8s,global_step,3491,3491,0.15713784098625183,0.8375927209854126,0.3335453362448625
token,z2pp6d8s,global_step,3495,3495,0.15708211064338684,0.8375831842422485,0.33342704140363727
token,z2pp6d8s,global_step,3499,3499,0.15741950273513794,0.8368469476699829,0.33414319963760025
token,z2pp6d8s,global_step,3503,3503,0.15946370363235474,0.833433985710144,0.3384822797174512
token,z2pp6d8s,global_step,3507,3507,0.15753477811813354,0.8365015387535095,0.3343878865070437
token,z2pp6d8s,global_step,3511,3511,0.15581829845905304,0.8389164209365845,0.3307444370269432
token,z2pp6d8s,global_step,3515,3515,0.15684379637241364,0.837328314781189,0.33292118862403425
token,z2pp6d8s,global_step,3519,3519,0.15914103388786316,0.833802342414856,0.3377973715645391
token,z2pp6d8s,global_step,3519,3519,,,
token,z2pp6d8s,global_step,3520,3520,,,
token,z2pp6d8s,global_step,3520,3520,,,
token,z2pp6d8s,global_step,3523,3523,0.155434712767601,0.8395318388938904,0.32993022691923735
token,z2pp6d8s,global_step,3527,3527,0.15681765973567963,0.8371716737747192,0.3328657102412778
token,z2pp6d8s,global_step,3531,3531,0.15556585788726807,0.8392817974090576,0.33020859935175695
token,z2pp6d8s,global_step,3535,3535,0.15544696152210236,0.8392414450645447,0.3299562264805975
token,z2pp6d8s,global_step,3539,3539,0.15712237358093262,0.8366042375564575,0.33351250468197696
token,z2pp6d8s,global_step,3543,3543,0.15553422272205353,0.8387379050254822,0.3301414496330614
token,z2pp6d8s,global_step,3547,3547,0.15503771603107452,0.8395505547523499,0.3290875501385093
token,z2pp6d8s,global_step,3551,3551,0.15636122226715088,0.8372233510017395,0.3318968628397885
token,z2pp6d8s,global_step,3555,3555,0.1561981439590454,0.8379935622215271,0.3315507080958396
token,z2pp6d8s,global_step,3559,3559,0.15655502676963806,0.8370893001556396,0.33230823789459474
token,z2pp6d8s,global_step,3563,3563,0.15665264427661896,0.8367204666137695,0.33251544364455904
token,z2pp6d8s,global_step,3567,3567,0.15585672855377197,0.8376743197441101,0.3308260098599699
token,z2pp6d8s,global_step,3571,3571,0.1548500508069992,0.8397468328475952,0.3286892064940199
token,z2pp6d8s,global_step,3575,3575,0.15502706170082092,0.8387202620506287,0.3290649349482751
token,z2pp6d8s,global_step,3579,3579,0.1558932214975357,0.8378641605377197,0.33090347084022675
token,z2pp6d8s,global_step,3583,3583,0.15724366903305054,0.8358773589134216,0.33376996992464364
token,z2pp6d8s,global_step,3587,3587,0.15299157798290253,0.8420830368995667,0.32474435820588854
token,z2pp6d8s,global_step,3591,3591,0.15516921877861023,0.8388446569442749,0.32936668168230954
token,z2pp6d8s,global_step,3595,3595,0.15673570334911346,0.8363953828811646,0.33269174723947603
token,z2pp6d8s,global_step,3599,3599,0.1565691977739334,0.836155891418457,0.3323383176790881
token,z2pp6d8s,global_step,3603,3603,0.1558385193347931,0.8374006748199463,0.3307873584439332
token,z2pp6d8s,global_step,3607,3607,0.15455983579158783,0.8391897678375244,0.3280731876898213
token,z2pp6d8s,global_step,3611,3611,0.15339021384716034,0.8411476612091064,0.3255905142466526
token,z2pp6d8s,global_step,3615,3615,0.15408281981945038,0.839701771736145,0.3270606597600614
token,z2pp6d8s,global_step,3619,3619,0.15376371145248413,0.8401361107826233,0.3263833110903185
token,z2pp6d8s,global_step,3623,3623,0.15416669845581055,0.8398094773292542,0.32723870298499635
token,z2pp6d8s,global_step,3627,3627,0.15387603640556335,0.8397518992424011,0.326621735291697
token,z2pp6d8s,global_step,3631,3631,0.15457192063331604,0.8391515612602234,0.3280988393251779
token,z2pp6d8s,global_step,3635,3635,0.15533113479614258,0.8375232219696045,0.3297103693145965
token,z2pp6d8s,global_step,3639,3639,0.15779675543308258,0.833875834941864,0.33494396714971236
token,z2pp6d8s,global_step,3643,3643,0.15685969591140747,0.8349602222442627,0.3329549374463838
token,z2pp6d8s,global_step,3647,3647,0.15242882072925568,0.841708779335022,0.32354983334660725
token,z2pp6d8s,global_step,3651,3651,0.15195202827453613,0.8423054218292236,0.32253777986139764
token,z2pp6d8s,global_step,3655,3655,0.153797909617424,0.83907151222229,0.3264559011065249
token,z2pp6d8s,global_step,3659,3659,0.1531204879283905,0.8402149677276611,0.32501798619290445
token,z2pp6d8s,global_step,3663,3663,0.15467341244220734,0.8382636904716492,0.32831426878068193
token,z2pp6d8s,global_step,3667,3667,0.1523752063512802,0.8415964245796204,0.32343602991379217
token,z2pp6d8s,global_step,3671,3671,0.1527978479862213,0.8406930565834045,0.32433314129926577
token,z2pp6d8s,global_step,3675,3675,0.15513823926448822,0.8369108438491821,0.3293009236676284
token,z2pp6d8s,global_step,3679,3679,0.15389366447925568,0.8390541076660156,0.3266591531519028
token,z2pp6d8s,global_step,3683,3683,0.15242062509059906,0.8409615159034729,0.32353243704642703
token,z2pp6d8s,global_step,3687,3687,0.15280389785766602,0.8409573435783386,0.3243459829317624
token,z2pp6d8s,global_step,3691,3691,0.15003713965415957,0.8441666960716248,0.3184731817687534
token,z2pp6d8s,global_step,3695,3695,0.15459349751472473,0.8374662399291992,0.32814463903910684
token,z2pp6d8s,global_step,3699,3699,0.1524001955986023,0.8404807448387146,0.3234890728145234
token,z2pp6d8s,global_step,3703,3703,0.15558932721614838,0.8363560438156128,0.33025841602954564
token,z2pp6d8s,global_step,3707,3707,0.15348957479000092,0.8393604159355164,0.3258014206641098
token,z2pp6d8s,global_step,3711,3711,0.15472596883773804,0.8374423384666443,0.3284258265092919
token,z2pp6d8s,global_step,3715,3715,0.15459012985229492,0.8376610279083252,0.3281374907412146
token,z2pp6d8s,global_step,3719,3719,0.15468809008598328,0.8373405337333679,0.3283454239728228
token,z2pp6d8s,global_step,3723,3723,0.15229958295822144,0.8407995700836182,0.3232755095075841
token,z2pp6d8s,global_step,3727,3727,0.14960002899169922,0.84416663646698,0.31754535800605255
token,z2pp6d8s,global_step,3731,3731,0.15197649598121643,0.8407763838768005,0.3225897157248447
token,z2pp6d8s,global_step,3735,3735,0.1528548151254654,0.8396938443183899,0.3244540614003364
token,z2pp6d8s,global_step,3739,3739,0.15312112867832184,0.8389565944671631,0.3250193462672822
token,z2pp6d8s,global_step,3743,3743,0.15388911962509155,0.8375926613807678,0.326649506112712
token,z2pp6d8s,global_step,3747,3747,0.15053337812423706,0.8429297208786011,0.31952651192984494
token,z2pp6d8s,global_step,3751,3751,0.1546131670475006,0.8372757434844971,0.32818639015953927
token,z2pp6d8s,global_step,3755,3755,0.152665913105011,0.8400155305862427,0.32405309249600156
token,z2pp6d8s,global_step,3759,3759,0.15480852127075195,0.8363332152366638,0.3286010546965614
token,z2pp6d8s,global_step,3763,3763,0.15361005067825317,0.8386726379394531,0.3260571462767584
token,z2pp6d8s,global_step,3767,3767,0.15305882692337036,0.8388806581497192,0.32488710275627614
token,z2pp6d8s,global_step,3771,3771,0.15274837613105774,0.8391093015670776,0.32422813090545083
token,z2pp6d8s,global_step,3775,3775,0.15096916258335114,0.8414591550827026,0.32045152065488025
token,z2pp6d8s,global_step,3779,3779,0.1546921730041504,0.8364733457565308,0.3283540904932762
token,z2pp6d8s,global_step,3783,3783,0.149623304605484,0.8439852595329285,0.31759476349856425
token,z2pp6d8s,global_step,3787,3787,0.15268075466156006,0.8388477563858032,0.324084595614146
token,z2pp6d8s,global_step,3791,3791,0.15610000491142273,0.8343396782875061,0.33134239530859105
token,z2pp6d8s,global_step,3795,3795,0.15402284264564514,0.836936354637146,0.32693335047237915
token,z2pp6d8s,global_step,3799,3799,0.15056873857975006,0.8419358134269714,0.31960156905771325
token,z2pp6d8s,global_step,3803,3803,0.15520787239074707,0.8351743817329407,0.3294487289598866
token,z2pp6d8s,global_step,3807,3807,0.1536661982536316,0.8375307321548462,0.326176326747811
token,z2pp6d8s,global_step,3811,3811,0.15593406558036804,0.8338497877120972,0.33099016767439743
token,z2pp6d8s,global_step,3815,3815,0.1539059579372406,0.8369602560997009,0.32668524760217305
token,z2pp6d8s,global_step,3819,3819,0.1507652997970581,0.8414900302886963,0.3200187955953074
token,z2pp6d8s,global_step,3823,3823,0.15351174771785736,0.8375500440597534,0.3258484855635063
token,z2pp6d8s,global_step,3827,3827,0.14958111941814425,0.8428503274917603,0.3175052199970914
token,z2pp6d8s,global_step,3831,3831,0.15155340731143951,0.8400390148162842,0.32169165545027034
token,z2pp6d8s,global_step,3835,3835,0.14899024367332458,0.8439308404922485,0.31625101001337363
token,z2pp6d8s,global_step,3839,3839,0.1519196778535843,0.839643657207489,0.322469111920141
token,z2pp6d8s,global_step,3839,3839,,,
token,z2pp6d8s,global_step,3840,3840,,,
token,z2pp6d8s,global_step,3840,3840,,,
token,z2pp6d8s,global_step,3843,3843,0.15298601984977722,0.8382250666618347,0.32473256035140274
token,z2pp6d8s,global_step,3847,3847,0.15268893539905548,0.8383079767227173,0.3241019602846895
token,z2pp6d8s,global_step,3851,3851,0.15090177953243256,0.8410623669624329,0.32030849143776247
token,z2pp6d8s,global_step,3855,3855,0.15081895887851715,0.8407089710235596,0.32013269391703253
token,z2pp6d8s,global_step,3859,3859,0.15185609459877014,0.8397038578987122,0.3223341482603795
token,z2pp6d8s,global_step,3863,3863,0.15046223998069763,0.841393768787384,0.319375512044281
token,z2pp6d8s,global_step,3867,3867,0.151640385389328,0.839475691318512,0.3218762776396371
token,z2pp6d8s,global_step,3871,3871,0.150019571185112,0.8415553569793701,0.31843589042709436
token,z2pp6d8s,global_step,3875,3875,0.1502370834350586,0.8415092825889587,0.3188975882338764
token,z2pp6d8s,global_step,3879,3879,0.15374796092510223,0.8363524079322815,0.32634987856433584
token,z2pp6d8s,global_step,3883,3883,0.14986424148082733,0.8415924310684204,0.3181061830942249
token,z2pp6d8s,global_step,3887,3887,0.15040333569049835,0.8408244848251343,0.3192504800904405
token,z2pp6d8s,global_step,3891,3891,0.15383324027061462,0.8359634280204773,0.32653089497511983
token,z2pp6d8s,global_step,3895,3895,0.1521979570388794,0.8386468887329102,0.32305979538534985
token,z2pp6d8s,global_step,3899,3899,0.1525469869375229,0.8380305767059326,0.32380065636556876
token,z2pp6d8s,global_step,3903,3903,0.15269064903259277,0.8376780152320862,0.324105597692909
token,z2pp6d8s,global_step,3907,3907,0.15268918871879578,0.8375121355056763,0.32410249798851326
token,z2pp6d8s,global_step,3911,3911,0.15516027808189392,0.8344294428825378,0.3293477039002948
token,z2pp6d8s,global_step,3915,3915,0.14996875822544098,0.8414390683174133,0.3183280333659772
token,z2pp6d8s,global_step,3919,3919,0.1508493423461914,0.8401933908462524,0.320197186746246
token,z2pp6d8s,global_step,3923,3923,0.15441422164440155,0.8352822661399841,0.3277641028800745
token,z2pp6d8s,global_step,3927,3927,0.1514454185962677,0.8389516472816467,0.32146243547316894
token,z2pp6d8s,global_step,3931,3931,0.1490827053785324,0.8422401547431946,0.31644727190904276
token,z2pp6d8s,global_step,3935,3935,0.1525207161903381,0.8374508023262024,0.323744893316082
token,z2pp6d8s,global_step,3939,3939,0.14930371940135956,0.8419793844223022,0.31691640268044724
token,z2pp6d8s,global_step,3943,3943,0.15262669324874878,0.837627649307251,0.3239698432922302
token,z2pp6d8s,global_step,3947,3947,0.1529597043991089,0.8366495966911316,0.324676702413006
token,z2pp6d8s,global_step,3951,3951,0.14922726154327393,0.8421977758407593,0.3167541110145845
token,z2pp6d8s,global_step,3955,3955,0.14664605259895325,0.8455953598022461,0.3112751620876547
token,z2pp6d8s,global_step,3959,3959,0.14969393610954285,0.8415344953536987,0.3177446879764807
token,z2pp6d8s,global_step,3963,3963,0.1505400687456131,0.8400866985321045,0.3195407136367193
token,z2pp6d8s,global_step,3967,3967,0.1541638970375061,0.8349983096122742,0.3272327566132984
token,z2pp6d8s,global_step,3971,3971,0.15263119339942932,0.8373330235481262,0.323979395442511
token,z2pp6d8s,global_step,3975,3975,0.1490066945552826,0.842042088508606,0.31628592913228076
token,z2pp6d8s,global_step,3979,3979,0.1512504816055298,0.8394822478294373,0.3210486565659742
token,z2pp6d8s,global_step,3983,3983,0.152879998087883,0.8369980454444885,0.32450751548634454
token,z2pp6d8s,global_step,3987,3987,0.1511230766773224,0.8392983675003052,0.32077822317226407
token,z2pp6d8s,global_step,3991,3991,0.15257737040519714,0.8369353413581848,0.3238651491947822
token,z2pp6d8s,global_step,3995,3995,0.15198011696338654,0.8380327820777893,0.32259740172656065
token,z2pp6d8s,global_step,3999,3999,0.15390127897262573,0.8354742527008057,0.326675315896252
token,z2pp6d8s,global_step,4003,4003,0.1508401781320572,0.8394186496734619,0.3201777345196809
token,z2pp6d8s,global_step,4007,4007,0.15212923288345337,0.8376844525337219,0.3229139195009299
token,z2pp6d8s,global_step,4011,4011,0.14914271235466003,0.8416946530342102,0.3165746444559984
token,z2pp6d8s,global_step,4015,4015,0.1517745554447174,0.838124692440033,0.322161070888405
token,z2pp6d8s,global_step,4019,4019,0.15474018454551697,0.8338236808776855,0.32845600118269536
token,z2pp6d8s,global_step,4023,4023,0.1491478979587555,0.8413550853729248,0.316585651569567
token,z2pp6d8s,global_step,4027,4027,0.14936897158622742,0.8413065671920776,0.31705490885951815
token,z2pp6d8s,global_step,4031,4031,0.15095514059066772,0.8388922214508057,0.3204217571667538
token,z2pp6d8s,global_step,4035,4035,0.1514577716588974,0.8381904363632202,0.321488656441986
token,z2pp6d8s,global_step,4039,4039,0.15179501473903656,0.838064968585968,0.3222044983795821
token,z2pp6d8s,global_step,4043,4043,0.15161463618278503,0.838175892829895,0.32182162162743466
token,z2pp6d8s,global_step,4047,4047,0.1538057178258896,0.8353132009506226,0.32647247503615107
token,z2pp6d8s,global_step,4051,4051,0.15197640657424927,0.8374805450439453,0.32258952594702456
token,z2pp6d8s,global_step,4055,4055,0.1521422266960144,0.8374453783035278,0.3229415005441246
token,z2pp6d8s,global_step,4059,4059,0.1506901979446411,0.8391985297203064,0.31985938222638355
token,z2pp6d8s,global_step,4063,4063,0.15231366455554962,0.8370697498321533,0.32330539951425735
token,z2pp6d8s,global_step,4067,4067,0.15157480537891388,0.8378497958183289,0.32173707560855896
token,z2pp6d8s,global_step,4071,4071,0.1516493409872055,0.8381786346435547,0.32189528705128856
token,z2pp6d8s,global_step,4075,4075,0.1531578153371811,0.8355845808982849,0.325097218432816
token,z2pp6d8s,global_step,4079,4079,0.1511702537536621,0.8385663032531738,0.3208783626020285
token,z2pp6d8s,global_step,4083,4083,0.15270590782165527,0.8365399837493896,0.3241379864408808
token,z2pp6d8s,global_step,4087,4087,0.1550617516040802,0.8334785103797913,0.3291385687424923
token,z2pp6d8s,global_step,4091,4091,0.15094515681266785,0.8381316065788269,0.32040056531017064
token,z2pp6d8s,global_step,4095,4095,0.15242846310138702,0.8368015289306641,0.32354907423532664
token,z2pp6d8s,global_step,4099,4099,0.1527402549982071,0.836078941822052,0.3242108927534541
token,z2pp6d8s,global_step,4103,4103,0.15752679109573364,0.8297163248062134,0.3343709330217772
token,z2pp6d8s,global_step,4107,4107,0.1513734608888626,0.8383166193962097,0.32130969595758696
token,z2pp6d8s,global_step,4111,4111,0.15587890148162842,0.8323562145233154,0.33087307475936645
token,z2pp6d8s,global_step,4115,4115,0.1520693004131317,0.8369255661964417,0.32278670510215773
token,z2pp6d8s,global_step,4119,4119,0.15284982323646543,0.8360058665275574,0.3244434654720448
token,z2pp6d8s,global_step,4123,4123,0.15387526154518127,0.8349067568778992,0.3266200905505891
token,z2pp6d8s,global_step,4127,4127,0.15031397342681885,0.8392741084098816,0.31906079715920316
token,z2pp6d8s,global_step,4131,4131,0.15303941071033478,0.8357146978378296,0.32484588933966746
token,z2pp6d8s,global_step,4135,4135,0.15162722766399384,0.8378016352653503,0.3218483486704387
token,z2pp6d8s,global_step,4139,4139,0.15239478647708893,0.836718738079071,0.32347759125640446
token,z2pp6d8s,global_step,4143,4143,0.15452520549297333,0.833465576171875,0.3279996804141509
token,z2pp6d8s,global_step,4147,4147,0.15111638605594635,0.838215708732605,0.3207640214653897
token,z2pp6d8s,global_step,4151,4151,0.15501704812049866,0.8331432938575745,0.3290436798324186
token,z2pp6d8s,global_step,4155,4155,0.15221227705478668,0.836614191532135,0.32309019146621015
token,z2pp6d8s,global_step,4159,4159,0.1558811217546463,0.8321506977081299,0.33087778757523345
token,z2pp6d8s,global_step,4159,4159,,,
token,z2pp6d8s,global_step,4160,4160,,,
token,z2pp6d8s,global_step,4160,4160,,,
token,z2pp6d8s,global_step,4163,4163,0.1516527682542801,0.8376288414001465,0.32190256186772753
token,z2pp6d8s,global_step,4167,4167,0.15279264748096466,0.835935652256012,0.32432210255606053
token,z2pp6d8s,global_step,4171,4171,0.1500822901725769,0.8396850228309631,0.31856901956792777
token,z2pp6d8s,global_step,4175,4175,0.15352383255958557,0.8349765539169312,0.32587413719886293
token,z2pp6d8s,global_step,4179,4179,0.15008801221847534,0.8399937748908997,0.31858116534841724
token,z2pp6d8s,global_step,4183,4183,0.1562308371067047,0.8306201100349426,0.33162010351874016
token,z2pp6d8s,global_step,4187,4187,0.1539163738489151,0.8341970443725586,0.3267073567182202
token,z2pp6d8s,global_step,4191,4191,0.15157151222229004,0.8372849822044373,0.3217300854588502
token,z2pp6d8s,global_step,4195,4195,0.15347920358181,0.834985077381134,0.3257794064369727
token,z2pp6d8s,global_step,4199,4199,0.15231837332248688,0.836637020111084,0.3233153944794518
token,z2pp6d8s,global_step,4203,4203,0.14864300191402435,0.8412610292434692,0.3155139445895577
token,z2pp6d8s,global_step,4207,4207,0.1526913344860077,0.8356989622116089,0.32410705265619677
token,z2pp6d8s,global_step,4211,4211,0.1524723619222641,0.836035430431366,0.32364225514501904
token,z2pp6d8s,global_step,4215,4215,0.15186730027198792,0.8372373580932617,0.3223579337471713
token,z2pp6d8s,global_step,4219,4219,0.15332604944705963,0.8350021243095398,0.3254543170310601
token,z2pp6d8s,global_step,4223,4223,0.15252040326595306,0.8363062143325806,0.3237442290937116
token,z2pp6d8s,global_step,4227,4227,0.15257979929447174,0.8359500765800476,0.3238703048255629
token,z2pp6d8s,global_step,4231,4231,0.15339429676532745,0.8353105783462524,0.325599180767106
token,z2pp6d8s,global_step,4235,4235,0.15048980712890625,0.8387372493743896,0.31943402687215977
token,z2pp6d8s,global_step,4239,4239,0.15291637182235718,0.8355368375778198,0.3245847234295079
token,z2pp6d8s,global_step,4243,4243,0.15354184806346893,0.8348444104194641,0.32591237742962265
token,z2pp6d8s,global_step,4247,4247,0.15228736400604248,0.8365553021430969,0.3232495732054973
token,z2pp6d8s,global_step,4251,4251,0.1521477848291397,0.8365614414215088,0.3229532983986105
token,z2pp6d8s,global_step,4255,4255,0.15162765979766846,0.8373831510543823,0.32184926592990276
token,z2pp6d8s,global_step,4259,4259,0.15246936678886414,0.8358654379844666,0.3236358975880441
token,z2pp6d8s,global_step,4263,4263,0.1526767611503601,0.8361578583717346,0.3240761188715128
token,z2pp6d8s,global_step,4267,4267,0.15038886666297913,0.8388684988021851,0.3192197677132133
token,z2pp6d8s,global_step,4271,4271,0.15030311048030853,0.8388127088546753,0.31903773915405526
token,z2pp6d8s,global_step,4275,4275,0.15326720476150513,0.8346733450889587,0.3253294115957664
token,z2pp6d8s,global_step,4279,4279,0.15631036460399628,0.8315730094909668,0.3317889108897613
token,z2pp6d8s,global_step,4283,4283,0.15185509622097015,0.8365588188171387,0.32233202907472114
token,z2pp6d8s,global_step,4287,4287,0.14966176450252533,0.8400048017501831,0.3176763995908643
token,z2pp6d8s,global_step,4291,4291,0.15162760019302368,0.8373997211456299,0.321849139411356
token,z2pp6d8s,global_step,4295,4295,0.15423041582107544,0.8336477279663086,0.3273739513114881
token,z2pp6d8s,global_step,4299,4299,0.15106339752674103,0.8379538059234619,0.32065154647731564
token,z2pp6d8s,global_step,4303,4303,0.1543288677930832,0.8341611623764038,0.3275829283211071
token,z2pp6d8s,global_step,4307,4307,0.15119090676307678,0.8371607065200806,0.3209222012784826
token,z2pp6d8s,global_step,4311,4311,0.1511555314064026,0.8380564451217651,0.3208471125209776
token,z2pp6d8s,global_step,4315,4315,0.1526893973350525,0.8357313871383667,0.32410294080342694
token,z2pp6d8s,global_step,4319,4319,0.1507195234298706,0.8383432030677795,0.3199216293513919
token,z2pp6d8s,global_step,4323,4323,0.1532583385705948,0.8334943056106567,0.3253105919619351
token,z2pp6d8s,global_step,4327,4327,0.1533382385969162,0.8350686430931091,0.3254801900738735
token,z2pp6d8s,global_step,4331,4331,0.1492176055908203,0.8400741815567017,0.3167336150100086
token,z2pp6d8s,global_step,4335,4335,0.15163159370422363,0.8361511826515198,0.3218576161539893
token,z2pp6d8s,global_step,4339,4339,0.1523563265800476,0.8363752365112305,0.32339595516410435
token,z2pp6d8s,global_step,4343,4343,0.15078671276569366,0.8384515047073364,0.3200642473832327
token,z2pp6d8s,global_step,4347,4347,0.14884814620018005,0.8405823707580566,0.315949389797886
token,z2pp6d8s,global_step,4351,4351,0.15353147685527802,0.8346279859542847,0.32589036320248554
token,z2pp6d8s,global_step,4355,4355,0.15146224200725555,0.8375595211982727,0.3214981453329933
token,z2pp6d8s,global_step,4359,4359,0.15417657792568207,0.8338885307312012,0.32725967343412266
token,z2pp6d8s,global_step,4363,4363,0.15485934913158417,0.8331612944602966,0.3287089433873152
token,z2pp6d8s,global_step,4367,4367,0.15349766612052915,0.8347296714782715,0.32581859555683307
token,z2pp6d8s,global_step,4371,4371,0.15054835379123688,0.8381121158599854,0.31955829971471966
token,z2pp6d8s,global_step,4375,4375,0.1547447293996811,0.8335984945297241,0.32846564822188623
token,z2pp6d8s,global_step,4379,4379,0.14981147646903992,0.839470624923706,0.3179941825507012
token,z2pp6d8s,global_step,4383,4383,0.15100686252117157,0.8380150198936462,0.32053154363570907
token,z2pp6d8s,global_step,4387,4387,0.1535513401031494,0.83454829454422,0.3259325255081949
token,z2pp6d8s,global_step,4391,4391,0.15241536498069763,0.8363000750541687,0.32352127178467505
token,z2pp6d8s,global_step,4395,4395,0.14802178740501404,0.8418267369270325,0.3141953366655366
token,z2pp6d8s,global_step,4399,4399,0.15245793759822843,0.8355831503868103,0.32361163765670187
token,z2pp6d8s,global_step,4403,4403,0.1540869176387787,0.8341808915138245,0.32706935791015146
token,z2pp6d8s,global_step,4407,4407,0.15107187628746033,0.8378241062164307,0.320669543740593
token,z2pp6d8s,global_step,4411,4411,0.15190519392490387,0.8373076915740967,0.3224383679132771
token,z2pp6d8s,global_step,4415,4415,0.1509636640548706,0.8381264209747314,0.32043984931894115
token,z2pp6d8s,global_step,4419,4419,0.15092270076274872,0.8371096253395081,0.320352899447677
token,z2pp6d8s,global_step,4423,4423,0.1506909281015396,0.8383382558822632,0.3198609320785814
token,z2pp6d8s,global_step,4427,4427,0.15285465121269226,0.8353363275527954,0.32445371347433277
token,z2pp6d8s,global_step,4431,4431,0.15118645131587982,0.8379164934158325,0.3209127440171119
token,z2pp6d8s,global_step,4435,4435,0.15027159452438354,0.839126706123352,0.3189708424724533
token,z2pp6d8s,global_step,4439,4439,0.15481409430503845,0.8328166007995605,0.3286128841806839
token,z2pp6d8s,global_step,4443,4443,0.1506934016942978,0.8381189703941345,0.31986618259827215
token,z2pp6d8s,global_step,4447,4447,0.1480225771665573,0.8414404392242432,0.3141970130362813
token,z2pp6d8s,global_step,4451,4451,0.15321676433086395,0.8353462219238281,0.3252223452755666
token,z2pp6d8s,global_step,4455,4455,0.15009573101997375,0.8389760255813599,0.3185975495002233
token,z2pp6d8s,global_step,4459,4459,0.14989106357097626,0.8394973278045654,0.3181631164402691
token,z2pp6d8s,global_step,4463,4463,0.1496049016714096,0.8394002318382263,0.31755570089725055
token,z2pp6d8s,global_step,4467,4467,0.14783403277397156,0.8418974876403809,0.31379680324322706
token,z2pp6d8s,global_step,4471,4471,0.15093739330768585,0.8384650349617004,0.3203840862694545
token,z2pp6d8s,global_step,4475,4475,0.1493000090122223,0.8399931788444519,0.3169085269009111
token,z2pp6d8s,global_step,4479,4479,0.15092062950134277,0.8387416005134583,0.3203485029281769
token,z2pp6d8s,global_step,4479,4479,,,
token,z2pp6d8s,global_step,4480,4480,,,
token,z2pp6d8s,global_step,4480,4480,,,
token,z2pp6d8s,global_step,4483,4483,0.15210473537445068,0.8359127044677734,0.3228619203782095
token,z2pp6d8s,global_step,4487,4487,0.1506447196006775,0.8384942412376404,0.3197628485752019
token,z2pp6d8s,global_step,4491,4491,0.14586064219474792,0.8438710570335388,0.30960802719693287
token,z2pp6d8s,global_step,4495,4495,0.15018893778324127,0.8378370404243469,0.31879539287772696
token,z2pp6d8s,global_step,4499,4499,0.1504068225622177,0.8385637998580933,0.31925788142542627
token,z2pp6d8s,global_step,4503,4503,0.1484436392784119,0.8410077691078186,0.31509077168026567
token,z2pp6d8s,global_step,4507,4507,0.15006928145885468,0.8374696969985962,0.3185414068950963
token,z2pp6d8s,global_step,4511,4511,0.1504993438720703,0.8386504650115967,0.31945426983964215
token,z2pp6d8s,global_step,4515,4515,0.14855793118476868,0.8405569791793823,0.3153333709936874
token,z2pp6d8s,global_step,4519,4519,0.15162193775177002,0.8368460536003113,0.32183712014941335
token,z2pp6d8s,global_step,4523,4523,0.1486685574054718,0.8404881358146667,0.3155681894164832
token,z2pp6d8s,global_step,4527,4527,0.14920374751091003,0.8410792946815491,0.3167041994478857
token,z2pp6d8s,global_step,4531,4531,0.14663153886795044,0.8435971140861511,0.31124435482151747
token,z2pp6d8s,global_step,4535,4535,0.15029284358024597,0.8386225700378418,0.31901594633437497
token,z2pp6d8s,global_step,4539,4539,0.1522623747587204,0.8361905217170715,0.3231965303047661
token,z2pp6d8s,global_step,4543,4543,0.15088726580142975,0.8387168645858765,0.32027768417162517
token,z2pp6d8s,global_step,4547,4547,0.1495341807603836,0.8396720886230469,0.3174055866415139
token,z2pp6d8s,global_step,4551,4551,0.14593669772148132,0.8444879055023193,0.309769464862605
token,z2pp6d8s,global_step,4555,4555,0.14670859277248385,0.8429588079452515,0.31140791167284787
token,z2pp6d8s,global_step,4559,4559,0.14889276027679443,0.8402899503707886,0.3160440889301396
token,z2pp6d8s,global_step,4563,4563,0.14936885237693787,0.8394758701324463,0.31705465582242465
token,z2pp6d8s,global_step,4567,4567,0.15067195892333984,0.8384444117546082,0.31982066755107347
token,z2pp6d8s,global_step,4571,4571,0.14702972769737244,0.8429323434829712,0.3120895619731807
token,z2pp6d8s,global_step,4575,4575,0.14665603637695312,0.8435229659080505,0.3112963539442378
token,z2pp6d8s,global_step,4579,4579,0.14865201711654663,0.8406269550323486,0.3155330805197559
token,z2pp6d8s,global_step,4583,4583,0.14924871921539307,0.8401196599006653,0.3167996576914199
token,z2pp6d8s,global_step,4587,4587,0.14629091322422028,0.8436119556427002,0.3105213329563924
token,z2pp6d8s,global_step,4591,4591,0.14900581538677216,0.8396322131156921,0.316284062983716
token,z2pp6d8s,global_step,4595,4595,0.14611251652240753,0.8434351682662964,0.3101426629459249
token,z2pp6d8s,global_step,4599,4599,0.14994770288467407,0.8400338292121887,0.3182833406893325
token,z2pp6d8s,global_step,4603,4603,0.14563347399234772,0.8437454104423523,0.309125833385575
token,z2pp6d8s,global_step,4607,4607,0.14651177823543549,0.8435958027839661,0.31099014743142994
token,z2pp6d8s,global_step,4611,4611,0.143386572599411,0.8469846248626709,0.3043564953578131
token,z2pp6d8s,global_step,4615,4615,0.1453162580728531,0.8445513248443604,0.30845250167969185
token,z2pp6d8s,global_step,4619,4619,0.14643624424934387,0.8425050377845764,0.31082981680304206
token,z2pp6d8s,global_step,4623,4623,0.14909280836582184,0.8404493927955627,0.31646871680271943
token,z2pp6d8s,global_step,4627,4627,0.14509932696819303,0.8448588848114014,0.30799203742874076
token,z2pp6d8s,global_step,4631,4631,0.14675793051719666,0.8427099585533142,0.3115126373999325
token,z2pp6d8s,global_step,4635,4635,0.14645321667194366,0.842703640460968,0.31086584295923336
token,z2pp6d8s,global_step,4639,4639,0.14493244886398315,0.8456254601478577,0.3076378171274356
token,z2pp6d8s,global_step,4643,4643,0.1458649784326553,0.843925416469574,0.30961723142121
token,z2pp6d8s,global_step,4647,4647,0.14706817269325256,0.8425882458686829,0.31217116643584414
token,z2pp6d8s,global_step,4651,4651,0.14529667794704437,0.8442496061325073,0.30841094033707955
token,z2pp6d8s,global_step,4655,4655,0.146663635969162,0.8427526950836182,0.3113124850589504
token,z2pp6d8s,global_step,4659,4659,0.14261983335018158,0.8473148941993713,0.3027289924018654
token,z2pp6d8s,global_step,4663,4663,0.1448526531457901,0.8453983664512634,0.307468440422954
token,z2pp6d8s,global_step,4667,4667,0.14824245870113373,0.8395814299583435,0.31466373995529723
token,z2pp6d8s,global_step,4671,4671,0.14726616442203522,0.8426244258880615,0.3125914294185606
token,z2pp6d8s,global_step,4675,4675,0.14600296318531036,0.8437047600746155,0.3099101218569709
token,z2pp6d8s,global_step,4679,4679,0.14394089579582214,0.8460399508476257,0.3055331178427272
token,z2pp6d8s,global_step,4683,4683,0.14208482205867767,0.8478559255599976,0.3015933619261032
token,z2pp6d8s,global_step,4687,4687,0.14502649009227753,0.8446642160415649,0.30783743176459405
token,z2pp6d8s,global_step,4691,4691,0.14490872621536255,0.8442363142967224,0.30758746274582316
token,z2pp6d8s,global_step,4695,4695,0.1432458907365799,0.8467806577682495,0.30405787995781114
token,z2pp6d8s,global_step,4699,4699,0.14229647815227509,0.8479131460189819,0.30204262928566555
token,z2pp6d8s,global_step,4703,4703,0.14683739840984344,0.8428139090538025,0.3116813182524069
token,z2pp6d8s,global_step,4707,4707,0.14146558940410614,0.8491189479827881,0.30027896074376204
token,z2pp6d8s,global_step,4711,4711,0.14513927698135376,0.8434306979179382,0.30807683648471
token,z2pp6d8s,global_step,4715,4715,0.1424076110124588,0.8468174338340759,0.3022785231161088
token,z2pp6d8s,global_step,4719,4719,0.13963422179222107,0.851492166519165,0.2963916467647721
token,z2pp6d8s,global_step,4723,4723,0.14496243000030518,0.8447216749191284,0.30770145595645837
token,z2pp6d8s,global_step,4727,4727,0.14648135006427765,0.8432548642158508,0.31092555971330643
token,z2pp6d8s,global_step,4731,4731,0.14602729678153992,0.8427758812904358,0.3099617730536877
token,z2pp6d8s,global_step,4735,4735,0.14413601160049438,0.8466404676437378,0.3059472763055623
token,z2pp6d8s,global_step,4739,4739,0.1413380205631256,0.8493649363517761,0.30000817942404834
token,z2pp6d8s,global_step,4743,4743,0.14250576496124268,0.8480021953582764,0.302486867532994
token,z2pp6d8s,global_step,4747,4747,0.14198356866836548,0.8472386598587036,0.3013784385447862
token,z2pp6d8s,global_step,4751,4751,0.1414661705493927,0.8488715291023254,0.300280194299593
token,z2pp6d8s,global_step,4755,4755,0.14189818501472473,0.8474282622337341,0.30119720072654543
token,z2pp6d8s,global_step,4759,4759,0.14116522669792175,0.8489887118339539,0.29964140215697677
token,z2pp6d8s,global_step,4763,4763,0.14280980825424194,0.8472120761871338,0.303132238640042
token,z2pp6d8s,global_step,4767,4767,0.14130628108978271,0.8496889472007751,0.299940808297896
token,z2pp6d8s,global_step,4771,4771,0.1428445726633072,0.8462445735931396,0.30320603058244266
token,z2pp6d8s,global_step,4775,4775,0.1423593908548355,0.8477694988250732,0.30217616961177596
token,z2pp6d8s,global_step,4779,4779,0.13909131288528442,0.8516517281532288,0.2952392525815635
token,z2pp6d8s,global_step,4783,4783,0.13903576135635376,0.8512489795684814,0.29512133729597856
token,z2pp6d8s,global_step,4787,4787,0.14210286736488342,0.8465389013290405,0.3016316654161363
token,z2pp6d8s,global_step,4791,4791,0.14112788438796997,0.8485785126686096,0.2995621382874285
token,z2pp6d8s,global_step,4795,4795,0.1401785910129547,0.8497892618179321,0.2975471406523764
token,z2pp6d8s,global_step,4799,4799,0.1391844004392624,0.8513290882110596,0.2954368429219737
token,z2pp6d8s,global_step,4799,4799,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4800,4800,,,
token,z2pp6d8s,global_step,4803,4803,0.13905346393585205,0.8508085012435913,0.2951589133043678
token,z2pp6d8s,global_step,4807,4807,0.14198072254657745,0.8477451801300049,0.3013723972841782
token,z2pp6d8s,global_step,4811,4811,0.13985347747802734,0.8500664234161377,0.296857045239047
token,z2pp6d8s,global_step,4815,4815,0.14086368680000305,0.8483697772026062,0.29900134482889285
token,z2pp6d8s,global_step,4819,4819,0.13939324021339417,0.8506689071655273,0.2958801322802014
token,z2pp6d8s,global_step,4823,4823,0.1398637741804123,0.850409984588623,0.29687890131800065
token,z2pp6d8s,global_step,4827,4827,0.142181396484375,0.8467288613319397,0.3017983536014991
token,z2pp6d8s,global_step,4831,4831,0.13789454102516174,0.8525896072387695,0.29269894994034334
token,z2pp6d8s,global_step,4835,4835,0.14140871167182922,0.8477558493614197,0.3001582304205116
token,z2pp6d8s,global_step,4839,4839,0.13589344918727875,0.8546187877655029,0.2884513743994402
token,z2pp6d8s,global_step,4843,4843,0.13984650373458862,0.8494078516960144,0.2968422425690755
token,z2pp6d8s,global_step,4847,4847,0.1412387639284134,0.8487619161605835,0.299797494414048
token,z2pp6d8s,global_step,4851,4851,0.13884694874286652,0.85084068775177,0.29472055816946385
token,z2pp6d8s,global_step,4855,4855,0.1386963129043579,0.851518452167511,0.29440081417215214
token,z2pp6d8s,global_step,4859,4859,0.1382879912853241,0.8507229089736938,0.29353409886753884
token,z2pp6d8s,global_step,4863,4863,0.13858947157859802,0.8522714376449585,0.29417402967707595
token,z2pp6d8s,global_step,4867,4867,0.13820543885231018,0.8517998456954956,0.29335887068026933
token,z2pp6d8s,global_step,4871,4871,0.13721829652786255,0.8523238301277161,0.29126353376802155
token,z2pp6d8s,global_step,4875,4875,0.13605576753616333,0.8543712496757507,0.28879591603191784
token,z2pp6d8s,global_step,4879,4879,0.13834470510482788,0.8521930575370789,0.29365448126478566
token,z2pp6d8s,global_step,4883,4883,0.13432800769805908,0.8567898273468018,0.2851285229168421
token,z2pp6d8s,global_step,4887,4887,0.1378193199634552,0.8526638150215149,0.29253928353432596
token,z2pp6d8s,global_step,4891,4891,0.13645148277282715,0.8536667227745056,0.2896358726638904
token,z2pp6d8s,global_step,4895,4895,0.13693276047706604,0.8528490662574768,0.290657446669744
token,z2pp6d8s,global_step,4899,4899,0.13697555661201477,0.8534704446792603,0.29074828698632127
token,z2pp6d8s,global_step,4903,4903,0.13669531047344208,0.8541483879089355,0.2901534284090691
token,z2pp6d8s,global_step,4907,4907,0.13426102697849274,0.8560355305671692,0.284986347699915
token,z2pp6d8s,global_step,4911,4911,0.1383587121963501,0.8514044284820557,0.2936842131232754
token,z2pp6d8s,global_step,4915,4915,0.13502222299575806,0.8548296689987183,0.28660208443101354
token,z2pp6d8s,global_step,4919,4919,0.13342751562595367,0.8574228286743164,0.28321711234195385
token,z2pp6d8s,global_step,4923,4923,0.13543438911437988,0.8546397089958191,0.28747696018189317
token,z2pp6d8s,global_step,4927,4927,0.13300326466560364,0.858478307723999,0.28231658495571754
token,z2pp6d8s,global_step,4931,4931,0.13128367066383362,0.859383761882782,0.2786665248815486
token,z2pp6d8s,global_step,4935,4935,0.13330014050006866,0.857049286365509,0.2829467422075171
token,z2pp6d8s,global_step,4939,4939,0.1371118575334549,0.8517816066741943,0.29103760327313605
token,z2pp6d8s,global_step,4943,4943,0.1339649260044098,0.8564745783805847,0.28435783518922336
token,z2pp6d8s,global_step,4947,4947,0.13534405827522278,0.8546611666679382,0.28728522132427087
token,z2pp6d8s,global_step,4951,4951,0.13538096845149994,0.8543128371238708,0.2873635679343551
token,z2pp6d8s,global_step,4955,4955,0.13337306678295135,0.8573432564735413,0.28310153764948404
token,z2pp6d8s,global_step,4959,4959,0.1323792040348053,0.8589656352996826,0.2809919357710885
token,z2pp6d8s,global_step,4963,4963,0.13213500380516052,0.8586657047271729,0.28047358928499244
token,z2pp6d8s,global_step,4967,4967,0.13295483589172363,0.8570560216903687,0.282213788636471
token,z2pp6d8s,global_step,4971,4971,0.13508954644203186,0.854661762714386,0.2867449871295845
token,z2pp6d8s,global_step,4975,4975,0.13521817326545715,0.8543456196784973,0.2870180141535033
token,z2pp6d8s,global_step,4979,4979,0.13261283934116364,0.8579391241073608,0.2814878568447704
token,z2pp6d8s,global_step,4983,4983,0.13268205523490906,0.8571672439575195,0.2816347765072012
token,z2pp6d8s,global_step,4987,4987,0.1348446011543274,0.8534895777702332,0.28622505916165397
token,z2pp6d8s,global_step,4991,4991,0.13341933488845825,0.8565613627433777,0.2831997476714103
token,z2pp6d8s,global_step,4995,4995,0.1333223283290863,0.8565456867218018,0.2829938387365504
token,z2pp6d8s,global_step,4999,4999,0.1343273967504501,0.8555241227149963,0.2851272261017377
token,z2pp6d8s,global_step,5003,5003,0.13135547935962677,0.8584780693054199,0.2788189481007637
token,z2pp6d8s,global_step,5007,5007,0.1329433172941208,0.8569527268409729,0.2821893389273087
token,z2pp6d8s,global_step,5011,5011,0.13187961280345917,0.8589165210723877,0.2799314889417413
token,z2pp6d8s,global_step,5015,5015,0.13642074167728424,0.8527176380157471,0.28957062072339634
token,z2pp6d8s,global_step,5019,5019,0.13367508351802826,0.8561204671859741,0.28374260712594207
token,z2pp6d8s,global_step,5023,5023,0.1322161704301834,0.8588368892669678,0.2806458759160496
token,z2pp6d8s,global_step,5027,5027,0.1309722661972046,0.8592963814735413,0.2780055287339751
token,z2pp6d8s,global_step,5031,5031,0.13202695548534393,0.8570885062217712,0.2802442427893443
token,z2pp6d8s,global_step,5035,5035,0.1285361349582672,0.8623015284538269,0.2728345259498712
token,z2pp6d8s,global_step,5039,5039,0.13295209407806396,0.8569784760475159,0.28220796878331983
token,z2pp6d8s,global_step,5043,5043,0.13506098091602323,0.8535870313644409,0.2866843531160474
token,z2pp6d8s,global_step,5047,5047,0.1319608837366104,0.8576343655586243,0.28010399698025534
token,z2pp6d8s,global_step,5051,5051,0.12947896122932434,0.8604167699813843,0.27483579632259925
token,z2pp6d8s,global_step,5055,5055,0.12990638613700867,0.860845685005188,0.2757430608214508
token,z2pp6d8s,global_step,5059,5059,0.13215425610542297,0.8571856617927551,0.28051445477559755
token,z2pp6d8s,global_step,5063,5063,0.13037675619125366,0.8597299456596375,0.27674148193324644
token,z2pp6d8s,global_step,5067,5067,0.12918275594711304,0.8609029054641724,0.2742070624044508
token,z2pp6d8s,global_step,5071,5071,0.1284642517566681,0.8621785640716553,0.2726819445824727
token,z2pp6d8s,global_step,5075,5075,0.12828826904296875,0.8622769117355347,0.27230839857314915
token,z2pp6d8s,global_step,5079,5079,0.12712819874286652,0.8636950850486755,0.2698459997270995
token,z2pp6d8s,global_step,5083,5083,0.12874619662761688,0.8612560629844666,0.2732804089383076
token,z2pp6d8s,global_step,5087,5087,0.12977653741836548,0.8602906465530396,0.27546744016732333
token,z2pp6d8s,global_step,5091,5091,0.12666085362434387,0.8637315034866333,0.2688539994315522
token,z2pp6d8s,global_step,5095,5095,0.12776166200637817,0.8625327348709106,0.2711906072124807
token,z2pp6d8s,global_step,5099,5099,0.1277635246515274,0.861849308013916,0.2711945609170672
token,z2pp6d8s,global_step,5103,5103,0.1290404200553894,0.8613913655281067,0.2739049361147761
token,z2pp6d8s,global_step,5107,5107,0.12664233148097992,0.8637606501579285,0.26881468379314494
token,z2pp6d8s,global_step,5111,5111,0.1267421543598175,0.8644050359725952,0.26902657072933955
token,z2pp6d8s,global_step,5115,5115,0.1253729611635208,0.8649058938026428,0.2661202815619651
token,z2pp6d8s,global_step,5119,5119,0.12658491730690002,0.8644715547561646,0.26869281480297363
token,z2pp6d8s,global_step,5119,5119,,,
token,z2pp6d8s,global_step,5120,5120,,,
token,z2pp6d8s,global_step,5120,5120,,,
token,z2pp6d8s,global_step,5123,5123,0.12670913338661194,0.8635826110839844,0.2689564794544318
token,z2pp6d8s,global_step,5127,5127,0.12773041427135468,0.8624950051307678,0.27112427986433923
token,z2pp6d8s,global_step,5131,5131,0.1263589859008789,0.8639768958091736,0.26821324625146103
token,z2pp6d8s,global_step,5135,5135,0.12712568044662476,0.8635793924331665,0.2698406543184987
token,z2pp6d8s,global_step,5139,5139,0.12915067374706268,0.860373854637146,0.2741389637966546
token,z2pp6d8s,global_step,5143,5143,0.12725374102592468,0.862932562828064,0.2701124794162232
token,z2pp6d8s,global_step,5147,5147,0.12488193809986116,0.8658667206764221,0.2650780217737154
token,z2pp6d8s,global_step,5151,5151,0.12856143712997437,0.861944854259491,0.27288823307297294
token,z2pp6d8s,global_step,5155,5155,0.12671643495559692,0.8629726767539978,0.2689719779764105
token,z2pp6d8s,global_step,5159,5159,0.1250569224357605,0.865567147731781,0.2654494485973806
token,z2pp6d8s,global_step,5163,5163,0.12750642001628876,0.8622646927833557,0.2706488231655965
token,z2pp6d8s,global_step,5167,5167,0.12688998878002167,0.8632607460021973,0.26934036835495334
token,z2pp6d8s,global_step,5171,5171,0.12488524615764618,0.8651235699653625,0.26508504355306084
token,z2pp6d8s,global_step,5175,5175,0.12594887614250183,0.863815188407898,0.2673427353904448
token,z2pp6d8s,global_step,5179,5179,0.12546153366565704,0.8643476963043213,0.2663082881224578
token,z2pp6d8s,global_step,5183,5183,0.12285001575946808,0.8678680658340454,0.260765004514498
token,z2pp6d8s,global_step,5187,5187,0.1249711811542511,0.8651902675628662,0.2652674516678592
token,z2pp6d8s,global_step,5191,5191,0.1264239251613617,0.8627855777740479,0.26835108820816145
token,z2pp6d8s,global_step,5195,5195,0.12411428987979888,0.8656660914421082,0.2634485894099295
token,z2pp6d8s,global_step,5199,5199,0.12598910927772522,0.8639264106750488,0.2674281354095111
token,z2pp6d8s,global_step,5203,5203,0.12337717413902284,0.8667711019515991,0.26188396617172405
token,z2pp6d8s,global_step,5207,5207,0.12345384061336516,0.867591142654419,0.2620467006525004
token,z2pp6d8s,global_step,5211,5211,0.12338409572839736,0.8664843440055847,0.26189865813796703
token,z2pp6d8s,global_step,5215,5215,0.12442706525325777,0.8656257390975952,0.26411249548407867
token,z2pp6d8s,global_step,5219,5219,0.12625086307525635,0.863294780254364,0.26798374160762944
token,z2pp6d8s,global_step,5223,5223,0.1265139877796173,0.8619981408119202,0.2685422577323233
token,z2pp6d8s,global_step,5227,5227,0.12277543544769288,0.8674255013465881,0.2606066981828584
token,z2pp6d8s,global_step,5231,5231,0.12164721637964249,0.8691895008087158,0.2582119076852363
token,z2pp6d8s,global_step,5235,5235,0.1208118200302124,0.8697401881217957,0.2564386711782337
token,z2pp6d8s,global_step,5239,5239,0.12348106503486632,0.8665415644645691,0.2621044879987353
token,z2pp6d8s,global_step,5243,5243,0.1220795214176178,0.8680541515350342,0.25912953089010415
token,z2pp6d8s,global_step,5247,5247,0.12394505739212036,0.8657658100128174,0.26308937162602714
token,z2pp6d8s,global_step,5251,5251,0.12243817746639252,0.8677363395690918,0.25989082461562557
token,z2pp6d8s,global_step,5255,5255,0.122697152197361,0.8673319220542908,0.260440531886501
token,z2pp6d8s,global_step,5259,5259,0.11874164640903472,0.8726909160614014,0.25204446064162994
token,z2pp6d8s,global_step,5263,5263,0.11979155242443083,0.8713515400886536,0.25427302158362125
token,z2pp6d8s,global_step,5267,5267,0.1220002993941307,0.8677915930747986,0.2589613719266352
token,z2pp6d8s,global_step,5271,5271,0.11969497054815292,0.8717291951179504,0.254068014093407
token,z2pp6d8s,global_step,5275,5275,0.1243431121110916,0.8648239374160767,0.26393429411096014
token,z2pp6d8s,global_step,5279,5279,0.12267091870307922,0.8667246699333191,0.26038484791110605
token,z2pp6d8s,global_step,5283,5283,0.12148810178041458,0.8681144118309021,0.2578741664246472
token,z2pp6d8s,global_step,5287,5287,0.11943729966878892,0.870998740196228,0.2535210744157421
token,z2pp6d8s,global_step,5291,5291,0.12001192569732666,0.870629608631134,0.254740792280648
token,z2pp6d8s,global_step,5295,5295,0.11963840574026108,0.8709680438041687,0.25394794799252707
token,z2pp6d8s,global_step,5299,5299,0.11944949626922607,0.8706437349319458,0.2535469632733739
token,z2pp6d8s,global_step,5303,5303,0.12009688466787338,0.8704230189323425,0.2549211286542431
token,z2pp6d8s,global_step,5307,5307,0.11931966245174408,0.8713620901107788,0.25327137424888313
token,z2pp6d8s,global_step,5311,5311,0.1223485916852951,0.866804838180542,0.25970066723983787
token,z2pp6d8s,global_step,5315,5315,0.11999815702438354,0.8699615001678467,0.2547115664963453
token,z2pp6d8s,global_step,5319,5319,0.12027721107006072,0.8697805404663086,0.25530389470266207
token,z2pp6d8s,global_step,5323,5323,0.12208446115255356,0.8674758076667786,0.2591400161146673
token,z2pp6d8s,global_step,5327,5327,0.11936398595571518,0.8710560202598572,0.2533654566032212
token,z2pp6d8s,global_step,5331,5331,0.1181137040257454,0.8721950650215149,0.25071157193664284
token,z2pp6d8s,global_step,5335,5335,0.11742669343948364,0.8739714026451111,0.2492533033518116
token,z2pp6d8s,global_step,5339,5339,0.11969262361526488,0.8706137537956238,0.2540630324256281
token,z2pp6d8s,global_step,5343,5343,0.11982419341802596,0.8703764081001282,0.2543423063027934
token,z2pp6d8s,global_step,5347,5347,0.11807094514369965,0.872178316116333,0.2506208106941573
token,z2pp6d8s,global_step,5351,5351,0.11558253318071364,0.8756173849105835,0.24533883532972217
token,z2pp6d8s,global_step,5355,5355,0.11758559942245483,0.8731659054756165,0.24959060179748696
token,z2pp6d8s,global_step,5359,5359,0.1200813502073288,0.8696383833885193,0.2548881547579925
token,z2pp6d8s,global_step,5363,5363,0.11752775311470032,0.8727441430091858,0.24946781554785155
token,z2pp6d8s,global_step,5367,5367,0.11804984509944916,0.8722809553146362,0.2505760231286025
token,z2pp6d8s,global_step,5371,5371,0.11469564586877824,0.8762104511260986,0.24345630261313309
token,z2pp6d8s,global_step,5375,5375,0.11921000480651855,0.8706183433532715,0.2530386117524723
token,z2pp6d8s,global_step,5379,5379,0.11747903376817705,0.8722659349441528,0.24936440245068958
token,z2pp6d8s,global_step,5383,5383,0.11538991332054138,0.8750877976417542,0.2449299748310329
token,z2pp6d8s,global_step,5387,5387,0.1179823949933052,0.8724247813224792,0.2504328515781196
token,z2pp6d8s,global_step,5391,5391,0.11900409311056136,0.8706825971603394,0.25260153761785437
token,z2pp6d8s,global_step,5395,5395,0.11821305751800536,0.871149480342865,0.25092246253928163
token,z2pp6d8s,global_step,5399,5399,0.11568116396665572,0.8751894235610962,0.24554819189498148
token,z2pp6d8s,global_step,5403,5403,0.11961621791124344,0.8693320155143738,0.2539008514634938
token,z2pp6d8s,global_step,5407,5407,0.112675778567791,0.8789685368537903,0.23916887372999895
token,z2pp6d8s,global_step,5411,5411,0.11321359872817992,0.877966046333313,0.24031046639227743
token,z2pp6d8s,global_step,5415,5415,0.11942142993211746,0.8697561025619507,0.2534873888526659
token,z2pp6d8s,global_step,5419,5419,0.11394187062978745,0.8768181800842285,0.24185631744110672
token,z2pp6d8s,global_step,5423,5423,0.11478309333324432,0.8758074045181274,0.24364192113605557
token,z2pp6d8s,global_step,5427,5427,0.11646933853626253,0.8731063008308411,0.2472211940833096
token,z2pp6d8s,global_step,5431,5431,0.11438191682100296,0.8764187097549438,0.2427903722422357
token,z2pp6d8s,global_step,5435,5435,0.1122203916311264,0.8790246248245239,0.2382022562178963
token,z2pp6d8s,global_step,5439,5439,0.11489642411470412,0.8755444884300232,0.24388248033791077
token,z2pp6d8s,global_step,5439,5439,,,
token,z2pp6d8s,global_step,5440,5440,,,
token,z2pp6d8s,global_step,5440,5440,,,
token,z2pp6d8s,global_step,5443,5443,0.11538556218147278,0.8745438456535339,0.24492073897711905
token,z2pp6d8s,global_step,5447,5447,0.11840690672397614,0.8708446025848389,0.25133393248299796
token,z2pp6d8s,global_step,5451,5451,0.1135372593998909,0.8770713210105896,0.24099747791602952
token,z2pp6d8s,global_step,5455,5455,0.11398951709270476,0.8764272928237915,0.24195745320442694
token,z2pp6d8s,global_step,5459,5459,0.11350755393505096,0.8772222399711609,0.24093442423528552
token,z2pp6d8s,global_step,5463,5463,0.11479441076517104,0.875034511089325,0.24366594384512255
token,z2pp6d8s,global_step,5467,5467,0.11234277486801147,0.8785222768783569,0.23846203042404146
token,z2pp6d8s,global_step,5471,5471,0.11628403514623642,0.8733857274055481,0.24682786373623566
token,z2pp6d8s,global_step,5475,5475,0.11527550220489502,0.8747274279594421,0.24468712248051758
token,z2pp6d8s,global_step,5479,5479,0.11644694209098816,0.8732265830039978,0.24717365473936262
token,z2pp6d8s,global_step,5483,5483,0.11570881307125092,0.8737503290176392,0.2456068806858621
token,z2pp6d8s,global_step,5487,5487,0.11217273771762848,0.878684401512146,0.23810110463975773
token,z2pp6d8s,global_step,5491,5491,0.11488060653209686,0.8747889995574951,0.24384890547856305
token,z2pp6d8s,global_step,5495,5495,0.11316457390785216,0.8771325349807739,0.24020640488756326
token,z2pp6d8s,global_step,5499,5499,0.11273275315761566,0.8776633739471436,0.23928980964588786
token,z2pp6d8s,global_step,5503,5503,0.11354269087314606,0.8766734600067139,0.24100900691860347
token,z2pp6d8s,global_step,5507,5507,0.11466679722070694,0.8751382827758789,0.2433950676364988
token,z2pp6d8s,global_step,5511,5511,0.11292996257543564,0.877597987651825,0.23970841207267807
token,z2pp6d8s,global_step,5515,5515,0.11200431734323502,0.8783185482025146,0.237743610671055
token,z2pp6d8s,global_step,5519,5519,0.11211903393268584,0.878212034702301,0.2379871114291225
token,z2pp6d8s,global_step,5523,5523,0.11099281907081604,0.8798024654388428,0.23559657511763538
token,z2pp6d8s,global_step,5527,5527,0.1130160540342331,0.8772145509719849,0.2398911522986617
token,z2pp6d8s,global_step,5531,5531,0.10969388484954834,0.8809521198272705,0.23283941968726007
token,z2pp6d8s,global_step,5535,5535,0.1092873588204384,0.8819206357002258,0.23197651575386807
token,z2pp6d8s,global_step,5539,5539,0.11037806421518326,0.8805457949638367,0.23429167864111997
token,z2pp6d8s,global_step,5543,5543,0.11220937967300416,0.87834632396698,0.2381788819163815
token,z2pp6d8s,global_step,5547,5547,0.10942606627941132,0.8815861344337463,0.23227094022700842
token,z2pp6d8s,global_step,5551,5551,0.110605850815773,0.8801621198654175,0.23477518508240056
token,z2pp6d8s,global_step,5555,5555,0.11453302204608916,0.8748297691345215,0.24311111257310317
token,z2pp6d8s,global_step,5559,5559,0.11221546679735184,0.877935528755188,0.23819180262296985
token,z2pp6d8s,global_step,5563,5563,0.11052379757165907,0.880226731300354,0.23460101648796025
token,z2pp6d8s,global_step,5567,5567,0.11157820373773576,0.8786134719848633,0.23683912958023237
token,z2pp6d8s,global_step,5571,5571,0.1102125197649002,0.8800705075263977,0.23394028919229862
token,z2pp6d8s,global_step,5575,5575,0.11225217580795288,0.8780810236930847,0.23826972223295872
token,z2pp6d8s,global_step,5579,5579,0.10940302163362504,0.8812721967697144,0.23222202499386546
token,z2pp6d8s,global_step,5583,5583,0.10890138149261476,0.8818655610084534,0.23115722908947325
token,z2pp6d8s,global_step,5587,5587,0.10951301455497742,0.8809748888015747,0.2324554991571018
token,z2pp6d8s,global_step,5591,5591,0.11383891850709917,0.8759638667106628,0.241637788281207
token,z2pp6d8s,global_step,5595,5595,0.1079048290848732,0.8830640912055969,0.2290419180616549
token,z2pp6d8s,global_step,5599,5599,0.10659819841384888,0.8848118185997009,0.22626842592392857
token,z2pp6d8s,global_step,5603,5603,0.109802708029747,0.8805052042007446,0.23307041092401615
token,z2pp6d8s,global_step,5607,5607,0.11085306107997894,0.8793678283691406,0.23529992075510822
token,z2pp6d8s,global_step,5611,5611,0.10662580281496048,0.8845843076705933,0.2263270198258991
token,z2pp6d8s,global_step,5615,5615,0.11014922708272934,0.8803187608718872,0.2338059423104526
token,z2pp6d8s,global_step,5619,5619,0.10964089632034302,0.880554735660553,0.23272694469918603
token,z2pp6d8s,global_step,5623,5623,0.10945002734661102,0.8812716007232666,0.23232180068280794
token,z2pp6d8s,global_step,5627,5627,0.11007080972194672,0.8798043727874756,0.23363949134736495
token,z2pp6d8s,global_step,5631,5631,0.11271698027849196,0.8770047426223755,0.23925632967545016
token,z2pp6d8s,global_step,5635,5635,0.10780129581689836,0.8830037117004395,0.2288221553459242
token,z2pp6d8s,global_step,5639,5639,0.10647023469209672,0.8847209811210632,0.2259968064188426
token,z2pp6d8s,global_step,5643,5643,0.10657764971256256,0.8845618963241577,0.22622480865493136
token,z2pp6d8s,global_step,5647,5647,0.10971660912036896,0.8807296752929688,0.2328876548832142
token,z2pp6d8s,global_step,5651,5651,0.10792653262615204,0.8823509812355042,0.2290879866274957
token,z2pp6d8s,global_step,5655,5655,0.10985585302114488,0.8802929520606995,0.23318321802327552
token,z2pp6d8s,global_step,5659,5659,0.10784052312374116,0.8827016353607178,0.2289054203645139
token,z2pp6d8s,global_step,5663,5663,0.10829486697912216,0.8823002576828003,0.22986982380204807
token,z2pp6d8s,global_step,5667,5667,0.10748320072889328,0.8829667568206787,0.2281469574914763
token,z2pp6d8s,global_step,5671,5671,0.10640623420476912,0.8845421075820923,0.22586095712925366
token,z2pp6d8s,global_step,5675,5675,0.10482151806354524,0.8864353895187378,0.2224971927115955
token,z2pp6d8s,global_step,5679,5679,0.10652889311313628,0.8844302296638489,0.2261213164836776
token,z2pp6d8s,global_step,5683,5683,0.10729716718196868,0.883541464805603,0.22775207729220448
token,z2pp6d8s,global_step,5687,5687,0.10508453845977785,0.8862847089767456,0.22305548742883255
token,z2pp6d8s,global_step,5691,5691,0.10373017936944962,0.8879708647727966,0.22018068556478418
token,z2pp6d8s,global_step,5695,5695,0.10900170356035233,0.881186842918396,0.231370175618497
token,z2pp6d8s,global_step,5699,5699,0.10852652788162231,0.881911039352417,0.23036155394886842
token,z2pp6d8s,global_step,5703,5703,0.10554980486631392,0.8855566382408142,0.2240430753900614
token,z2pp6d8s,global_step,5707,5707,0.10371270030736925,0.887718141078949,0.22014358400094539
token,z2pp6d8s,global_step,5711,5711,0.10821064561605452,0.8822086453437805,0.22969105309546917
token,z2pp6d8s,global_step,5715,5715,0.10370241850614548,0.887814998626709,0.22012175955162838
token,z2pp6d8s,global_step,5719,5719,0.10471922904253006,0.8864776492118835,0.22228007107052847
token,z2pp6d8s,global_step,5723,5723,0.10603593289852142,0.8844266533851624,0.22507494484265805
token,z2pp6d8s,global_step,5727,5727,0.1063465029001236,0.8843554854393005,0.22573416973057686
token,z2pp6d8s,global_step,5731,5731,0.10510768741369247,0.885741651058197,0.22310462406943238
token,z2pp6d8s,global_step,5735,5735,0.10763420909643172,0.8827595710754395,0.22846749222970528
token,z2pp6d8s,global_step,5739,5739,0.10621794313192368,0.8844618201255798,0.2254612850400232
token,z2pp6d8s,global_step,5743,5743,0.10316800326108932,0.88821941614151,0.2189873942613338
token,z2pp6d8s,global_step,5747,5747,0.10510476678609848,0.8857234716415405,0.2230984246606409
token,z2pp6d8s,global_step,5751,5751,0.10472717881202698,0.886415421962738,0.22229694548170323
token,z2pp6d8s,global_step,5755,5755,0.10296806693077087,0.8880247473716736,0.2185630036110291
token,z2pp6d8s,global_step,5759,5759,0.1089148372411728,0.8809186220169067,0.23118579065140543
token,z2pp6d8s,global_step,5759,5759,,,
token,z2pp6d8s,global_step,5760,5760,,,
token,z2pp6d8s,global_step,5760,5760,,,
token,z2pp6d8s,global_step,5763,5763,0.10345937311649324,0.8876988887786865,0.21960586436237597
token,z2pp6d8s,global_step,5767,5767,0.10785313695669174,0.8818655610084534,0.228932194851973
token,z2pp6d8s,global_step,5771,5771,0.10409577190876008,0.8869500160217285,0.2209567028861854
token,z2pp6d8s,global_step,5775,5775,0.10541892051696776,0.8851666450500488,0.2237652564761839
token,z2pp6d8s,global_step,5779,5779,0.10605145245790482,0.8841159343719482,0.225107887109272
token,z2pp6d8s,global_step,5783,5783,0.10227448493242264,0.8890714049339294,0.21709078635641704
token,z2pp6d8s,global_step,5787,5787,0.10474581271409988,0.8860507607460022,0.22233649834238564
token,z2pp6d8s,global_step,5791,5791,0.10414190590381622,0.8867203593254089,0.22105462824138145
token,z2pp6d8s,global_step,5795,5795,0.10352908819913864,0.8875886797904968,0.2197538436176359
token,z2pp6d8s,global_step,5799,5799,0.10101933032274246,0.890519380569458,0.21442655879864062
token,z2pp6d8s,global_step,5803,5803,0.1016709879040718,0.8898004293441772,0.21580978607042184
token,z2pp6d8s,global_step,5807,5807,0.10334907472133636,0.8875105381011963,0.2193717417915874
token,z2pp6d8s,global_step,5811,5811,0.10339827835559844,0.8874733448028564,0.21947618285194184
token,z2pp6d8s,global_step,5815,5815,0.10399562120437622,0.887046754360199,0.22074412009798355
token,z2pp6d8s,global_step,5819,5819,0.10087871551513672,0.8906858563423157,0.21412808573200373
token,z2pp6d8s,global_step,5823,5823,0.10375040769577026,0.8872058391571045,0.22022362279659252
token,z2pp6d8s,global_step,5827,5827,0.10207191854715349,0.8890702724456787,0.21666081307523638
token,z2pp6d8s,global_step,5831,5831,0.10400106012821198,0.8870956301689148,0.22075566491537585
token,z2pp6d8s,global_step,5835,5835,0.10295073688030244,0.8879789710044861,0.21852621834355723
token,z2pp6d8s,global_step,5839,5839,0.10279062390327454,0.8879882097244263,0.21818635789730983
token,z2pp6d8s,global_step,5843,5843,0.10099288821220398,0.8906571269035339,0.214370432008332
token,z2pp6d8s,global_step,5847,5847,0.10178416967391968,0.8896363377571106,0.21605002897591016
token,z2pp6d8s,global_step,5851,5851,0.10077693313360214,0.8906300067901611,0.21391203949858423
token,z2pp6d8s,global_step,5855,5855,0.10040811449289322,0.8910733461380005,0.21312917436083936
token,z2pp6d8s,global_step,5859,5859,0.10043840110301971,0.8910039663314819,0.2131934615974143
token,z2pp6d8s,global_step,5863,5863,0.10327710211277008,0.8876845836639404,0.2192189706463687
token,z2pp6d8s,global_step,5867,5867,0.10361503809690475,0.887275755405426,0.21993628336207097
token,z2pp6d8s,global_step,5871,5871,0.10190794616937636,0.8891900777816772,0.21631276055308593
token,z2pp6d8s,global_step,5875,5875,0.10015280544757844,0.8911850452423096,0.21258724798059006
token,z2pp6d8s,global_step,5879,5879,0.10132568329572678,0.8897843956947327,0.2150768324993758
token,z2pp6d8s,global_step,5883,5883,0.10007403045892715,0.8915590643882751,0.2124200379062218
token,z2pp6d8s,global_step,5887,5887,0.10196586698293686,0.8890747427940369,0.2164357049509048
token,z2pp6d8s,global_step,5891,5891,0.1003551185131073,0.890981137752533,0.21301668355794698
token,z2pp6d8s,global_step,5895,5895,0.10265164077281952,0.8880906701087952,0.21789134827589066
token,z2pp6d8s,global_step,5899,5899,0.10021302103996275,0.8912572860717773,0.2127150633424593
token,z2pp6d8s,global_step,5903,5903,0.10378491133451462,0.8867356181144714,0.22029686122035108
token,z2pp6d8s,global_step,5907,5907,0.10109151899814606,0.8901084661483765,0.2145797885735913
token,z2pp6d8s,global_step,5911,5911,0.0979495644569397,0.894058883190155,0.20791058478833352
token,z2pp6d8s,global_step,5915,5915,0.0991688147187233,0.892440676689148,0.21049860073650242
token,z2pp6d8s,global_step,5919,5919,0.10271000862121582,0.8881158828735352,0.2180152415628102
token,z2pp6d8s,global_step,5923,5923,0.10051800310611723,0.8905730843544006,0.21336242711661887
token,z2pp6d8s,global_step,5927,5927,0.1012803167104721,0.8899222612380981,0.21498053607046932
token,z2pp6d8s,global_step,5931,5931,0.09856567531824112,0.892981767654419,0.20921835956178783
token,z2pp6d8s,global_step,5935,5935,0.10279612243175508,0.8879371285438538,0.21819802923324894
token,z2pp6d8s,global_step,5939,5939,0.0999302938580513,0.8915858268737793,0.21211493843069812
token,z2pp6d8s,global_step,5943,5943,0.09715986996889114,0.8948776721954346,0.20623435637706297
token,z2pp6d8s,global_step,5947,5947,0.09958945214748384,0.8919976353645325,0.21139145793584108
token,z2pp6d8s,global_step,5951,5951,0.10064056515693665,0.890575647354126,0.21362258087840436
token,z2pp6d8s,global_step,5955,5955,0.10076181590557098,0.8904057145118713,0.21387995123216097
token,z2pp6d8s,global_step,5959,5959,0.09823452681303024,0.8934502601623535,0.20851545414559844
token,z2pp6d8s,global_step,5963,5963,0.09811648726463318,0.8935730457305908,0.20826489997854877
token,z2pp6d8s,global_step,5967,5967,0.09876170754432678,0.8928298950195312,0.2096344632472794
token,z2pp6d8s,global_step,5971,5971,0.09765464067459106,0.8939322233200073,0.20728457101894052
token,z2pp6d8s,global_step,5975,5975,0.09950919449329376,0.8917732834815979,0.21122110071262204
token,z2pp6d8s,global_step,5979,5979,0.10087697207927704,0.8901363611221313,0.21412438506451087
token,z2pp6d8s,global_step,5983,5983,0.0973859280347824,0.8947601914405823,0.2067141937804874
token,z2pp6d8s,global_step,5987,5987,0.0962429940700531,0.8958396911621094,0.2042881690166327
token,z2pp6d8s,global_step,5991,5991,0.10083680599927902,0.8901470303535461,0.21403912737880962
token,z2pp6d8s,global_step,5995,5995,0.09747084975242616,0.8944321274757385,0.2068944510799908
token,z2pp6d8s,global_step,5999,5999,0.099474735558033,0.8918153047561646,0.21114795717777357
token,z2pp6d8s,global_step,6003,6003,0.09901387989521028,0.8922922611236572,0.2101697315890053
token,z2pp6d8s,global_step,6007,6007,0.09815462678670885,0.8935812711715698,0.20834585603366004
token,z2pp6d8s,global_step,6011,6011,0.0982564017176628,0.89322429895401,0.20856188645226115
token,z2pp6d8s,global_step,6015,6015,0.10112042725086212,0.8897863626480103,0.21464115006877232
token,z2pp6d8s,global_step,6019,6019,0.09688441455364229,0.894981324672699,0.2056496667280071
token,z2pp6d8s,global_step,6023,6023,0.09755046665668488,0.8939307332038879,0.20706344822883208
token,z2pp6d8s,global_step,6027,6027,0.0968366712331772,0.894987940788269,0.20554832537204837
token,z2pp6d8s,global_step,6031,6031,0.09914205223321916,0.8922422528266907,0.21044179390900497
token,z2pp6d8s,global_step,6035,6035,0.10028302669525146,0.8906699419021606,0.21286365937563476
token,z2pp6d8s,global_step,6039,6039,0.0966462939977646,0.895321786403656,0.2051442251336811
token,z2pp6d8s,global_step,6043,6043,0.0973026007413864,0.8944602608680725,0.20653732085210996
token,z2pp6d8s,global_step,6047,6047,0.10013781487941742,0.8909718990325928,0.21255542856607865
token,z2pp6d8s,global_step,6051,6051,0.09892036765813828,0.8926262855529785,0.20997123980394938
token,z2pp6d8s,global_step,6055,6055,0.09533803164958954,0.8968200087547302,0.20236726955073706
token,z2pp6d8s,global_step,6059,6059,0.09682709723711014,0.8950499296188354,0.20552800333047422
token,z2pp6d8s,global_step,6063,6063,0.09757564961910248,0.8941489458084106,0.20711690231484026
token,z2pp6d8s,global_step,6067,6067,0.09388679265975952,0.8989236354827881,0.1992868276037406
token,z2pp6d8s,global_step,6071,6071,0.09572184085845949,0.8965047597885132,0.20318195410299333
token,z2pp6d8s,global_step,6075,6075,0.10187707841396332,0.888640284538269,0.21624723976068005
token,z2pp6d8s,global_step,6079,6079,0.09755289554595949,0.8941685557365417,0.20706860385961276
token,z2pp6d8s,global_step,6079,6079,,,
token,z2pp6d8s,global_step,6080,6080,,,
token,z2pp6d8s,global_step,6080,6080,,,
token,z2pp6d8s,global_step,6083,6083,0.09488768875598907,0.8973715901374817,0.20141135867065443
token,z2pp6d8s,global_step,6087,6087,0.09552625566720964,0.8965654373168945,0.2027667993066025
token,z2pp6d8s,global_step,6091,6091,0.09591816365718842,0.8961523771286011,0.20359867456640038
token,z2pp6d8s,global_step,6095,6095,0.09713009744882584,0.8944287896156311,0.20617116036295388
token,z2pp6d8s,global_step,6099,6099,0.09257913380861282,0.9000687599182129,0.1965111530210826
token,z2pp6d8s,global_step,6103,6103,0.0962541326880455,0.8953222632408142,0.2043118121700594
token,z2pp6d8s,global_step,6107,6107,0.094719797372818,0.8976004123687744,0.20105498755405427
token,z2pp6d8s,global_step,6111,6111,0.0958925187587738,0.8960368633270264,0.20354423996165477
token,z2pp6d8s,global_step,6115,6115,0.09493431448936462,0.8972764015197754,0.20151032780386133
token,z2pp6d8s,global_step,6119,6119,0.09564701467752457,0.8963736891746521,0.20302312588234825
token,z2pp6d8s,global_step,6123,6123,0.0938115045428276,0.8987533450126648,0.19912701886435813
token,z2pp6d8s,global_step,6127,6127,0.0950830727815628,0.8969327211380005,0.20182608646694997
token,z2pp6d8s,global_step,6131,6131,0.09706028550863266,0.8946318626403809,0.2060229755150554
token,z2pp6d8s,global_step,6135,6135,0.09542867541313171,0.8966227173805237,0.20255967263072988
token,z2pp6d8s,global_step,6139,6139,0.09528353810310364,0.8967319130897522,0.2022515999693572
token,z2pp6d8s,global_step,6143,6143,0.09648226201534273,0.8953030705451965,0.20479604609298396
token,z2pp6d8s,global_step,6147,6147,0.09581578522920609,0.896058201789856,0.20338136314751323
token,z2pp6d8s,global_step,6151,6151,0.10050152242183684,0.8905352354049683,0.21332744473843837
token,z2pp6d8s,global_step,6155,6155,0.0928523615002632,0.8996034264564514,0.19709111403945315
token,z2pp6d8s,global_step,6159,6159,0.0989360809326172,0.8916030526161194,0.21000459325584034
token,z2pp6d8s,global_step,6163,6163,0.09732859581708908,0.8941547870635986,0.20659249875331787
token,z2pp6d8s,global_step,6167,6167,0.09531111270189284,0.8967342376708984,0.20231013061205433
token,z2pp6d8s,global_step,6171,6171,0.0957961454987526,0.8961556553840637,0.20333967528635416
token,z2pp6d8s,global_step,6175,6175,0.09477005898952484,0.897557258605957,0.20116167431861381
token,z2pp6d8s,global_step,6179,6179,0.09554948657751083,0.8962064981460571,0.2028161099102041
token,z2pp6d8s,global_step,6183,6183,0.09510749578475952,0.8969309329986572,0.20187792744148692
token,z2pp6d8s,global_step,6187,6187,0.0927676409482956,0.8999112248420715,0.19691128374004513
token,z2pp6d8s,global_step,6191,6191,0.0936022624373436,0.8985941410064697,0.19868287550593977
token,z2pp6d8s,global_step,6195,6195,0.094752699136734,0.8973146080970764,0.2011248257918685
token,z2pp6d8s,global_step,6199,6199,0.09523890167474748,0.8967207074165344,0.20215685339264863
token,z2pp6d8s,global_step,6203,6203,0.0937243551015854,0.8986473679542542,0.19894203293416945
token,z2pp6d8s,global_step,6207,6207,0.09395214915275574,0.8980704545974731,0.1994255551902684
token,z2pp6d8s,global_step,6211,6211,0.09500197321176528,0.897147536277771,0.20165394216925786
token,z2pp6d8s,global_step,6215,6215,0.0941520482301712,0.8980516195297241,0.19984986676648137
token,z2pp6d8s,global_step,6219,6219,0.09316132962703703,0.8993021249771118,0.19774693874142762
token,z2pp6d8s,global_step,6223,6223,0.09689800441265106,0.894523561000824,0.20567851295666947
token,z2pp6d8s,global_step,6227,6227,0.09343187510967256,0.8987552523612976,0.19832120642519382
token,z2pp6d8s,global_step,6231,6231,0.0943860039114952,0.8977845311164856,0.20034646787735214
token,z2pp6d8s,global_step,6235,6235,0.0905974954366684,0.9021905660629272,0.19230486997087987
token,z2pp6d8s,global_step,6239,6239,0.0911923199892044,0.9015968441963196,0.19356746180832074
token,z2pp6d8s,global_step,6243,6243,0.0928148627281189,0.8995941281318665,0.19701151805871966
token,z2pp6d8s,global_step,6247,6247,0.09128696471452712,0.9013197422027588,0.1937683574457651
token,z2pp6d8s,global_step,6251,6251,0.09238549321889876,0.900368332862854,0.19610012589227993
token,z2pp6d8s,global_step,6255,6255,0.09424050152301788,0.8980017900466919,0.20003762028988056
token,z2pp6d8s,global_step,6259,6259,0.09163863211870192,0.900930643081665,0.19451481687167835
token,z2pp6d8s,global_step,6263,6263,0.09209544211626051,0.9005663394927979,0.19548445501408496
token,z2pp6d8s,global_step,6267,6267,0.09368617832660676,0.8986010551452637,0.1988609978049665
token,z2pp6d8s,global_step,6271,6271,0.09451429545879364,0.8975017070770264,0.20061878323444537
token,z2pp6d8s,global_step,6275,6275,0.09281716495752336,0.8996554613113403,0.19701640483758848
token,z2pp6d8s,global_step,6279,6279,0.092877097427845,0.8995884656906128,0.19714361923636062
token,z2pp6d8s,global_step,6283,6283,0.0926327183842659,0.8998438119888306,0.1966248931946243
token,z2pp6d8s,global_step,6287,6287,0.09304658323526382,0.8995399475097656,0.19750337472408677
token,z2pp6d8s,global_step,6291,6291,0.09433592110872269,0.8979550004005432,0.20024016066843292
token,z2pp6d8s,global_step,6295,6295,0.0954182967543602,0.8960587382316589,0.20253764258877444
token,z2pp6d8s,global_step,6299,6299,0.09110527485609056,0.901612401008606,0.19338269728558888
token,z2pp6d8s,global_step,6303,6303,0.09322820603847504,0.899169385433197,0.19788889255089795
token,z2pp6d8s,global_step,6307,6307,0.093883216381073,0.8983447551727295,0.19927923649093474
token,z2pp6d8s,global_step,6311,6311,0.0924862176179886,0.9000606536865234,0.19631392642149442
token,z2pp6d8s,global_step,6315,6315,0.09254162013530733,0.9000943303108215,0.19643152541071243
token,z2pp6d8s,global_step,6319,6319,0.09460034966468812,0.8974682688713074,0.20080144438633732
token,z2pp6d8s,global_step,6323,6323,0.09286530315876008,0.899430513381958,0.19711858437891955
token,z2pp6d8s,global_step,6327,6327,0.0913797691464424,0.9013699889183044,0.19396534682307814
token,z2pp6d8s,global_step,6331,6331,0.08734270930290222,0.90631365776062,0.185396166576596
token,z2pp6d8s,global_step,6335,6335,0.09240831434726716,0.900285005569458,0.19614856668087263
token,z2pp6d8s,global_step,6339,6339,0.09433016926050186,0.8977388143539429,0.2002279516286701
token,z2pp6d8s,global_step,6343,6343,0.08880963176488876,0.9044702053070068,0.18850989871621
token,z2pp6d8s,global_step,6347,6347,0.08816846460103989,0.9052672386169434,0.18714893870865934
token,z2pp6d8s,global_step,6351,6351,0.09263695776462556,0.8999621868133545,0.19663389182626298
token,z2pp6d8s,global_step,6355,6355,0.09282630681991576,0.8996450304985046,0.1970358096196985
token,z2pp6d8s,global_step,6359,6359,0.09049545228481291,0.9023095965385436,0.19208827021881822
token,z2pp6d8s,global_step,6363,6363,0.0932454764842987,0.8991180658340454,0.1979255512998231
token,z2pp6d8s,global_step,6367,6367,0.09149794280529022,0.9011317491531372,0.19421618565685805
token,z2pp6d8s,global_step,6371,6371,0.0903639942407608,0.9025233387947084,0.19180923356392815
token,z2pp6d8s,global_step,6375,6375,0.09149137884378432,0.9010537266731262,0.19420225280189551
token,z2pp6d8s,global_step,6379,6379,0.09194590896368028,0.900632381439209,0.19516705160988845
token,z2pp6d8s,global_step,6383,6383,0.09283801168203354,0.899402379989624,0.1970606546993195
token,z2pp6d8s,global_step,6387,6387,0.0908370316028595,0.9019287824630736,0.19281331638069152
token,z2pp6d8s,global_step,6391,6391,0.09045006334781648,0.9025343656539916,0.19199192634545678
token,z2pp6d8s,global_step,6395,6395,0.0907391756772995,0.9022037982940674,0.19260560455654016
token,z2pp6d8s,global_step,6399,6399,0.09157902747392654,0.9011119604110718,0.19438829832491342
token,z2pp6d8s,global_step,6399,6399,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6400,6400,,,
token,z2pp6d8s,global_step,6403,6403,0.08830681443214417,0.905028760433197,0.18744260407051916
token,z2pp6d8s,global_step,6407,6407,0.09196573495864868,0.9004656076431274,0.1952091348415061
token,z2pp6d8s,global_step,6411,6411,0.0901649445295334,0.9028456807136536,0.19138672487700661
token,z2pp6d8s,global_step,6415,6415,0.08857087790966034,0.904695689678192,0.1880031128623246
token,z2pp6d8s,global_step,6419,6419,0.09034114331007004,0.9026870727539062,0.19176072951606213
token,z2pp6d8s,global_step,6423,6423,0.0914447009563446,0.9010797142982484,0.19410317296496024
token,z2pp6d8s,global_step,6427,6427,0.09142262488603592,0.9011392593383788,0.19405631365820217
token,z2pp6d8s,global_step,6431,6431,0.08995552361011505,0.9030930995941162,0.1909422019629479
token,z2pp6d8s,global_step,6435,6435,0.09130865335464478,0.9014469385147096,0.19381439438196923
token,z2pp6d8s,global_step,6439,6439,0.09202711284160614,0.9005901217460632,0.19533941731503732
token,z2pp6d8s,global_step,6443,6443,0.09154052287340164,0.9012969732284546,0.19430656734370325
token,z2pp6d8s,global_step,6447,6447,0.08913259953260422,0.9039997458457948,0.18919543946185588
token,z2pp6d8s,global_step,6451,6451,0.08903297781944275,0.9043196439743042,0.1889839795257566
token,z2pp6d8s,global_step,6455,6455,0.08964311331510544,0.9034822583198548,0.19027907081489773
token,z2pp6d8s,global_step,6459,6459,0.09155459702014924,0.9008793234825134,0.19433644153555815
token,z2pp6d8s,global_step,6463,6463,0.09022655338048936,0.902674436569214,0.19151749760990652
token,z2pp6d8s,global_step,6467,6467,0.09103687852621078,0.9017918705940248,0.19323751725317606
token,z2pp6d8s,global_step,6471,6471,0.08947119116783142,0.9036852717399596,0.18991414388157257
token,z2pp6d8s,global_step,6475,6475,0.0908004716038704,0.9019625186920166,0.1927357130670696
token,z2pp6d8s,global_step,6479,6479,0.08925740420818329,0.9036829471588136,0.18946035348396337
token,z2pp6d8s,global_step,6483,6483,0.09216666966676712,0.9004992842674255,0.1956356446774691
token,z2pp6d8s,global_step,6487,6487,0.09156836569309236,0.9012004137039183,0.19436566731986088
token,z2pp6d8s,global_step,6491,6491,0.08719159662723541,0.9063349366188048,0.18507541043091016
token,z2pp6d8s,global_step,6495,6495,0.08751077204942703,0.9058465957641602,0.18575290143401815
token,z2pp6d8s,global_step,6499,6499,0.09108743071556091,0.9016051292419434,0.1933448207956511
token,z2pp6d8s,global_step,6503,6503,0.09067542105913162,0.9022025465965272,0.1924702771559567
token,z2pp6d8s,global_step,6507,6507,0.09001599252223969,0.9029449224472046,0.19107055502864095
token,z2pp6d8s,global_step,6511,6511,0.0913139432668686,0.9014484882354736,0.19382562290299465
token,z2pp6d8s,global_step,6515,6515,0.08651111274957657,0.9069732427597046,0.18363099562694968
token,z2pp6d8s,global_step,6519,6519,0.08980458229780197,0.9031162261962892,0.190621809558084
token,z2pp6d8s,global_step,6523,6523,0.08792420476675034,0.9054741859436036,0.18663046570401656
token,z2pp6d8s,global_step,6527,6527,0.08981766551733017,0.903328776359558,0.1906495803790989
token,z2pp6d8s,global_step,6531,6531,0.09016043692827223,0.9029332399368286,0.19137715691190746
token,z2pp6d8s,global_step,6535,6535,0.0899641141295433,0.9029831886291504,0.19096043644850041
token,z2pp6d8s,global_step,6539,6539,0.08837701380252838,0.9047287106513976,0.1875916112889716
token,z2pp6d8s,global_step,6543,6543,0.08734617382287979,0.9059463739395142,0.18540352046712671
token,z2pp6d8s,global_step,6547,6547,0.08796555548906326,0.9054995775222778,0.18671823794583475
token,z2pp6d8s,global_step,6551,6551,0.08816967159509659,0.9052177667617798,0.18715150070923134
token,z2pp6d8s,global_step,6555,6555,0.08514616638422012,0.9087308049201964,0.1807337209060322
token,z2pp6d8s,global_step,6559,6559,0.09014871716499329,0.902675986289978,0.19135228020264983
token,z2pp6d8s,global_step,6563,6563,0.08846467733383179,0.9048046469688416,0.18777768844162615
token,z2pp6d8s,global_step,6567,6567,0.08835108578205109,0.9047672152519226,0.18753657572112883
token,z2pp6d8s,global_step,6571,6571,0.08949021995067596,0.9036203622817992,0.1899545349276273
token,z2pp6d8s,global_step,6575,6575,0.08634531497955322,0.9072560667991638,0.1832790684743046
token,z2pp6d8s,global_step,6579,6579,0.08782792836427689,0.9057284593582152,0.18642610662135448
token,z2pp6d8s,global_step,6583,6583,0.08658349514007568,0.9068648815155028,0.1837846365871774
token,z2pp6d8s,global_step,6587,6587,0.08922246843576431,0.903853714466095,0.18938619780074076
token,z2pp6d8s,global_step,6591,6591,0.08766281604766846,0.9056744575500488,0.1860756344319972
token,z2pp6d8s,global_step,6595,6595,0.08735951036214828,0.9060845971107484,0.18543182899196536
token,z2pp6d8s,global_step,6599,6599,0.08883798867464066,0.904239535331726,0.1885700899148334
token,z2pp6d8s,global_step,6603,6603,0.08748301863670349,0.9058746099472046,0.1856939912356807
token,z2pp6d8s,global_step,6607,6607,0.08903162181377411,0.9040626883506776,0.1889811012288177
token,z2pp6d8s,global_step,6611,6611,0.08731438219547272,0.9062644839286804,0.18533603863724596
token,z2pp6d8s,global_step,6615,6615,0.0900878608226776,0.9028719663619996,0.19122310476640278
token,z2pp6d8s,global_step,6619,6619,0.08671312779188156,0.906923532485962,0.18405979861157282
token,z2pp6d8s,global_step,6623,6623,0.08520998060703278,0.9085045456886292,0.18086917482516243
token,z2pp6d8s,global_step,6627,6627,0.08805426210165024,0.9051185846328736,0.1869065291730577
token,z2pp6d8s,global_step,6631,6631,0.08654176443815231,0.907088041305542,0.18369605778962356
token,z2pp6d8s,global_step,6635,6635,0.08684845268726349,0.9064893126487732,0.1843470431571843
token,z2pp6d8s,global_step,6639,6639,0.09006517380475998,0.902523159980774,0.19117494864454038
token,z2pp6d8s,global_step,6643,6643,0.08828971534967422,0.905018985271454,0.18740630906241595
token,z2pp6d8s,global_step,6647,6647,0.08745211362838745,0.906097173690796,0.18562839136918308
token,z2pp6d8s,global_step,6651,6651,0.08747660368680954,0.9058319330215454,0.18568037467708512
token,z2pp6d8s,global_step,6655,6655,0.0903838947415352,0.9024574160575868,0.1918514749437293
token,z2pp6d8s,global_step,6659,6659,0.08645004034042358,0.9072558879852296,0.18350136156097066
token,z2pp6d8s,global_step,6663,6663,0.08612647652626038,0.9074805974960328,0.18281455562985707
token,z2pp6d8s,global_step,6667,6667,0.08717013895511627,0.9063265919685364,0.18502986375407476
token,z2pp6d8s,global_step,6671,6671,0.08805418014526367,0.9050453305244446,0.18690635521005589
token,z2pp6d8s,global_step,6675,6675,0.08588709682226181,0.9079200029373168,0.18230644133123067
token,z2pp6d8s,global_step,6679,6679,0.08710873126983643,0.9063361287117004,0.18489951802127017
token,z2pp6d8s,global_step,6683,6683,0.0877155214548111,0.9058109521865844,0.1861875084569741
token,z2pp6d8s,global_step,6687,6687,0.08750443905591965,0.9058454036712646,0.18573945883842435
token,z2pp6d8s,global_step,6691,6691,0.08493831753730774,0.9087129831314088,0.18029253491864447
token,z2pp6d8s,global_step,6695,6695,0.08624432235956192,0.9071556329727172,0.18306469861162974
token,z2pp6d8s,global_step,6699,6699,0.085764080286026,0.9078861474990844,0.18204532286552616
token,z2pp6d8s,global_step,6703,6703,0.08384746313095093,0.9101554155349731,0.17797705573502562
token,z2pp6d8s,global_step,6707,6707,0.08707370609045029,0.9064719676971436,0.1848251725602274
token,z2pp6d8s,global_step,6711,6711,0.08653149753808975,0.90705144405365,0.1836742649699433
token,z2pp6d8s,global_step,6715,6715,0.08675116300582886,0.9067248106002808,0.1841405332592272
token,z2pp6d8s,global_step,6719,6719,0.0859580710530281,0.9076491594314576,0.18245709329079104
token,z2pp6d8s,global_step,6719,6719,,,
token,z2pp6d8s,global_step,6720,6720,,,
token,z2pp6d8s,global_step,6720,6720,,,
token,z2pp6d8s,global_step,6723,6723,0.08399607241153717,0.910172164440155,0.17829249810174735
token,z2pp6d8s,global_step,6727,6727,0.08303222060203552,0.9111372232437134,0.17624659831164796
token,z2pp6d8s,global_step,6731,6731,0.08487021178007126,0.9091435074806212,0.18014797166414714
token,z2pp6d8s,global_step,6735,6735,0.08508716523647308,0.9086631536483764,0.18060848335955323
token,z2pp6d8s,global_step,6739,6739,0.08381523191928864,0.9101769924163818,0.17790864083086247
token,z2pp6d8s,global_step,6743,6743,0.08727851510047913,0.9059121012687684,0.18525990610173015
token,z2pp6d8s,global_step,6747,6747,0.0847785696387291,0.9089252948760986,0.17995344939849603
token,z2pp6d8s,global_step,6751,6751,0.08367925882339478,0.9101619124412536,0.17762002039605493
token,z2pp6d8s,global_step,6755,6755,0.08533484488725662,0.9083935022354126,0.18113421536581667
token,z2pp6d8s,global_step,6759,6759,0.08592148125171661,0.9078419208526612,0.18237942671789573
token,z2pp6d8s,global_step,6763,6763,0.08387450873851776,0.910234272480011,0.17803446352562022
token,z2pp6d8s,global_step,6767,6767,0.08559270203113556,0.9080819487571716,0.1816815504139402
token,z2pp6d8s,global_step,6771,6771,0.08563052117824554,0.9079524278640748,0.1817618264318626
token,z2pp6d8s,global_step,6775,6775,0.086145780980587,0.9075704216957092,0.1828555318241906
token,z2pp6d8s,global_step,6779,6779,0.08387114852666855,0.9101073741912842,0.17802733104254637
token,z2pp6d8s,global_step,6783,6783,0.08873532712459564,0.9042776823043824,0.1883521775328491
token,z2pp6d8s,global_step,6787,6787,0.08319728076457977,0.9109269976615906,0.1765969597972768
token,z2pp6d8s,global_step,6791,6791,0.08449885249137878,0.9094043970108032,0.17935971367334644
token,z2pp6d8s,global_step,6795,6795,0.08247139304876328,0.911906898021698,0.17505616949031813
token,z2pp6d8s,global_step,6799,6799,0.08509425073862076,0.9087713360786438,0.18062352325179992
token,z2pp6d8s,global_step,6803,6803,0.0897439569234848,0.9031233191490172,0.1904931243812057
token,z2pp6d8s,global_step,6807,6807,0.08699613809585571,0.9064204692840576,0.18466052448643117
token,z2pp6d8s,global_step,6811,6811,0.08510321378707886,0.9087385535240172,0.18064254847826972
token,z2pp6d8s,global_step,6815,6815,0.08265409618616104,0.9118102192878724,0.1754439804657894
token,z2pp6d8s,global_step,6819,6819,0.08497637510299683,0.9088505506515504,0.18037331701075388
token,z2pp6d8s,global_step,6823,6823,0.08568387478590012,0.907969057559967,0.18187507634603556
token,z2pp6d8s,global_step,6827,6827,0.08570221066474915,0.9080754518508912,0.18191399661398414
token,z2pp6d8s,global_step,6831,6831,0.08584602922201157,0.9076685905456544,0.18221927005250962
token,z2pp6d8s,global_step,6835,6835,0.08617447316646576,0.907394289970398,0.18291643468963956
token,z2pp6d8s,global_step,6839,6839,0.08212398737668991,0.9123618006706238,0.1743187561404986
token,z2pp6d8s,global_step,6843,6843,0.08313920348882675,0.9108620285987854,0.1764736832882727
token,z2pp6d8s,global_step,6847,6847,0.08507475256919861,0.9087404012680054,0.18058213587218944
token,z2pp6d8s,global_step,6851,6851,0.08608098328113556,0.907703936100006,0.18271799034903874
token,z2pp6d8s,global_step,6855,6855,0.08605446666479111,0.907545268535614,0.1826617054105467
token,z2pp6d8s,global_step,6859,6859,0.08385904878377914,0.91009920835495,0.17800164777755306
token,z2pp6d8s,global_step,6863,6863,0.08456292003393173,0.9090590476989746,0.17949570529630043
token,z2pp6d8s,global_step,6867,6867,0.08663798868656158,0.9066932201385498,0.18390030616855724
token,z2pp6d8s,global_step,6871,6871,0.08342097699642181,0.9108356833457948,0.17707178390328568
token,z2pp6d8s,global_step,6875,6875,0.08247062563896179,0.9119904637336732,0.17505454056402853
token,z2pp6d8s,global_step,6879,6879,0.08824509382247925,0.904897153377533,0.18731159411534404
token,z2pp6d8s,global_step,6883,6883,0.08533018827438354,0.9084506630897522,0.18112433110435067
token,z2pp6d8s,global_step,6887,6887,0.0844520777463913,0.9093633890151978,0.17926042824377264
token,z2pp6d8s,global_step,6891,6891,0.0833224207162857,0.9110118746757508,0.17686258548620984
token,z2pp6d8s,global_step,6895,6895,0.08150623738765717,0.9129602909088136,0.17300750210700824
token,z2pp6d8s,global_step,6899,6899,0.08196648210287094,0.912442982196808,0.1739844308806722
token,z2pp6d8s,global_step,6903,6903,0.08328664302825928,0.9110376834869384,0.17678664272851416
token,z2pp6d8s,global_step,6907,6907,0.08355241268873215,0.9106849431991576,0.17735077311372074
token,z2pp6d8s,global_step,6911,6911,0.08350574970245361,0.910545527935028,0.17725172490642213
token,z2pp6d8s,global_step,6915,6915,0.08412762731313705,0.9099297523498536,0.17857174034927595
token,z2pp6d8s,global_step,6919,6919,0.08145098388195038,0.9129359722137452,0.17289021941415714
token,z2pp6d8s,global_step,6923,6923,0.08147574961185455,0.9132289290428162,0.17294278787033798
token,z2pp6d8s,global_step,6927,6927,0.08358915150165558,0.9103171229362488,0.177428755982983
token,z2pp6d8s,global_step,6931,6931,0.08326132595539093,0.9108164310455322,0.17673290397577573
token,z2pp6d8s,global_step,6935,6935,0.08516597747802734,0.9086891412734984,0.18077577250801322
token,z2pp6d8s,global_step,6939,6939,0.0820348858833313,0.9125474095344543,0.17412962672790333
token,z2pp6d8s,global_step,6943,6943,0.08304256200790405,0.9110275506973268,0.17626854927951166
token,z2pp6d8s,global_step,6947,6947,0.08393491804599762,0.9100631475448608,0.1781626900727665
token,z2pp6d8s,global_step,6951,6951,0.08303733170032501,0.9111618995666504,0.17625744727703305
token,z2pp6d8s,global_step,6955,6955,0.08315733820199966,0.9110232591629028,0.17651217655612594
token,z2pp6d8s,global_step,6959,6959,0.08181454241275787,0.9124361872673036,0.17366191929014999
token,z2pp6d8s,global_step,6963,6963,0.08141513168811798,0.9129488468170166,0.17281411850827802
token,z2pp6d8s,global_step,6967,6967,0.08414053916931152,0.9098593592643738,0.17859914742946892
token,z2pp6d8s,global_step,6971,6971,0.08317629247903824,0.9110233783721924,0.1765524094539972
token,z2pp6d8s,global_step,6975,6975,0.0809643343091011,0.9134387969970704,0.17185724292427632
token,z2pp6d8s,global_step,6979,6979,0.08483835309743881,0.9091277718544006,0.1800803475009013
token,z2pp6d8s,global_step,6983,6983,0.0842188373208046,0.9096412658691406,0.17876534535546304
token,z2pp6d8s,global_step,6987,6987,0.08250252157449722,0.9119493961334229,0.17512224380136612
token,z2pp6d8s,global_step,6991,6991,0.08292880654335022,0.9109944105148317,0.17602708863301075
token,z2pp6d8s,global_step,6995,6995,0.08631644397974014,0.9069024324417114,0.18321778605321534
token,z2pp6d8s,global_step,6999,6999,0.08295179903507233,0.9111964106559752,0.17607589316242533
token,z2pp6d8s,global_step,7003,7003,0.0814424604177475,0.9132016897201538,0.17287212726196974
token,z2pp6d8s,global_step,7007,7007,0.08230999112129211,0.9119789004325868,0.17471357308049698
token,z2pp6d8s,global_step,7011,7011,0.08270731568336487,0.9116048216819764,0.1755569457132322
token,z2pp6d8s,global_step,7015,7015,0.08448998630046844,0.9095219373703004,0.17934089403951517
token,z2pp6d8s,global_step,7019,7019,0.0828474834561348,0.911498486995697,0.1758544698907683
token,z2pp6d8s,global_step,7023,7023,0.08238482475280762,0.9118787050247192,0.17487241711596038
token,z2pp6d8s,global_step,7027,7027,0.08251556754112244,0.911642611026764,0.1751499355482893
token,z2pp6d8s,global_step,7031,7031,0.08017336577177048,0.9143474698066713,0.17017831017906865
token,z2pp6d8s,global_step,7035,7035,0.07917200028896332,0.9156047105789183,0.16805278277859906
token,z2pp6d8s,global_step,7039,7039,0.08231294900178909,0.9120250940322876,0.17471985156338019
token,z2pp6d8s,global_step,7039,7039,,,
token,z2pp6d8s,global_step,7040,7040,,,
token,z2pp6d8s,global_step,7040,7040,,,
token,z2pp6d8s,global_step,7043,7043,0.0818244069814682,0.9127179384231568,0.17368285810963957
token,z2pp6d8s,global_step,7047,7047,0.08325913548469543,0.9107930660247804,0.17672825441918213
token,z2pp6d8s,global_step,7051,7051,0.08225725591182709,0.9120506048202516,0.17460163579624668
token,z2pp6d8s,global_step,7055,7055,0.08197219669818878,0.9123715162277222,0.1739965608463433
token,z2pp6d8s,global_step,7059,7059,0.07978753000497818,0.9149826765060424,0.16935932399622242
token,z2pp6d8s,global_step,7063,7063,0.08256220817565918,0.9119077324867249,0.1752489363111329
token,z2pp6d8s,global_step,7067,7067,0.08194883912801743,0.9124135971069336,0.17394698139082976
token,z2pp6d8s,global_step,7071,7071,0.08099211007356644,0.9135169386863708,0.17191620056706877
token,z2pp6d8s,global_step,7075,7075,0.07991413027048111,0.9147130250930786,0.16962804938955117
token,z2pp6d8s,global_step,7079,7079,0.08140362799167633,0.91306871175766,0.17278970042875239
token,z2pp6d8s,global_step,7083,7083,0.08344940841197968,0.9106863737106324,0.17713213325009255
token,z2pp6d8s,global_step,7087,7087,0.08163579553365707,0.912801206111908,0.17328250598322023
token,z2pp6d8s,global_step,7091,7091,0.08048500120639801,0.9140856862068176,0.1708397965860109
token,z2pp6d8s,global_step,7095,7095,0.07987882196903229,0.9147487282752992,0.1695531029654113
token,z2pp6d8s,global_step,7099,7099,0.08052197098731995,0.9141425490379332,0.17091826971464186
token,z2pp6d8s,global_step,7103,7103,0.08080399036407471,0.9137946963310242,0.17151689221866023
token,z2pp6d8s,global_step,7107,7107,0.08313865214586258,0.9109842777252196,0.17647251299171512
token,z2pp6d8s,global_step,7111,7111,0.08165796101093292,0.9127985835075378,0.17332955506779843
token,z2pp6d8s,global_step,7115,7115,0.08012723922729492,0.9146682024002076,0.17008040063869093
token,z2pp6d8s,global_step,7119,7119,0.07880757004022598,0.9159830808639526,0.16727923256885976
token,z2pp6d8s,global_step,7123,7123,0.07972834259271622,0.915009081363678,0.16923369107928482
token,z2pp6d8s,global_step,7127,7127,0.08275552839040756,0.911490797996521,0.17565928340274667
token,z2pp6d8s,global_step,7131,7131,0.0791628360748291,0.9157827496528624,0.16803333055203395
token,z2pp6d8s,global_step,7135,7135,0.08022332191467285,0.9143761992454528,0.17028434853607605
token,z2pp6d8s,global_step,7139,7139,0.08009766787290573,0.9145590662956238,0.17001763162467717
token,z2pp6d8s,global_step,7143,7143,0.08133930712938309,0.9130412340164183,0.17265317110197465
token,z2pp6d8s,global_step,7147,7147,0.08305175602436066,0.9109863638877868,0.17628806476535017
token,z2pp6d8s,global_step,7151,7151,0.08059970289468765,0.9141626954078674,0.17108326571444168
token,z2pp6d8s,global_step,7155,7155,0.0796748697757721,0.9152350425720216,0.1691201881280183
token,z2pp6d8s,global_step,7159,7159,0.08048077672719955,0.914052188396454,0.17083082958400891
token,z2pp6d8s,global_step,7163,7163,0.08410842716693878,0.9098042845726012,0.1785309855623993
token,z2pp6d8s,global_step,7167,7167,0.08186154067516327,0.9124488234519958,0.17376167916427415
token,z2pp6d8s,global_step,7171,7171,0.08052874356508255,0.9139901995658876,0.17093264538451802
token,z2pp6d8s,global_step,7175,7175,0.08120124042034149,0.913357138633728,0.17236010670321197
token,z2pp6d8s,global_step,7179,7179,0.07914002984762192,0.9156345129013062,0.167984921393078
token,z2pp6d8s,global_step,7183,7183,0.07980431616306305,0.9147529006004332,0.1693949547819551
token,z2pp6d8s,global_step,7187,7187,0.07690613716840744,0.9183142781257628,0.16324319603814763
token,z2pp6d8s,global_step,7191,7191,0.08032847940921783,0.9141395092010498,0.17050755888220612
token,z2pp6d8s,global_step,7195,7195,0.0829046219587326,0.9111617803573608,0.17597575373266086
token,z2pp6d8s,global_step,7199,7199,0.07704353332519531,0.9181433320045472,0.1635348371032592
token,z2pp6d8s,global_step,7203,7203,0.07949045300483704,0.9153131246566772,0.16872873974432753
token,z2pp6d8s,global_step,7207,7207,0.08268582075834274,0.9113084077835084,0.17551131996230507
token,z2pp6d8s,global_step,7211,7211,0.08055576682090759,0.914044976234436,0.17099000573065756
token,z2pp6d8s,global_step,7215,7215,0.08008693903684616,0.9145617485046388,0.16999485828625946
token,z2pp6d8s,global_step,7219,7219,0.08211545646190643,0.9121516942977904,0.17430064817349286
token,z2pp6d8s,global_step,7223,7223,0.07771904766559601,0.917127788066864,0.16496870342338313
token,z2pp6d8s,global_step,7227,7227,0.08084439486265182,0.913789927959442,0.17160265597854854
token,z2pp6d8s,global_step,7231,7231,0.08228601515293121,0.9117312431335448,0.17466268099506077
token,z2pp6d8s,global_step,7235,7235,0.08109372109174728,0.9133207201957704,0.17213188305966634
token,z2pp6d8s,global_step,7239,7239,0.08048240840435028,0.9141198992729188,0.17083429302922662
token,z2pp6d8s,global_step,7243,7243,0.08123950660228729,0.9131530523300172,0.17244133161023506
token,z2pp6d8s,global_step,7247,7247,0.07712559401988983,0.9178861379623412,0.16370902151251784
token,z2pp6d8s,global_step,7251,7251,0.08195792883634567,0.9122570753097534,0.17396627546921142
token,z2pp6d8s,global_step,7255,7255,0.07868561148643494,0.9162600040435792,0.16702035980736032
token,z2pp6d8s,global_step,7259,7259,0.07731062918901443,0.9176275730133056,0.1641017825261313
token,z2pp6d8s,global_step,7263,7263,0.08127615600824356,0.9133005142211914,0.17251912470167718
token,z2pp6d8s,global_step,7267,7267,0.07895524054765701,0.9159753322601318,0.16759268226846996
token,z2pp6d8s,global_step,7271,7271,0.0805463045835495,0.9137263298034668,0.17096992091135865
token,z2pp6d8s,global_step,7275,7275,0.08018024265766144,0.9146742820739746,0.17019290725640165
token,z2pp6d8s,global_step,7279,7279,0.07808014750480652,0.9168692231178284,0.16573518440932192
token,z2pp6d8s,global_step,7283,7283,0.08099544048309326,0.9135863184928894,0.17192326979086928
token,z2pp6d8s,global_step,7287,7287,0.07978697866201401,0.9147724509239196,0.16935815369966484
token,z2pp6d8s,global_step,7291,7291,0.07839496433734894,0.9164785146713256,0.1664034237436977
token,z2pp6d8s,global_step,7295,7295,0.07948105782270432,0.9150420427322388,0.1687087972583937
token,z2pp6d8s,global_step,7299,7299,0.078123539686203,0.916874885559082,0.1658272899113668
token,z2pp6d8s,global_step,7303,7303,0.07818769663572311,0.916731297969818,0.16596347131214093
token,z2pp6d8s,global_step,7307,7307,0.07894819974899292,0.915773630142212,0.16757773726513334
token,z2pp6d8s,global_step,7311,7311,0.07876457273960114,0.9160696864128112,0.1671879652521872
token,z2pp6d8s,global_step,7315,7315,0.07943848520517349,0.9154098033905028,0.16861843138636684
token,z2pp6d8s,global_step,7319,7319,0.07846523076295853,0.9162005186080932,0.16655257329551526
token,z2pp6d8s,global_step,7323,7323,0.07500489056110382,0.9204868078231812,0.1592075548778941
token,z2pp6d8s,global_step,7327,7327,0.08099379390478134,0.913263738155365,0.17191977471601488
token,z2pp6d8s,global_step,7331,7331,0.0801716297864914,0.914512813091278,0.17017462532639413
token,z2pp6d8s,global_step,7335,7335,0.0779729038476944,0.9168254733085632,0.16550754591405506
token,z2pp6d8s,global_step,7339,7339,0.07833592593669891,0.9165071845054626,0.16627810712312702
token,z2pp6d8s,global_step,7343,7343,0.07714871317148209,0.9180191159248352,0.1637580948938443
token,z2pp6d8s,global_step,7347,7347,0.07755576819181442,0.9174580574035645,0.16462212167933887
token,z2pp6d8s,global_step,7351,7351,0.07780755311250687,0.9171292781829834,0.16515656765051073
token,z2pp6d8s,global_step,7355,7355,0.07738027721643448,0.9176852703094482,0.16424961944802616
token,z2pp6d8s,global_step,7359,7359,0.07691485434770584,0.9181056022644044,0.163261699375612
token,z2pp6d8s,global_step,7359,7359,,,
token,z2pp6d8s,global_step,7360,7360,,,
token,z2pp6d8s,global_step,7360,7360,,,
token,z2pp6d8s,global_step,7363,7363,0.07814452797174454,0.9168869256973268,0.1658718402546464
token,z2pp6d8s,global_step,7367,7367,0.07834793627262115,0.9162957668304444,0.16630360061030017
token,z2pp6d8s,global_step,7371,7371,0.07634274661540985,0.918862521648407,0.1620473269193069
token,z2pp6d8s,global_step,7375,7375,0.08077382296323776,0.9136728048324584,0.1714528580191788
token,z2pp6d8s,global_step,7379,7379,0.07861052453517914,0.9161776900291444,0.16686097806807318
token,z2pp6d8s,global_step,7383,7383,0.0777135044336319,0.9172884821891784,0.164956937198534
token,z2pp6d8s,global_step,7387,7387,0.07511762529611588,0.920255959033966,0.15944684889428168
token,z2pp6d8s,global_step,7391,7391,0.07931259274482727,0.9156169891357422,0.1683512084007809
token,z2pp6d8s,global_step,7395,7395,0.07707443833351135,0.9180498719215392,0.16360043696975682
token,z2pp6d8s,global_step,7399,7399,0.07947379350662231,0.915218710899353,0.16869337781050672
token,z2pp6d8s,global_step,7403,7403,0.07721592485904694,0.9178611636161804,0.16390076037014012
token,z2pp6d8s,global_step,7407,7407,0.07838156819343567,0.9166616797447203,0.16637498870031228
token,z2pp6d8s,global_step,7411,7411,0.07756506651639938,0.9174141883850098,0.1646418585726342
token,z2pp6d8s,global_step,7415,7415,0.0761585459113121,0.9188389778137208,0.16165633716534816
token,z2pp6d8s,global_step,7419,7419,0.07795095443725586,0.9170116782188416,0.16546095545920886
token,z2pp6d8s,global_step,7423,7423,0.07786738872528076,0.9171996116638184,0.1652835764566444
token,z2pp6d8s,global_step,7427,7427,0.07572358846664429,0.919662594795227,0.16073308388514926
token,z2pp6d8s,global_step,7431,7431,0.07752414792776108,0.9174481630325316,0.16455500359028005
token,z2pp6d8s,global_step,7435,7435,0.07954855263233185,0.9152150750160216,0.16885206369778666
token,z2pp6d8s,global_step,7439,7439,0.0775030255317688,0.9174445271492004,0.16451016858027023
token,z2pp6d8s,global_step,7443,7443,0.07721882313489914,0.9179298281669616,0.16390691233447657
token,z2pp6d8s,global_step,7447,7447,0.07795962691307068,0.9172413349151612,0.16547936390776316
token,z2pp6d8s,global_step,7451,7451,0.07631216943264008,0.918923556804657,0.1619824229048165
token,z2pp6d8s,global_step,7455,7455,0.07843585312366486,0.916372537612915,0.16649021546677847
token,z2pp6d8s,global_step,7459,7459,0.07767882198095322,0.9172858595848083,0.16488331921913513
token,z2pp6d8s,global_step,7463,7463,0.07703931629657745,0.9180863499641418,0.16352588591607556
token,z2pp6d8s,global_step,7467,7467,0.07627198845148087,0.9188103675842284,0.16189713358947858
token,z2pp6d8s,global_step,7471,7471,0.0795803889632225,0.9149476289749146,0.1689196404165775
token,z2pp6d8s,global_step,7475,7475,0.0759589821100235,0.9192511439323424,0.16123273725596074
token,z2pp6d8s,global_step,7479,7479,0.0742742046713829,0.9213165044784546,0.15765657982792086
token,z2pp6d8s,global_step,7483,7483,0.07732753455638885,0.9178311824798584,0.16413766634895752
token,z2pp6d8s,global_step,7487,7487,0.07485392689704895,0.9205397367477416,0.15888711502857517
token,z2pp6d8s,global_step,7491,7491,0.07706230133771896,0.918020486831665,0.1635746746306718
token,z2pp6d8s,global_step,7495,7495,0.07577839493751526,0.9194256663322448,0.16084941768889963
token,z2pp6d8s,global_step,7499,7499,0.07962667942047119,0.9151647090911864,0.16901789788295882
decoder,nrdjo1os,relative_resume_from_7,0,7,2.1023318767547607,,3.6708322392525887
decoder,nrdjo1os,relative_resume_from_7,8,15,2.1365106105804443,,3.7305109224383393
decoder,nrdjo1os,relative_resume_from_7,16,23,2.1170382499694824,,3.6965106916016124
decoder,nrdjo1os,relative_resume_from_7,24,31,2.0910074710845947,,3.6510589608829576
decoder,nrdjo1os,relative_resume_from_7,32,39,2.1083056926727295,,3.6812629787117124
decoder,nrdjo1os,relative_resume_from_7,40,47,2.061427593231201,,3.5994102319367918
decoder,nrdjo1os,relative_resume_from_7,48,55,2.081364154815674,,3.6342209931744973
decoder,nrdjo1os,relative_resume_from_7,56,63,1.9699198007583616,,3.4396306279331377
decoder,nrdjo1os,relative_resume_from_7,64,71,1.9436156749725344,,3.3937016126203794
decoder,nrdjo1os,relative_resume_from_7,72,79,1.8891661167144775,,3.2986285197006864
decoder,nrdjo1os,relative_resume_from_7,80,87,1.9100531339645384,,3.3350988492195937
decoder,nrdjo1os,relative_resume_from_7,88,95,1.8587849140167236,,3.245580616292431
decoder,nrdjo1os,relative_resume_from_7,96,103,1.804088473320007,,3.150076447753728
decoder,nrdjo1os,relative_resume_from_7,104,111,1.8385863304138184,,3.210312344571585
decoder,nrdjo1os,relative_resume_from_7,112,119,1.8257848024368288,,3.1879598976866688
decoder,nrdjo1os,relative_resume_from_7,120,127,1.624525785446167,,2.836546262105008
decoder,nrdjo1os,relative_resume_from_7,128,135,1.55579674243927,,2.716540096745358
decoder,nrdjo1os,relative_resume_from_7,136,143,1.6038262844085691,,2.800403350233953
decoder,nrdjo1os,relative_resume_from_7,144,151,1.507465362548828,,2.6321498111624435
decoder,nrdjo1os,relative_resume_from_7,152,159,1.4970121383666992,,2.6138976822972686
decoder,nrdjo1os,relative_resume_from_7,160,167,1.4449381828308103,,2.5229725734121673
decoder,nrdjo1os,relative_resume_from_7,168,175,1.454312801361084,,2.5393413743194455
decoder,nrdjo1os,relative_resume_from_7,176,183,1.401515007019043,,2.447152387520954
decoder,nrdjo1os,relative_resume_from_7,184,191,1.2970876693725586,,2.2648142695812874
decoder,nrdjo1os,relative_resume_from_7,192,199,1.2318830490112305,,2.150962015702101
decoder,nrdjo1os,relative_resume_from_7,192,199,,,
decoder,nrdjo1os,relative_resume_from_7,200,207,1.2326929569244385,,2.152376176858816
decoder,nrdjo1os,relative_resume_from_7,208,215,1.101731300354004,,1.923707108782484
decoder,nrdjo1os,relative_resume_from_7,216,223,1.0736712217330933,,1.874712065527657
decoder,nrdjo1os,relative_resume_from_7,224,231,1.0286914110183716,,1.7961738760473385
decoder,nrdjo1os,relative_resume_from_7,232,239,0.9995845556259156,,1.7453510804938492
decoder,nrdjo1os,relative_resume_from_7,240,247,0.9272953271865844,,1.6191285590927968
decoder,nrdjo1os,relative_resume_from_7,248,255,0.930510640144348,,1.6247427414182178
decoder,nrdjo1os,relative_resume_from_7,256,263,0.8831847310066223,,1.5421080846660824
decoder,nrdjo1os,relative_resume_from_7,264,271,0.8965631723403931,,1.5654678663932011
decoder,nrdjo1os,relative_resume_from_7,272,279,0.8201666474342346,,1.4320736912426604
decoder,nrdjo1os,relative_resume_from_7,280,287,0.8168664574623108,,1.4263113071592792
decoder,nrdjo1os,relative_resume_from_7,288,295,0.7778575420379639,,1.3581987574989414
decoder,nrdjo1os,relative_resume_from_7,296,303,0.7670801877975464,,1.3393806727631292
decoder,nrdjo1os,relative_resume_from_7,304,311,0.7580406665802002,,1.3235969773918426
decoder,nrdjo1os,relative_resume_from_7,312,319,0.7520986795425415,,1.3132218135919538
decoder,nrdjo1os,relative_resume_from_7,320,327,0.7192204594612122,,1.2558139268647222
decoder,nrdjo1os,relative_resume_from_7,328,335,0.7359130382537842,,1.2849604460539876
decoder,nrdjo1os,relative_resume_from_7,336,343,0.734274685382843,,1.2820997566431387
decoder,nrdjo1os,relative_resume_from_7,344,351,0.7323650121688843,,1.2787653211633048
decoder,nrdjo1os,relative_resume_from_7,352,359,0.7166694402694702,,1.2513596522587291
decoder,nrdjo1os,relative_resume_from_7,360,367,0.7056565880775452,,1.2321303700891386
decoder,nrdjo1os,relative_resume_from_7,368,375,0.6877865195274353,,1.2009278637309813
decoder,nrdjo1os,relative_resume_from_7,376,383,0.7358423471450806,,1.2848370139718663
decoder,nrdjo1os,relative_resume_from_7,384,391,0.7113373875617981,,1.242049480445642
decoder,nrdjo1os,relative_resume_from_7,392,399,0.7139131426811218,,1.2465469458729506
decoder,nrdjo1os,relative_resume_from_7,392,399,,,
decoder,nrdjo1os,relative_resume_from_7,400,407,0.7132647037506104,,1.245414721908872
decoder,nrdjo1os,relative_resume_from_7,408,415,0.7213209867477417,,1.2594816081514297
decoder,nrdjo1os,relative_resume_from_7,416,423,0.7172302603721619,,1.2523388870485088
decoder,nrdjo1os,relative_resume_from_7,424,431,0.7006176710128784,,1.2233320355272086
decoder,nrdjo1os,relative_resume_from_7,432,439,0.6902196407318115,,1.2051762794344147
decoder,nrdjo1os,relative_resume_from_7,440,447,0.696345329284668,,1.2158722001289897
decoder,nrdjo1os,relative_resume_from_7,448,455,0.6826573610305786,,1.1919719607269503
decoder,nrdjo1os,relative_resume_from_7,456,463,0.683562695980072,,1.193552744787102
decoder,nrdjo1os,relative_resume_from_7,464,471,0.6832454800605774,,1.1929988615315799
decoder,nrdjo1os,relative_resume_from_7,472,479,0.6717916131019592,,1.1729995338513526
decoder,nrdjo1os,relative_resume_from_7,480,487,0.6869102120399475,,1.199397763839458
decoder,nrdjo1os,relative_resume_from_7,488,495,0.6699686050415039,,1.1698164223575258
decoder,nrdjo1os,relative_resume_from_7,496,503,0.6794946193695068,,1.1864495719061088
decoder,nrdjo1os,relative_resume_from_7,504,511,0.6863634586334229,,1.1984430905769805
decoder,nrdjo1os,relative_resume_from_7,512,519,0.656822144985199,,1.1468616976823598
decoder,nrdjo1os,relative_resume_from_7,520,527,0.6617282629013062,,1.1554281547746725
decoder,nrdjo1os,relative_resume_from_7,528,535,0.6686297059059143,,1.167478602070266
decoder,nrdjo1os,relative_resume_from_7,536,543,0.6709307432174683,,1.171496389195301
decoder,nrdjo1os,relative_resume_from_7,544,551,0.6421651244163513,,1.1212694188274306
decoder,nrdjo1os,relative_resume_from_7,552,559,0.6435086727142334,,1.1236153569076122
decoder,nrdjo1os,relative_resume_from_7,560,567,0.6371511220932007,,1.112514587309621
decoder,nrdjo1os,relative_resume_from_7,568,575,0.6486515402793884,,1.132595196993336
decoder,nrdjo1os,relative_resume_from_7,576,583,0.6414732933044434,,1.1200614287960804
decoder,nrdjo1os,relative_resume_from_7,584,591,0.6417957544326782,,1.1206244705872068
decoder,nrdjo1os,relative_resume_from_7,592,599,0.6375483870506287,,1.1132082423073766
decoder,nrdjo1os,relative_resume_from_7,592,599,,,
decoder,nrdjo1os,relative_resume_from_7,600,607,0.607523500919342,,1.0607824948746025
decoder,nrdjo1os,relative_resume_from_7,608,615,0.6091318726539612,,1.0635908349285317
decoder,nrdjo1os,relative_resume_from_7,616,623,0.613525390625,,1.071262253314063
decoder,nrdjo1os,relative_resume_from_7,624,631,0.615667462348938,,1.0750024743657272
decoder,nrdjo1os,relative_resume_from_7,632,639,0.6010234355926514,,1.0494328837012723
decoder,nrdjo1os,relative_resume_from_7,640,647,0.6258036494255066,,1.092701032198185
decoder,nrdjo1os,relative_resume_from_7,648,655,0.5805733799934387,,1.0137255226427622
decoder,nrdjo1os,relative_resume_from_7,656,663,0.6096161603927612,,1.0644364383579037
decoder,nrdjo1os,relative_resume_from_7,664,671,0.5762985348701477,,1.0062613161252776
decoder,nrdjo1os,relative_resume_from_7,672,679,0.584507167339325,,1.0205942161974322
decoder,nrdjo1os,relative_resume_from_7,680,687,0.5897356867790222,,1.0297236110066033
decoder,nrdjo1os,relative_resume_from_7,688,695,0.5746896862983704,,1.0034521434772026
decoder,nrdjo1os,relative_resume_from_7,696,703,0.6108673810958862,,1.0666211653965962
decoder,nrdjo1os,relative_resume_from_7,704,711,0.5727126002311707,,1.0
decoder,nrdjo1os,relative_resume_from_7,712,719,0.584200382232666,,1.0200585459388503
decoder,nrdjo1os,relative_resume_from_7,720,727,0.5602427124977112,,0.9782266223435173
decoder,nrdjo1os,relative_resume_from_7,728,735,0.579471230506897,,1.0118010853489137
decoder,nrdjo1os,relative_resume_from_7,736,743,0.5477142333984375,,0.9563509396813641
decoder,nrdjo1os,relative_resume_from_7,744,751,0.5831884741783142,,1.0182916770871027
decoder,nrdjo1os,relative_resume_from_7,752,759,0.5576871037483215,,0.9737643340188705
decoder,nrdjo1os,relative_resume_from_7,760,767,0.5561467409133911,,0.9710747427049923
decoder,nrdjo1os,relative_resume_from_7,768,775,0.5570110082626343,,0.972583819594333
decoder,nrdjo1os,relative_resume_from_7,776,783,0.5373007655143738,,0.9381682283530985
decoder,nrdjo1os,relative_resume_from_7,784,791,0.5302466750144958,,0.9258512468565668
decoder,nrdjo1os,relative_resume_from_7,792,799,0.5264383554458618,,0.9192016296365216
decoder,nrdjo1os,relative_resume_from_7,792,799,,,
decoder,nrdjo1os,relative_resume_from_7,800,807,0.5299129486083984,,0.9252685350287448
decoder,nrdjo1os,relative_resume_from_7,808,815,0.5406734347343445,,0.9440571667466477
decoder,nrdjo1os,relative_resume_from_7,816,823,0.5169673562049866,,0.9026645406375152
decoder,nrdjo1os,relative_resume_from_7,824,831,0.5365035533905029,,0.936776235015517
decoder,nrdjo1os,relative_resume_from_7,832,839,0.5243176817893982,,0.9154987712471522
decoder,nrdjo1os,relative_resume_from_7,840,847,0.5138773918151855,,0.897269226498183
decoder,nrdjo1os,relative_resume_from_7,848,855,0.5267103314399719,,0.919676520522457
decoder,nrdjo1os,relative_resume_from_7,856,863,0.5197762846946716,,0.9075691446021412
decoder,nrdjo1os,relative_resume_from_7,864,871,0.5059736967086792,,0.883468770382295
decoder,nrdjo1os,relative_resume_from_7,872,879,0.5408852100372314,,0.9444269426216704
decoder,nrdjo1os,relative_resume_from_7,880,887,0.48649901151657104,,0.8494644806491071
decoder,nrdjo1os,relative_resume_from_7,888,895,0.5124370455741882,,0.8947542718063952
decoder,nrdjo1os,relative_resume_from_7,896,903,0.48110565543174744,,0.8400472684511449
decoder,nrdjo1os,relative_resume_from_7,904,911,0.49360811710357666,,0.8618775226952154
decoder,nrdjo1os,relative_resume_from_7,912,919,0.48004308342933655,,0.8381919364714014
decoder,nrdjo1os,relative_resume_from_7,920,927,0.49071958661079407,,0.8568339275453678
decoder,nrdjo1os,relative_resume_from_7,928,935,0.4910089373588562,,0.8573391560804923
decoder,nrdjo1os,relative_resume_from_7,936,943,0.4677743315696716,,0.8167697574330622
decoder,nrdjo1os,relative_resume_from_7,944,951,0.4730418920516968,,0.8259673208879242
decoder,nrdjo1os,relative_resume_from_7,952,959,0.4706362783908844,,0.8217669354592793
decoder,nrdjo1os,relative_resume_from_7,960,967,0.47163668274879456,,0.8235137179772584
decoder,nrdjo1os,relative_resume_from_7,968,975,0.48109087347984314,,0.8400214580326237
decoder,nrdjo1os,relative_resume_from_7,976,983,0.4907947778701782,,0.8569652172347404
decoder,nrdjo1os,relative_resume_from_7,984,991,0.4580639898777008,,0.7998147582099767
decoder,nrdjo1os,relative_resume_from_7,992,999,0.47419846057891846,,0.8279867779886669
decoder,nrdjo1os,relative_resume_from_7,992,999,,,
decoder,nrdjo1os,relative_resume_from_7,993,1000,,,
decoder,nrdjo1os,relative_resume_from_7,993,1000,,,
decoder,nrdjo1os,relative_resume_from_7,993,1000,,,
decoder,nrdjo1os,relative_resume_from_7,993,1000,,,
decoder,nrdjo1os,relative_resume_from_7,993,1000,,,
decoder,nrdjo1os,relative_resume_from_7,993,1000,,,
decoder,nrdjo1os,relative_resume_from_7,993,1000,,,
decoder,nrdjo1os,relative_resume_from_7,993,1000,,,
decoder,nrdjo1os,relative_resume_from_7,993,1000,,,
decoder,nrdjo1os,relative_resume_from_7,993,1000,,,
decoder,nrdjo1os,relative_resume_from_7,1000,1007,0.4582358002662658,,0.8001147522881508
decoder,nrdjo1os,relative_resume_from_7,1008,1015,0.4604499340057373,,0.8039807991301057
decoder,nrdjo1os,relative_resume_from_7,1016,1023,0.4739679098129273,,0.8275842187191519
decoder,nrdjo1os,relative_resume_from_7,1024,1031,0.4659133553504944,,0.8135203506303726
decoder,nrdjo1os,relative_resume_from_7,1032,1039,0.45705410838127136,,0.7980514278833489
decoder,nrdjo1os,relative_resume_from_7,1040,1047,0.430606484413147,,0.751871853769825
decoder,nrdjo1os,relative_resume_from_7,1048,1055,0.4670108854770661,,0.8154367221684332
decoder,nrdjo1os,relative_resume_from_7,1056,1063,0.4537850022315979,,0.7923433185308502
decoder,nrdjo1os,relative_resume_from_7,1064,1071,0.4581701159477234,,0.8000000624445609
decoder,nrdjo1os,relative_resume_from_7,1072,1079,0.4552355110645294,,0.7948760178853711
decoder,nrdjo1os,relative_resume_from_7,1080,1087,0.4489976763725281,,0.7839842814551207
decoder,nrdjo1os,relative_resume_from_7,1088,1095,0.4580027461051941,,0.79970782189937
decoder,nrdjo1os,relative_resume_from_7,1096,1103,0.45102035999298096,,0.7875160417475193
decoder,nrdjo1os,relative_resume_from_7,1104,1111,0.43037280440330505,,0.7514638306012277
decoder,nrdjo1os,relative_resume_from_7,1112,1119,0.4443565011024475,,0.775880434485092
decoder,nrdjo1os,relative_resume_from_7,1120,1127,0.4252833724021912,,0.7425772930969724
decoder,nrdjo1os,relative_resume_from_7,1128,1135,0.4191800355911255,,0.7319204002529838
decoder,nrdjo1os,relative_resume_from_7,1136,1143,0.4375952482223511,,0.7640747698683762
decoder,nrdjo1os,relative_resume_from_7,1144,1151,0.444780558347702,,0.7766208708664173
decoder,nrdjo1os,relative_resume_from_7,1152,1159,0.438060462474823,,0.7648870695319145
decoder,nrdjo1os,relative_resume_from_7,1160,1167,0.41450968384742737,,0.7237656089286564
decoder,nrdjo1os,relative_resume_from_7,1168,1175,0.4232847094535827,,0.7390874747346704
decoder,nrdjo1os,relative_resume_from_7,1176,1183,0.4395134150981903,,0.7674240359314329
decoder,nrdjo1os,relative_resume_from_7,1184,1191,0.4265836775302887,,0.7448477252955527
decoder,nrdjo1os,relative_resume_from_7,1192,1199,0.3991000652313232,,0.696859236325916
decoder,nrdjo1os,relative_resume_from_7,1192,1199,,,
decoder,nrdjo1os,relative_resume_from_7,1200,1207,0.3953793942928314,,0.6903626603173038
decoder,nrdjo1os,relative_resume_from_7,1208,1215,0.4147811233997345,,0.7242395631461777
decoder,nrdjo1os,relative_resume_from_7,1216,1223,0.4046345055103302,,0.7065227923167796
decoder,nrdjo1os,relative_resume_from_7,1224,1231,0.4340441226959229,,0.7578742331157453
decoder,nrdjo1os,relative_resume_from_7,1232,1239,0.4199770092964173,,0.7333119772934925
decoder,nrdjo1os,relative_resume_from_7,1240,1247,0.41858431696891785,,0.7308802299791549
decoder,nrdjo1os,relative_resume_from_7,1248,1255,0.40730926394462585,,0.711193125103619
decoder,nrdjo1os,relative_resume_from_7,1256,1263,0.4091944098472595,,0.714484734022076
decoder,nrdjo1os,relative_resume_from_7,1264,1271,0.3964638113975525,,0.6922561355163536
decoder,nrdjo1os,relative_resume_from_7,1272,1279,0.4231694340705872,,0.7388861950999129
decoder,nrdjo1os,relative_resume_from_7,1280,1287,0.40600183606147766,,0.708910256029985
decoder,nrdjo1os,relative_resume_from_7,1288,1295,0.40364792943000793,,0.7048001550290299
decoder,nrdjo1os,relative_resume_from_7,1296,1303,0.4166890680789947,,0.7275709804722328
decoder,nrdjo1os,relative_resume_from_7,1304,1311,0.41775286197662354,,0.729428445974475
decoder,nrdjo1os,relative_resume_from_7,1312,1319,0.40958213806152344,,0.7151617371369148
decoder,nrdjo1os,relative_resume_from_7,1320,1327,0.4195024669170379,,0.732483390006976
decoder,nrdjo1os,relative_resume_from_7,1328,1335,0.4061824977397918,,0.7092257051369913
decoder,nrdjo1os,relative_resume_from_7,1336,1343,0.39460182189941406,,0.689004959451104
decoder,nrdjo1os,relative_resume_from_7,1344,1351,0.3870047628879547,,0.6757399134081273
decoder,nrdjo1os,relative_resume_from_7,1352,1359,0.4006351828575134,,0.6995396691041901
decoder,nrdjo1os,relative_resume_from_7,1360,1367,0.3963544368743897,,0.6920651592341509
decoder,nrdjo1os,relative_resume_from_7,1368,1375,0.40284931659698486,,0.7034057159461449
decoder,nrdjo1os,relative_resume_from_7,1376,1383,0.38342154026031494,,0.6694833326620543
decoder,nrdjo1os,relative_resume_from_7,1384,1391,0.3737778961658478,,0.6526447925451185
decoder,nrdjo1os,relative_resume_from_7,1392,1399,0.3942275941371918,,0.6883515291580194
decoder,nrdjo1os,relative_resume_from_7,1392,1399,,,
decoder,nrdjo1os,relative_resume_from_7,1400,1407,0.3747945427894592,,0.6544199353011904
decoder,nrdjo1os,relative_resume_from_7,1408,1415,0.3811214566230774,,0.6654672107253112
decoder,nrdjo1os,relative_resume_from_7,1416,1423,0.37494322657585144,,0.6546795485632911
decoder,nrdjo1os,relative_resume_from_7,1424,1431,0.3802477419376374,,0.663941638064456
decoder,nrdjo1os,relative_resume_from_7,1432,1439,0.40878772735595703,,0.71377463528994
decoder,nrdjo1os,relative_resume_from_7,1440,1447,0.38017788529396057,,0.6638196630220898
decoder,nrdjo1os,relative_resume_from_7,1448,1455,0.367399126291275,,0.6415069725076372
decoder,nrdjo1os,relative_resume_from_7,1456,1463,0.3773616850376129,,0.6589023619967398
decoder,nrdjo1os,relative_resume_from_7,1464,1471,0.3876757323741913,,0.676911477445597
decoder,nrdjo1os,relative_resume_from_7,1472,1479,0.3662378787994385,,0.6394793455768384
decoder,nrdjo1os,relative_resume_from_7,1480,1487,0.3791959583759308,,0.6621051435272622
decoder,nrdjo1os,relative_resume_from_7,1488,1495,0.36917760968208313,,0.644612340523096
decoder,nrdjo1os,relative_resume_from_7,1496,1503,0.39180928468704224,,0.6841289759102414
decoder,nrdjo1os,relative_resume_from_7,1504,1511,0.3767338991165161,,0.657806199766603
decoder,nrdjo1os,relative_resume_from_7,1512,1519,0.3710370659828186,,0.6478590934319458
decoder,nrdjo1os,relative_resume_from_7,1520,1527,0.38242319226264954,,0.6677401407063291
decoder,nrdjo1os,relative_resume_from_7,1528,1535,0.3663654923439026,,0.6397021685851196
decoder,nrdjo1os,relative_resume_from_7,1536,1543,0.36458277702331543,,0.6365894112966165
decoder,nrdjo1os,relative_resume_from_7,1544,1551,0.3800959289073944,,0.6636765609032731
decoder,nrdjo1os,relative_resume_from_7,1552,1559,0.3640356659889221,,0.6356341135885297
decoder,nrdjo1os,relative_resume_from_7,1560,1567,0.3496563732624054,,0.6105267687864201
decoder,nrdjo1os,relative_resume_from_7,1568,1575,0.361188530921936,,0.6306627980179679
decoder,nrdjo1os,relative_resume_from_7,1576,1583,0.3685420155525207,,0.643502544563821
decoder,nrdjo1os,relative_resume_from_7,1584,1591,0.3572186529636383,,0.6237310874938843
decoder,nrdjo1os,relative_resume_from_7,1592,1599,0.350380539894104,,0.6117912191082854
decoder,nrdjo1os,relative_resume_from_7,1592,1599,,,
decoder,nrdjo1os,relative_resume_from_7,1600,1607,0.3492014706134796,,0.6097324739712857
decoder,nrdjo1os,relative_resume_from_7,1608,1615,0.3474307954311371,,0.6066407396849651
decoder,nrdjo1os,relative_resume_from_7,1616,1623,0.35311776399612427,,0.6165706217282302
decoder,nrdjo1os,relative_resume_from_7,1624,1631,0.3649019598960877,,0.6371467290029904
decoder,nrdjo1os,relative_resume_from_7,1632,1639,0.3487798869609833,,0.6089963566720921
decoder,nrdjo1os,relative_resume_from_7,1640,1647,0.35005125403404236,,0.6112162608134466
decoder,nrdjo1os,relative_resume_from_7,1648,1655,0.35242342948913574,,0.6153582605776142
decoder,nrdjo1os,relative_resume_from_7,1656,1663,0.35164445638656616,,0.6139981139661111
decoder,nrdjo1os,relative_resume_from_7,1664,1671,0.3554166555404663,,0.6205846621796086
decoder,nrdjo1os,relative_resume_from_7,1672,1679,0.3386096954345703,,0.591238424469609
decoder,nrdjo1os,relative_resume_from_7,1680,1687,0.3435569405555725,,0.5998766928070006
decoder,nrdjo1os,relative_resume_from_7,1688,1695,0.3362249433994293,,0.5870744650348446
decoder,nrdjo1os,relative_resume_from_7,1696,1703,0.3603152334690094,,0.6291379538769902
decoder,nrdjo1os,relative_resume_from_7,1704,1711,0.34360620379447937,,0.599962710189693
decoder,nrdjo1os,relative_resume_from_7,1712,1719,0.3294955790042877,,0.5753244801516321
decoder,nrdjo1os,relative_resume_from_7,1720,1727,0.34076598286628723,,0.5950034672342461
decoder,nrdjo1os,relative_resume_from_7,1728,1735,0.3295242488384247,,0.5753745398746508
decoder,nrdjo1os,relative_resume_from_7,1736,1743,0.3217535614967346,,0.5618063254883191
decoder,nrdjo1os,relative_resume_from_7,1744,1751,0.34403204917907715,,0.6007062687990652
decoder,nrdjo1os,relative_resume_from_7,1752,1759,0.32641005516052246,,0.5699369195452829
decoder,nrdjo1os,relative_resume_from_7,1760,1767,0.32564759254455566,,0.5686056015060795
decoder,nrdjo1os,relative_resume_from_7,1768,1775,0.32891741394996643,,0.5743149597497972
decoder,nrdjo1os,relative_resume_from_7,1776,1783,0.3293538987636566,,0.5750770956160484
decoder,nrdjo1os,relative_resume_from_7,1784,1791,0.3312470316886902,,0.5783826504864483
decoder,nrdjo1os,relative_resume_from_7,1792,1799,0.32863858342170715,,0.5738281003230153
decoder,nrdjo1os,relative_resume_from_7,1792,1799,,,
decoder,nrdjo1os,relative_resume_from_7,1800,1807,0.33356499671936035,,0.5824299947036605
decoder,nrdjo1os,relative_resume_from_7,1808,1815,0.3134657144546509,,0.5473351107136861
decoder,nrdjo1os,relative_resume_from_7,1816,1823,0.3267369270324707,,0.5705076628322584
decoder,nrdjo1os,relative_resume_from_7,1824,1831,0.3309098482131958,,0.577793902351069
decoder,nrdjo1os,relative_resume_from_7,1832,1839,0.33394044637680054,,0.5830855585192438
decoder,nrdjo1os,relative_resume_from_7,1840,1847,0.3130180537700653,,0.5465534609221417
decoder,nrdjo1os,relative_resume_from_7,1848,1855,0.3286995589733124,,0.573934568299415
decoder,nrdjo1os,relative_resume_from_7,1856,1863,0.31220492720603943,,0.5451336797549425
decoder,nrdjo1os,relative_resume_from_7,1864,1871,0.3105795681476593,,0.5422956785345677
decoder,nrdjo1os,relative_resume_from_7,1872,1879,0.31193089485168457,,0.5446551983067532
decoder,nrdjo1os,relative_resume_from_7,1880,1887,0.3122287094593048,,0.5451752053879665
decoder,nrdjo1os,relative_resume_from_7,1888,1895,0.30001142621040344,,0.5238428944802442
decoder,nrdjo1os,relative_resume_from_7,1896,1903,0.31764352321624756,,0.5546298843224916
decoder,nrdjo1os,relative_resume_from_7,1904,1911,0.30307677388191223,,0.5291952259467975
decoder,nrdjo1os,relative_resume_from_7,1912,1919,0.3048551380634308,,0.5323003858137197
decoder,nrdjo1os,relative_resume_from_7,1920,1927,0.2935423254966736,,0.5125473498892598
decoder,nrdjo1os,relative_resume_from_7,1928,1935,0.2978235185146332,,0.5200226403163108
decoder,nrdjo1os,relative_resume_from_7,1936,1943,0.29778483510017395,,0.5199550961162294
decoder,nrdjo1os,relative_resume_from_7,1944,1951,0.31571444869041443,,0.5512615726683487
decoder,nrdjo1os,relative_resume_from_7,1952,1959,0.3018503785133362,,0.5270538458408228
decoder,nrdjo1os,relative_resume_from_7,1960,1967,0.3042055368423462,,0.5311661324014108
decoder,nrdjo1os,relative_resume_from_7,1968,1975,0.29252326488494873,,0.5107679921253245
decoder,nrdjo1os,relative_resume_from_7,1976,1983,0.29172980785369873,,0.5093825554666415
decoder,nrdjo1os,relative_resume_from_7,1984,1991,0.28780728578567505,,0.5025335319486668
decoder,nrdjo1os,relative_resume_from_7,1992,1999,0.29452285170555115,,0.5142594236387841
decoder,nrdjo1os,relative_resume_from_7,1992,1999,,,
decoder,nrdjo1os,relative_resume_from_7,1993,2000,,,
decoder,nrdjo1os,relative_resume_from_7,1993,2000,,,
decoder,nrdjo1os,relative_resume_from_7,1993,2000,,,
decoder,nrdjo1os,relative_resume_from_7,1993,2000,,,
decoder,nrdjo1os,relative_resume_from_7,1993,2000,,,
decoder,nrdjo1os,relative_resume_from_7,1993,2000,,,
decoder,nrdjo1os,relative_resume_from_7,1993,2000,,,
decoder,nrdjo1os,relative_resume_from_7,1993,2000,,,
decoder,nrdjo1os,relative_resume_from_7,1993,2000,,,
decoder,nrdjo1os,relative_resume_from_7,1993,2000,,,
decoder,nrdjo1os,relative_resume_from_7,2000,2007,0.30760645866394043,,0.537104401998101
decoder,nrdjo1os,relative_resume_from_7,2008,2015,0.27525094151496887,,0.48060919456611595
decoder,nrdjo1os,relative_resume_from_7,2016,2023,0.2882390320301056,,0.5032873939105937
decoder,nrdjo1os,relative_resume_from_7,2024,2031,0.2888107895851135,,0.5042857263285939
decoder,nrdjo1os,relative_resume_from_7,2032,2039,0.28282734751701355,,0.49383817887515075
decoder,nrdjo1os,relative_resume_from_7,2040,2047,0.297776997089386,,0.519941410349957
decoder,nrdjo1os,relative_resume_from_7,2048,2055,0.2758408486843109,,0.48163921759879225
decoder,nrdjo1os,relative_resume_from_7,2056,2063,0.2958599328994751,,0.5165940696608625
decoder,nrdjo1os,relative_resume_from_7,2064,2071,0.2824193239212036,,0.4931257384719795
decoder,nrdjo1os,relative_resume_from_7,2072,2079,0.277933269739151,,0.48529274478502055
decoder,nrdjo1os,relative_resume_from_7,2080,2087,0.2795962393283844,,0.4881964168686488
decoder,nrdjo1os,relative_resume_from_7,2088,2095,0.2760126292705536,,0.48193915963983225
decoder,nrdjo1os,relative_resume_from_7,2096,2103,0.26703566312789917,,0.46626469021305356
decoder,nrdjo1os,relative_resume_from_7,2104,2111,0.27254703640937805,,0.4758879694621119
decoder,nrdjo1os,relative_resume_from_7,2112,2119,0.27196571230888367,,0.4748729331240608
decoder,nrdjo1os,relative_resume_from_7,2120,2127,0.2780807614326477,,0.4855502765617567
decoder,nrdjo1os,relative_resume_from_7,2128,2135,0.27361029386520386,,0.47774449829593996
decoder,nrdjo1os,relative_resume_from_7,2136,2143,0.27625778317451477,,0.4823672171050639
decoder,nrdjo1os,relative_resume_from_7,2144,2151,0.26679980754852295,,0.46585286833366585
decoder,nrdjo1os,relative_resume_from_7,2152,2159,0.2733200788497925,,0.47723776068392615
decoder,nrdjo1os,relative_resume_from_7,2160,2167,0.27334898710250854,,0.4772882367040179
decoder,nrdjo1os,relative_resume_from_7,2168,2175,0.2706953287124634,,0.4726547462081321
decoder,nrdjo1os,relative_resume_from_7,2176,2183,0.26130256056785583,,0.4562542546861781
decoder,nrdjo1os,relative_resume_from_7,2184,2191,0.2677837014198303,,0.4675708222793451
decoder,nrdjo1os,relative_resume_from_7,2192,2199,0.26317089796066284,,0.4595165146609942
decoder,nrdjo1os,relative_resume_from_7,2192,2199,,,
decoder,nrdjo1os,relative_resume_from_7,2200,2207,0.26083728671073914,,0.4554418509483716
decoder,nrdjo1os,relative_resume_from_7,2208,2215,0.2636934518814087,,0.46042893377057015
decoder,nrdjo1os,relative_resume_from_7,2216,2223,0.26254916191101074,,0.45843091596908286
decoder,nrdjo1os,relative_resume_from_7,2224,2231,0.26605480909347534,,0.464552044055054
decoder,nrdjo1os,relative_resume_from_7,2232,2239,0.2595973312854767,,0.4532767939463745
decoder,nrdjo1os,relative_resume_from_7,2240,2247,0.24958884716033936,,0.43580121523360044
decoder,nrdjo1os,relative_resume_from_7,2248,2255,0.2715282440185547,,0.4741090800323837
decoder,nrdjo1os,relative_resume_from_7,2256,2263,0.2543293237686157,,0.44407844993450085
decoder,nrdjo1os,relative_resume_from_7,2264,2271,0.2588791251182556,,0.4520227510513322
decoder,nrdjo1os,relative_resume_from_7,2272,2279,0.27868303656578064,,0.48660189500509077
decoder,nrdjo1os,relative_resume_from_7,2280,2287,0.25738459825515747,,0.4494131928497231
decoder,nrdjo1os,relative_resume_from_7,2288,2295,0.24991463124752045,,0.43637005916518073
decoder,nrdjo1os,relative_resume_from_7,2296,2303,0.24484388530254364,,0.42751614894401563
decoder,nrdjo1os,relative_resume_from_7,2304,2311,0.2503829896450043,,0.4371878487463682
decoder,nrdjo1os,relative_resume_from_7,2312,2319,0.2478279769420624,,0.43272660116440376
decoder,nrdjo1os,relative_resume_from_7,2320,2327,0.2528848946094513,,0.4415563661553394
decoder,nrdjo1os,relative_resume_from_7,2328,2335,0.2581532597541809,,0.4507553346128224
decoder,nrdjo1os,relative_resume_from_7,2336,2343,0.24845293164253235,,0.4338178198667995
decoder,nrdjo1os,relative_resume_from_7,2344,2351,0.2529732882976532,,0.44171070829512504
decoder,nrdjo1os,relative_resume_from_7,2352,2359,0.2478290349245071,,0.4327284484826648
decoder,nrdjo1os,relative_resume_from_7,2360,2367,0.23306873440742493,,0.40695583493945947
decoder,nrdjo1os,relative_resume_from_7,2368,2375,0.2506254017353058,,0.43761111879526127
decoder,nrdjo1os,relative_resume_from_7,2376,2383,0.25393882393836975,,0.44339660736618935
decoder,nrdjo1os,relative_resume_from_7,2384,2391,0.24308358132839203,,0.42444252358036716
decoder,nrdjo1os,relative_resume_from_7,2392,2399,0.24485306441783905,,0.4275321763813231
decoder,nrdjo1os,relative_resume_from_7,2392,2399,,,
decoder,nrdjo1os,relative_resume_from_7,2400,2407,0.2489190399646759,,0.43463168064436125
decoder,nrdjo1os,relative_resume_from_7,2408,2415,0.23259970545768735,,0.4061368745227544
decoder,nrdjo1os,relative_resume_from_7,2416,2423,0.23473134636878967,,0.4098588825774783
decoder,nrdjo1os,relative_resume_from_7,2424,2431,0.2482278048992157,,0.43342473135569326
decoder,nrdjo1os,relative_resume_from_7,2432,2439,0.22815705835819244,,0.3983796729216343
decoder,nrdjo1os,relative_resume_from_7,2440,2447,0.25560125708580017,,0.44629934278140354
decoder,nrdjo1os,relative_resume_from_7,2448,2455,0.2404501736164093,,0.4198443923171126
decoder,nrdjo1os,relative_resume_from_7,2456,2463,0.2394227683544159,,0.4180504641556252
decoder,nrdjo1os,relative_resume_from_7,2464,2471,0.2435192912817001,,0.42520330648113136
decoder,nrdjo1os,relative_resume_from_7,2472,2479,0.24029016494750977,,0.41956500494404814
decoder,nrdjo1os,relative_resume_from_7,2480,2487,0.2385682761669159,,0.4165584554462741
decoder,nrdjo1os,relative_resume_from_7,2488,2495,0.23827014863491056,,0.4160379019751526
decoder,nrdjo1os,relative_resume_from_7,2496,2503,0.22516925632953644,,0.39316274207804885
decoder,nrdjo1os,relative_resume_from_7,2504,2511,0.2275705188512802,,0.397355530085113
decoder,nrdjo1os,relative_resume_from_7,2512,2519,0.22249524295330048,,0.38849371021956236
decoder,nrdjo1os,relative_resume_from_7,2520,2527,0.2243451625108719,,0.39172381124549527
decoder,nrdjo1os,relative_resume_from_7,2528,2535,0.2444092184305191,,0.42675718734294543
decoder,nrdjo1os,relative_resume_from_7,2536,2543,0.23318949341773987,,0.40716668940689427
decoder,nrdjo1os,relative_resume_from_7,2544,2551,0.23246148228645325,,0.40589552629472814
decoder,nrdjo1os,relative_resume_from_7,2552,2559,0.2306549847126007,,0.40274124337320105
decoder,nrdjo1os,relative_resume_from_7,2560,2567,0.2280885279178619,,0.3982600135317363
decoder,nrdjo1os,relative_resume_from_7,2568,2575,0.24211037158966064,,0.4227432249472682
decoder,nrdjo1os,relative_resume_from_7,2576,2583,0.2334754317998886,,0.40766595969016256
decoder,nrdjo1os,relative_resume_from_7,2584,2591,0.2378581017255783,,0.4153184365588759
decoder,nrdjo1os,relative_resume_from_7,2592,2599,0.22639921307563785,,0.3953103406215503
decoder,nrdjo1os,relative_resume_from_7,2592,2599,,,
decoder,nrdjo1os,relative_resume_from_7,2600,2607,0.22323212027549744,,0.3897803543791278
decoder,nrdjo1os,relative_resume_from_7,2608,2615,0.23801535367965695,,0.41559301049703473
decoder,nrdjo1os,relative_resume_from_7,2616,2623,0.23080970346927643,,0.4030113941549601
decoder,nrdjo1os,relative_resume_from_7,2624,2631,0.23033224046230316,,0.40217770722930046
decoder,nrdjo1os,relative_resume_from_7,2632,2639,0.2164355665445328,,0.3779130517770526
decoder,nrdjo1os,relative_resume_from_7,2640,2647,0.2197764217853546,,0.3837464405299336
decoder,nrdjo1os,relative_resume_from_7,2648,2655,0.23845338821411133,,0.41635785229426
decoder,nrdjo1os,relative_resume_from_7,2656,2663,0.22960707545280457,,0.40091151366344235
decoder,nrdjo1os,relative_resume_from_7,2664,2671,0.22609302401542664,,0.3947757111056507
decoder,nrdjo1os,relative_resume_from_7,2672,2679,0.21411819756031036,,0.37386674830252264
decoder,nrdjo1os,relative_resume_from_7,2680,2687,0.22698599100112915,,0.39633489975514447
decoder,nrdjo1os,relative_resume_from_7,2688,2695,0.23726356029510495,,0.41428032175184465
decoder,nrdjo1os,relative_resume_from_7,2696,2703,0.23274652659893036,,0.406393235463973
decoder,nrdjo1os,relative_resume_from_7,2704,2711,0.22533585131168363,,0.39345362965775277
decoder,nrdjo1os,relative_resume_from_7,2712,2719,0.23234063386917111,,0.4056845157158909
decoder,nrdjo1os,relative_resume_from_7,2720,2727,0.21742889285087583,,0.3796474754756792
decoder,nrdjo1os,relative_resume_from_7,2728,2735,0.22079063951969147,,0.3855173422595752
decoder,nrdjo1os,relative_resume_from_7,2736,2743,0.2249383181333542,,0.39275950632579015
decoder,nrdjo1os,relative_resume_from_7,2744,2751,0.2272620350122452,,0.3968168937098866
decoder,nrdjo1os,relative_resume_from_7,2752,2759,0.23171712458133695,,0.40459582081449974
decoder,nrdjo1os,relative_resume_from_7,2760,2767,0.223503977060318,,0.39025503711652665
decoder,nrdjo1os,relative_resume_from_7,2768,2775,0.2299591153860092,,0.4015262023101781
decoder,nrdjo1os,relative_resume_from_7,2776,2783,0.22812679409980777,,0.39832682921194035
decoder,nrdjo1os,relative_resume_from_7,2784,2791,0.22074997425079343,,0.3854463375900749
decoder,nrdjo1os,relative_resume_from_7,2792,2799,0.2232467234134674,,0.38980585257484424
decoder,nrdjo1os,relative_resume_from_7,2792,2799,,,
decoder,nrdjo1os,relative_resume_from_7,2800,2807,0.21854108572006223,,0.3815894492837244
decoder,nrdjo1os,relative_resume_from_7,2808,2815,0.22664955258369449,,0.395747452548118
decoder,nrdjo1os,relative_resume_from_7,2816,2823,0.21252597868442535,,0.3710866123752839
decoder,nrdjo1os,relative_resume_from_7,2824,2831,0.21730098128318787,,0.3794241320960568
decoder,nrdjo1os,relative_resume_from_7,2832,2839,0.21361567080020905,,0.37298929814707216
decoder,nrdjo1os,relative_resume_from_7,2840,2847,0.2233334183692932,,0.3899572285979854
decoder,nrdjo1os,relative_resume_from_7,2848,2855,0.22588372230529785,,0.3944102543127596
decoder,nrdjo1os,relative_resume_from_7,2856,2863,0.20651328563690183,,0.36058799047470663
decoder,nrdjo1os,relative_resume_from_7,2864,2871,0.22019873559474945,,0.3844838327389131
decoder,nrdjo1os,relative_resume_from_7,2872,2879,0.2142312377691269,,0.37406412515222165
decoder,nrdjo1os,relative_resume_from_7,2880,2887,0.2124095857143402,,0.370883381347997
decoder,nrdjo1os,relative_resume_from_7,2888,2895,0.2079429626464844,,0.3630843158724812
decoder,nrdjo1os,relative_resume_from_7,2896,2903,0.22379016876220703,,0.39075474971543495
decoder,nrdjo1os,relative_resume_from_7,2904,2911,0.2180110514163971,,0.3806639688534856
decoder,nrdjo1os,relative_resume_from_7,2912,2919,0.21711093187332153,,0.37909229129180416
decoder,nrdjo1os,relative_resume_from_7,2920,2927,0.2002629190683365,,0.34967437242956073
decoder,nrdjo1os,relative_resume_from_7,2928,2935,0.19702297449111936,,0.3440171814127936
decoder,nrdjo1os,relative_resume_from_7,2936,2943,0.2233286499977112,,0.389948902656527
decoder,nrdjo1os,relative_resume_from_7,2944,2951,0.19881099462509155,,0.34713920131116927
decoder,nrdjo1os,relative_resume_from_7,2952,2959,0.2224065512418747,,0.3883388477084355
decoder,nrdjo1os,relative_resume_from_7,2960,2967,0.20905566215515137,,0.3650271743118063
decoder,nrdjo1os,relative_resume_from_7,2968,2975,0.20433968305587769,,0.35679271413514857
decoder,nrdjo1os,relative_resume_from_7,2976,2983,0.21816889941692352,,0.3809395835343268
decoder,nrdjo1os,relative_resume_from_7,2984,2991,0.2050231546163559,,0.35798610775037953
decoder,nrdjo1os,relative_resume_from_7,2992,2999,0.20714449882507324,,0.36169013697526664
decoder,nrdjo1os,relative_resume_from_7,2992,2999,,,
decoder,nrdjo1os,relative_resume_from_7,2993,3000,,,
decoder,nrdjo1os,relative_resume_from_7,2993,3000,,,
decoder,nrdjo1os,relative_resume_from_7,2993,3000,,,
decoder,nrdjo1os,relative_resume_from_7,2993,3000,,,
decoder,nrdjo1os,relative_resume_from_7,2993,3000,,,
decoder,nrdjo1os,relative_resume_from_7,2993,3000,,,
decoder,nrdjo1os,relative_resume_from_7,2993,3000,,,
decoder,nrdjo1os,relative_resume_from_7,2993,3000,,,
decoder,nrdjo1os,relative_resume_from_7,2993,3000,,,
decoder,nrdjo1os,relative_resume_from_7,2993,3000,,,
decoder,nrdjo1os,relative_resume_from_7,3000,3007,0.2121468037366867,,0.37042454391793617
decoder,nrdjo1os,relative_resume_from_7,3008,3015,0.20339035987854004,,0.35513512326504293
decoder,nrdjo1os,relative_resume_from_7,3016,3023,0.21543121337890625,,0.37615937433880314
decoder,nrdjo1os,relative_resume_from_7,3024,3031,0.2254515141248703,,0.3936555857752539
decoder,nrdjo1os,relative_resume_from_7,3032,3039,0.2268996238708496,,0.3961840961404786
decoder,nrdjo1os,relative_resume_from_7,3040,3047,0.20346136391162872,,0.35525910173707237
decoder,nrdjo1os,relative_resume_from_7,3048,3055,0.23360653221607208,,0.4078948710431354
decoder,nrdjo1os,relative_resume_from_7,3056,3063,0.21724581718444824,,0.37932781136080956
decoder,nrdjo1os,relative_resume_from_7,3064,3071,0.20532582700252533,,0.35851459688445353
decoder,nrdjo1os,relative_resume_from_7,3072,3079,0.2029270976781845,,0.35432623203378916
decoder,nrdjo1os,relative_resume_from_7,3080,3087,0.21283775568008423,,0.3716309988538301
decoder,nrdjo1os,relative_resume_from_7,3088,3095,0.20792703330516815,,0.36305650202429657
decoder,nrdjo1os,relative_resume_from_7,3096,3103,0.1987508684396744,,0.3470342163930919
decoder,nrdjo1os,relative_resume_from_7,3104,3111,0.21065720915794373,,0.3678235978620231
decoder,nrdjo1os,relative_resume_from_7,3112,3119,0.19618549942970276,,0.3425548859070223
decoder,nrdjo1os,relative_resume_from_7,3120,3127,0.2010541558265686,,0.35105593232175225
decoder,nrdjo1os,relative_resume_from_7,3128,3135,0.2095811069011688,,0.36594464102339136
decoder,nrdjo1os,relative_resume_from_7,3136,3143,0.20762765407562256,,0.3625337629935423
decoder,nrdjo1os,relative_resume_from_7,3144,3151,0.20046257972717285,,0.35002299520956554
decoder,nrdjo1os,relative_resume_from_7,3152,3159,0.2149377465248108,,0.37529774347212363
decoder,nrdjo1os,relative_resume_from_7,3160,3167,0.20816563069820404,,0.36347311132002286
decoder,nrdjo1os,relative_resume_from_7,3168,3175,0.19108963012695312,,0.33365710838179813
decoder,nrdjo1os,relative_resume_from_7,3176,3183,0.21266154944896695,,0.3713233292983739
decoder,nrdjo1os,relative_resume_from_7,3184,3191,0.20121151208877563,,0.3513306883898805
decoder,nrdjo1os,relative_resume_from_7,3192,3199,0.2080930769443512,,0.3633464269170194
decoder,nrdjo1os,relative_resume_from_7,3192,3199,,,
decoder,nrdjo1os,relative_resume_from_7,3200,3207,0.1932768076658249,,0.3374760876359457
decoder,nrdjo1os,relative_resume_from_7,3208,3215,0.1997910588979721,,0.34885046848511475
decoder,nrdjo1os,relative_resume_from_7,3216,3223,0.20728044211864471,,0.3619275043625331
decoder,nrdjo1os,relative_resume_from_7,3224,3231,0.20278294384479523,,0.35407452841607395
decoder,nrdjo1os,relative_resume_from_7,3232,3239,0.20234261453151703,,0.3533056797595218
decoder,nrdjo1os,relative_resume_from_7,3240,3247,0.21198207139968872,,0.3701369086591144
decoder,nrdjo1os,relative_resume_from_7,3248,3255,0.1922740787267685,,0.3357252462215056
decoder,nrdjo1os,relative_resume_from_7,3256,3263,0.20510976016521457,,0.35813732766211837
decoder,nrdjo1os,relative_resume_from_7,3264,3271,0.19856055080890656,,0.3467019072546322
decoder,nrdjo1os,relative_resume_from_7,3272,3279,0.20980344712734225,,0.3663328640624579
decoder,nrdjo1os,relative_resume_from_7,3280,3287,0.2087101638317108,,0.3644239078160087
decoder,nrdjo1os,relative_resume_from_7,3288,3295,0.1917262077331543,,0.33476862156649884
decoder,nrdjo1os,relative_resume_from_7,3296,3303,0.1979694962501526,,0.34566988079229244
decoder,nrdjo1os,relative_resume_from_7,3304,3311,0.20486079156398773,,0.3577026094437199
decoder,nrdjo1os,relative_resume_from_7,3312,3319,0.19973386824131012,,0.34875060922474765
decoder,nrdjo1os,relative_resume_from_7,3320,3327,0.19678530097007751,,0.3436021852682249
decoder,nrdjo1os,relative_resume_from_7,3328,3335,0.20421232283115387,,0.3565703334425072
decoder,nrdjo1os,relative_resume_from_7,3336,3343,0.2010764479637146,,0.35109485609807045
decoder,nrdjo1os,relative_resume_from_7,3344,3351,0.1921781301498413,,0.33555771266822176
decoder,nrdjo1os,relative_resume_from_7,3352,3359,0.21060395240783691,,0.36773060750335923
decoder,nrdjo1os,relative_resume_from_7,3360,3367,0.20367993414402008,,0.3556407420786733
decoder,nrdjo1os,relative_resume_from_7,3368,3375,0.1983680725097656,,0.34636582542394906
decoder,nrdjo1os,relative_resume_from_7,3376,3383,0.2063843160867691,,0.3603627997768231
decoder,nrdjo1os,relative_resume_from_7,3384,3391,0.18940886855125427,,0.3307223701291031
decoder,nrdjo1os,relative_resume_from_7,3392,3399,0.20650003850460052,,0.36056485996859244
decoder,nrdjo1os,relative_resume_from_7,3392,3399,,,
decoder,nrdjo1os,relative_resume_from_7,3400,3407,0.2004394084215164,,0.3499825363377909
decoder,nrdjo1os,relative_resume_from_7,3408,3415,0.20649339258670807,,0.36055325568768476
decoder,nrdjo1os,relative_resume_from_7,3416,3423,0.2041887938976288,,0.3565292501251233
decoder,nrdjo1os,relative_resume_from_7,3424,3431,0.21278035640716553,,0.3715307753335242
decoder,nrdjo1os,relative_resume_from_7,3432,3439,0.19289641082286835,,0.33681188565609926
decoder,nrdjo1os,relative_resume_from_7,3440,3447,0.1986269503831863,,0.34681784598944077
decoder,nrdjo1os,relative_resume_from_7,3448,3455,0.1968962550163269,,0.3437959195185358
decoder,nrdjo1os,relative_resume_from_7,3456,3463,0.19617614150047305,,0.3425385462469102
decoder,nrdjo1os,relative_resume_from_7,3464,3471,0.20075157284736633,,0.3505275992990806
decoder,nrdjo1os,relative_resume_from_7,3472,3479,0.1913321614265442,,0.3340805865792276
decoder,nrdjo1os,relative_resume_from_7,3480,3487,0.1943638771772385,,0.33937419413993186
decoder,nrdjo1os,relative_resume_from_7,3488,3495,0.21542267501354215,,0.37614446569987914
decoder,nrdjo1os,relative_resume_from_7,3496,3503,0.20410911738872528,,0.3563901288470663
decoder,nrdjo1os,relative_resume_from_7,3504,3511,0.205432191491127,,0.35870031741611064
decoder,nrdjo1os,relative_resume_from_7,3512,3519,0.18984706699848175,,0.33148749813056594
decoder,nrdjo1os,relative_resume_from_7,3520,3527,0.2189473807811737,,0.382298871533117
decoder,nrdjo1os,relative_resume_from_7,3528,3535,0.2003374993801117,,0.349804595357684
decoder,nrdjo1os,relative_resume_from_7,3536,3543,0.18830089271068573,,0.3287877595755352
decoder,nrdjo1os,relative_resume_from_7,3544,3551,0.21103183925151825,,0.36847773065641826
decoder,nrdjo1os,relative_resume_from_7,3552,3559,0.20327313244342804,,0.35493043519800077
decoder,nrdjo1os,relative_resume_from_7,3560,3567,0.18137915432453156,,0.316701874991609
decoder,nrdjo1os,relative_resume_from_7,3568,3575,0.20656877756118777,,0.3606848836184292
decoder,nrdjo1os,relative_resume_from_7,3576,3583,0.1970648467540741,,0.3440902935862255
decoder,nrdjo1os,relative_resume_from_7,3584,3591,0.19428814947605133,,0.3392419677821451
decoder,nrdjo1os,relative_resume_from_7,3592,3599,0.1841188818216324,,0.32148564873081953
decoder,nrdjo1os,relative_resume_from_7,3592,3599,,,
decoder,nrdjo1os,relative_resume_from_7,3600,3607,0.1913075894117355,,0.3340376819621496
decoder,nrdjo1os,relative_resume_from_7,3608,3615,0.18934999406337735,,0.33061957077065846
decoder,nrdjo1os,relative_resume_from_7,3616,3623,0.21236871182918549,,0.370812012418558
decoder,nrdjo1os,relative_resume_from_7,3624,3631,0.20700572431087497,,0.36144782606025927
decoder,nrdjo1os,relative_resume_from_7,3632,3639,0.20023949444293976,,0.34963347124214617
decoder,nrdjo1os,relative_resume_from_7,3640,3647,0.19757062196731567,,0.3449734157892946
decoder,nrdjo1os,relative_resume_from_7,3648,3655,0.18324968218803409,,0.3199679596957826
decoder,nrdjo1os,relative_resume_from_7,3656,3663,0.18792447447776792,,0.32813050455309306
decoder,nrdjo1os,relative_resume_from_7,3664,3671,0.19482776522636416,,0.34018417815100205
decoder,nrdjo1os,relative_resume_from_7,3672,3679,0.1829100400209427,,0.3193749184968387
decoder,nrdjo1os,relative_resume_from_7,3680,3687,0.19009481370449063,,0.33192008282646557
decoder,nrdjo1os,relative_resume_from_7,3688,3695,0.2010088860988617,,0.3509768879150313
decoder,nrdjo1os,relative_resume_from_7,3696,3703,0.20039650797843933,,0.3499076288832321
decoder,nrdjo1os,relative_resume_from_7,3704,3711,0.19430553913116455,,0.3392723314499013
decoder,nrdjo1os,relative_resume_from_7,3712,3719,0.2038937211036682,,0.35601403046024865
decoder,nrdjo1os,relative_resume_from_7,3720,3727,0.21146251261234283,,0.36922971928151704
decoder,nrdjo1os,relative_resume_from_7,3728,3735,0.2042589634656906,,0.3566517715573975
decoder,nrdjo1os,relative_resume_from_7,3736,3743,0.19689135253429413,,0.34378735940997385
decoder,nrdjo1os,relative_resume_from_7,3744,3751,0.1862972229719162,,0.32528919897470193
decoder,nrdjo1os,relative_resume_from_7,3752,3759,0.1891348361968994,,0.33024388868091376
decoder,nrdjo1os,relative_resume_from_7,3760,3767,0.1889471709728241,,0.32991621084739037
decoder,nrdjo1os,relative_resume_from_7,3768,3775,0.18690872192382812,,0.3263569229110447
decoder,nrdjo1os,relative_resume_from_7,3776,3783,0.1809106171131134,,0.31588377318761685
decoder,nrdjo1os,relative_resume_from_7,3784,3791,0.20621904730796817,,0.3600742278495873
decoder,nrdjo1os,relative_resume_from_7,3792,3799,0.1850959211587906,,0.3231916341356523
decoder,nrdjo1os,relative_resume_from_7,3792,3799,,,
decoder,nrdjo1os,relative_resume_from_7,3800,3807,0.186653733253479,,0.32591169319155505
decoder,nrdjo1os,relative_resume_from_7,3808,3815,0.19964562356472015,,0.34859652727063256
decoder,nrdjo1os,relative_resume_from_7,3816,3823,0.17609554529190063,,0.3074762895400261
decoder,nrdjo1os,relative_resume_from_7,3824,3831,0.18737934529781344,,0.32717866731442496
decoder,nrdjo1os,relative_resume_from_7,3832,3839,0.20008838176727295,,0.349369616953615
decoder,nrdjo1os,relative_resume_from_7,3840,3847,0.18719927966594696,,0.32686425895010085
decoder,nrdjo1os,relative_resume_from_7,3848,3855,0.18802547454833984,,0.3283068584006095
decoder,nrdjo1os,relative_resume_from_7,3856,3863,0.19215695559978485,,0.3355207402844329
decoder,nrdjo1os,relative_resume_from_7,3864,3871,0.19235162436962128,,0.33586064684447337
decoder,nrdjo1os,relative_resume_from_7,3872,3879,0.2098076194524765,,0.36634014926123404
decoder,nrdjo1os,relative_resume_from_7,3880,3887,0.18389257788658145,,0.3210905047529158
decoder,nrdjo1os,relative_resume_from_7,3888,3895,0.19037018716335297,,0.3324009059456901
decoder,nrdjo1os,relative_resume_from_7,3896,3903,0.19457589089870453,,0.33974438631202736
decoder,nrdjo1os,relative_resume_from_7,3904,3911,0.19828982651233673,,0.3462292019283297
decoder,nrdjo1os,relative_resume_from_7,3912,3919,0.21060197055339813,,0.3677271470339406
decoder,nrdjo1os,relative_resume_from_7,3920,3927,0.1899927854537964,,0.33174193369782223
decoder,nrdjo1os,relative_resume_from_7,3928,3935,0.19316239655017853,,0.3372763170780774
decoder,nrdjo1os,relative_resume_from_7,3936,3943,0.196116104722023,,0.3424337174402351
decoder,nrdjo1os,relative_resume_from_7,3944,3951,0.1940949261188507,,0.33890458502310916
decoder,nrdjo1os,relative_resume_from_7,3952,3959,0.17970211803913116,,0.31377364138067837
decoder,nrdjo1os,relative_resume_from_7,3960,3967,0.18392914533615112,,0.32115435431647504
decoder,nrdjo1os,relative_resume_from_7,3968,3975,0.1913657188415527,,0.3341391803922413
decoder,nrdjo1os,relative_resume_from_7,3976,3983,0.20035763084888455,,0.3498397464417788
decoder,nrdjo1os,relative_resume_from_7,3984,3991,0.1944598853588104,,0.33954183176748387
decoder,nrdjo1os,relative_resume_from_7,3992,3999,0.2013348639011383,,0.35154607008798333
decoder,nrdjo1os,relative_resume_from_7,3992,3999,,,
decoder,nrdjo1os,relative_resume_from_7,3993,4000,,,
decoder,nrdjo1os,relative_resume_from_7,3993,4000,,,
decoder,nrdjo1os,relative_resume_from_7,3993,4000,,,
decoder,nrdjo1os,relative_resume_from_7,3993,4000,,,
decoder,nrdjo1os,relative_resume_from_7,3993,4000,,,
decoder,nrdjo1os,relative_resume_from_7,3993,4000,,,
decoder,nrdjo1os,relative_resume_from_7,3993,4000,,,
decoder,nrdjo1os,relative_resume_from_7,3993,4000,,,
decoder,nrdjo1os,relative_resume_from_7,3993,4000,,,
decoder,nrdjo1os,relative_resume_from_7,3993,4000,,,
decoder,nrdjo1os,relative_resume_from_7,4000,4007,0.18851444125175476,,0.3291606316600377
decoder,nrdjo1os,relative_resume_from_7,4008,4015,0.21261867880821228,,0.3712484738809492
decoder,nrdjo1os,relative_resume_from_7,4016,4023,0.18412141501903537,,0.32149007188721934
decoder,nrdjo1os,relative_resume_from_7,4024,4031,0.1881232112646103,,0.3284775141819403
decoder,nrdjo1os,relative_resume_from_7,4032,4039,0.1946546584367752,,0.3398819204574938
decoder,nrdjo1os,relative_resume_from_7,4040,4047,0.1983463615179062,,0.3463279163717462
decoder,nrdjo1os,relative_resume_from_7,4048,4055,0.1871829628944397,,0.3268357686191728
decoder,nrdjo1os,relative_resume_from_7,4056,4063,0.18720178306102753,,0.32686863006936656
decoder,nrdjo1os,relative_resume_from_7,4064,4071,0.2082117795944214,,0.36355369082220024
decoder,nrdjo1os,relative_resume_from_7,4072,4079,0.20480750501155853,,0.3576095670479219
decoder,nrdjo1os,relative_resume_from_7,4080,4087,0.1812959611415863,,0.3165566133317264
decoder,nrdjo1os,relative_resume_from_7,4088,4095,0.1907644122838974,,0.333089253155766
decoder,nrdjo1os,relative_resume_from_7,4096,4103,0.18674027919769287,,0.32606280902902557
decoder,nrdjo1os,relative_resume_from_7,4104,4111,0.1908841133117676,,0.33329826030493975
decoder,nrdjo1os,relative_resume_from_7,4112,4119,0.19796039164066315,,0.3456539834478202
decoder,nrdjo1os,relative_resume_from_7,4120,4127,0.19310732185840607,,0.33718015245423255
decoder,nrdjo1os,relative_resume_from_7,4128,4135,0.20099839568138125,,0.35095857084382276
decoder,nrdjo1os,relative_resume_from_7,4136,4143,0.18600934743881223,,0.3247865462777161
decoder,nrdjo1os,relative_resume_from_7,4144,4151,0.18536563217639923,,0.3236625701993949
decoder,nrdjo1os,relative_resume_from_7,4152,4159,0.20141175389289856,,0.35168032589400056
decoder,nrdjo1os,relative_resume_from_7,4160,4167,0.1826285570859909,,0.31888342776512063
decoder,nrdjo1os,relative_resume_from_7,4168,4175,0.19397470355033877,,0.3386946672240885
decoder,nrdjo1os,relative_resume_from_7,4176,4183,0.1855347603559494,,0.3239578809354986
decoder,nrdjo1os,relative_resume_from_7,4184,4191,0.17782054841518402,,0.3104882769183151
decoder,nrdjo1os,relative_resume_from_7,4192,4199,0.18574123084545135,,0.32431839420064873
decoder,nrdjo1os,relative_resume_from_7,4192,4199,,,
decoder,nrdjo1os,relative_resume_from_7,4200,4207,0.18994519114494324,,0.3316588303946403
decoder,nrdjo1os,relative_resume_from_7,4208,4215,0.18515947461128235,,0.32330260332415295
decoder,nrdjo1os,relative_resume_from_7,4216,4223,0.19596004486083984,,0.34216122498744084
decoder,nrdjo1os,relative_resume_from_7,4224,4231,0.1902584284543991,,0.3322057666927581
decoder,nrdjo1os,relative_resume_from_7,4232,4239,0.1953658163547516,,0.34112365657031785
decoder,nrdjo1os,relative_resume_from_7,4240,4247,0.19682517647743225,,0.34367181095367105
decoder,nrdjo1os,relative_resume_from_7,4248,4255,0.19866043329238892,,0.34687630970961925
decoder,nrdjo1os,relative_resume_from_7,4256,4263,0.1920451521873474,,0.3353255229757997
decoder,nrdjo1os,relative_resume_from_7,4264,4271,0.19363519549369812,,0.3381018601922481
decoder,nrdjo1os,relative_resume_from_7,4272,4279,0.18464134633541107,,0.3223979117289931
decoder,nrdjo1os,relative_resume_from_7,4280,4287,0.1947915107011795,,0.34012087497735083
decoder,nrdjo1os,relative_resume_from_7,4288,4295,0.2040342539548874,,0.3562594115661689
decoder,nrdjo1os,relative_resume_from_7,4296,4303,0.1883891075849533,,0.3289417894925162
decoder,nrdjo1os,relative_resume_from_7,4304,4311,0.19335055351257324,,0.3376048535243138
decoder,nrdjo1os,relative_resume_from_7,4312,4319,0.18057554960250857,,0.3152987196887597
decoder,nrdjo1os,relative_resume_from_7,4320,4327,0.1906263381242752,,0.33284816511341025
decoder,nrdjo1os,relative_resume_from_7,4328,4335,0.1934030055999756,,0.3376964388803566
decoder,nrdjo1os,relative_resume_from_7,4336,4343,0.18552066385746,,0.3239332673710621
decoder,nrdjo1os,relative_resume_from_7,4344,4351,0.17956708371639252,,0.3135378611260024
decoder,nrdjo1os,relative_resume_from_7,4352,4359,0.1887975037097931,,0.32965488035986384
decoder,nrdjo1os,relative_resume_from_7,4360,4367,0.1981150507926941,,0.3459240301553111
decoder,nrdjo1os,relative_resume_from_7,4368,4375,0.18535542488098145,,0.3236447474809604
decoder,nrdjo1os,relative_resume_from_7,4376,4383,0.18060410022735596,,0.315348571263242
decoder,nrdjo1os,relative_resume_from_7,4384,4391,0.18728290498256683,,0.3270102751484281
decoder,nrdjo1os,relative_resume_from_7,4392,4399,0.18176256120204928,,0.31737133272200113
decoder,nrdjo1os,relative_resume_from_7,4392,4399,,,
decoder,nrdjo1os,relative_resume_from_7,4400,4407,0.20051121711730957,,0.3501079198124415
decoder,nrdjo1os,relative_resume_from_7,4408,4415,0.20182077586650848,,0.35239450954116464
decoder,nrdjo1os,relative_resume_from_7,4416,4423,0.192596971988678,,0.33628904255107683
decoder,nrdjo1os,relative_resume_from_7,4424,4431,0.1989756226539612,,0.3474266544400217
decoder,nrdjo1os,relative_resume_from_7,4432,4439,0.18223945796489716,,0.3182040309421125
decoder,nrdjo1os,relative_resume_from_7,4440,4447,0.1837857961654663,,0.320904055701381
decoder,nrdjo1os,relative_resume_from_7,4448,4455,0.1846589744091034,,0.32242869169382227
decoder,nrdjo1os,relative_resume_from_7,4456,4463,0.19773073494434357,,0.3452529852923285
decoder,nrdjo1os,relative_resume_from_7,4464,4471,0.18482518196105957,,0.32271890279078275
decoder,nrdjo1os,relative_resume_from_7,4472,4479,0.1967829465866089,,0.3435980743346298
decoder,nrdjo1os,relative_resume_from_7,4480,4487,0.1935931295156479,,0.33802840977744447
decoder,nrdjo1os,relative_resume_from_7,4488,4495,0.19600075483322144,,0.3422323077126422
decoder,nrdjo1os,relative_resume_from_7,4496,4503,0.17922168970108032,,0.3129347767601743
decoder,nrdjo1os,relative_resume_from_7,4504,4511,0.1993233859539032,,0.3480338757580119
decoder,nrdjo1os,relative_resume_from_7,4512,4519,0.1756455898284912,,0.30669063288915477
decoder,nrdjo1os,relative_resume_from_7,4520,4527,0.1914210170507431,,0.3342357352945921
decoder,nrdjo1os,relative_resume_from_7,4528,4535,0.1864822804927826,,0.3256123235589903
decoder,nrdjo1os,relative_resume_from_7,4536,4543,0.18364334106445312,,0.3206553182003103
decoder,nrdjo1os,relative_resume_from_7,4544,4551,0.19380511343479156,,0.33839854991240587
decoder,nrdjo1os,relative_resume_from_7,4552,4559,0.18425561487674713,,0.32172439510214007
decoder,nrdjo1os,relative_resume_from_7,4560,4567,0.1981543004512787,,0.3459925630609408
decoder,nrdjo1os,relative_resume_from_7,4568,4575,0.18910446763038635,,0.33019086284125043
decoder,nrdjo1os,relative_resume_from_7,4576,4583,0.19501148164272308,,0.34050496106425515
decoder,nrdjo1os,relative_resume_from_7,4584,4591,0.19162678718566897,,0.33459502568709054
decoder,nrdjo1os,relative_resume_from_7,4592,4599,0.1844618320465088,,0.3220844660516502
decoder,nrdjo1os,relative_resume_from_7,4592,4599,,,
decoder,nrdjo1os,relative_resume_from_7,4600,4607,0.18201833963394165,,0.3178179414255448
decoder,nrdjo1os,relative_resume_from_7,4608,4615,0.1708127111196518,,0.29825205705393015
decoder,nrdjo1os,relative_resume_from_7,4616,4623,0.19404399394989016,,0.3388156535609063
decoder,nrdjo1os,relative_resume_from_7,4624,4631,0.18935741484165192,,0.3306325280170532
decoder,nrdjo1os,relative_resume_from_7,4632,4639,0.19390243291854856,,0.338568477173859
decoder,nrdjo1os,relative_resume_from_7,4640,4647,0.1899067908525467,,0.33159178054733285
decoder,nrdjo1os,relative_resume_from_7,4648,4655,0.17459115386009216,,0.3048495070470248
decoder,nrdjo1os,relative_resume_from_7,4656,4663,0.19936256110668185,,0.3481022785708064
decoder,nrdjo1os,relative_resume_from_7,4664,4671,0.2020232230424881,,0.3527479977932092
decoder,nrdjo1os,relative_resume_from_7,4672,4679,0.19290339946746823,,0.33682408836404926
decoder,nrdjo1os,relative_resume_from_7,4680,4687,0.19049179553985596,,0.33261324347144716
decoder,nrdjo1os,relative_resume_from_7,4688,4695,0.20027732849121097,,0.34969953238390544
decoder,nrdjo1os,relative_resume_from_7,4696,4703,0.18964029848575592,,0.3311264644940747
decoder,nrdjo1os,relative_resume_from_7,4704,4711,0.18144173920154572,,0.3168111529732509
decoder,nrdjo1os,relative_resume_from_7,4712,4719,0.19447603821754456,,0.3395700358941744
decoder,nrdjo1os,relative_resume_from_7,4720,4727,0.19507086277008057,,0.3406086450539797
decoder,nrdjo1os,relative_resume_from_7,4728,4735,0.20031209290027616,,0.34976023370085074
decoder,nrdjo1os,relative_resume_from_7,4736,4743,0.1895032376050949,,0.33088714571427885
decoder,nrdjo1os,relative_resume_from_7,4744,4751,0.1998378336429596,,0.34893214076710855
decoder,nrdjo1os,relative_resume_from_7,4752,4759,0.1853977292776108,,0.323718614192837
decoder,nrdjo1os,relative_resume_from_7,4760,4767,0.2063384056091309,,0.3602826365717187
decoder,nrdjo1os,relative_resume_from_7,4768,4775,0.19102396070957184,,0.3335424445567753
decoder,nrdjo1os,relative_resume_from_7,4776,4783,0.1894500702619553,,0.3307943114670174
decoder,nrdjo1os,relative_resume_from_7,4784,4791,0.18268124759197235,,0.3189754294182363
decoder,nrdjo1os,relative_resume_from_7,4792,4799,0.1858644187450409,,0.3245334896945139
decoder,nrdjo1os,relative_resume_from_7,4792,4799,,,
decoder,nrdjo1os,relative_resume_from_7,4800,4807,0.18153151869773865,,0.316967914839773
decoder,nrdjo1os,relative_resume_from_7,4808,4815,0.18754862248897552,,0.32747423823619926
decoder,nrdjo1os,relative_resume_from_7,4816,4823,0.18114224076271057,,0.3162882057939602
decoder,nrdjo1os,relative_resume_from_7,4824,4831,0.17847977578639984,,0.3116393383249434
decoder,nrdjo1os,relative_resume_from_7,4832,4839,0.1917392909526825,,0.3347914658683754
decoder,nrdjo1os,relative_resume_from_7,4840,4847,0.19102902710437775,,0.33355129086957486
decoder,nrdjo1os,relative_resume_from_7,4848,4855,0.18146662414073944,,0.3168546039802371
decoder,nrdjo1os,relative_resume_from_7,4856,4863,0.17192262411117554,,0.3001900500212155
decoder,nrdjo1os,relative_resume_from_7,4864,4871,0.17599661648273468,,0.30730355227333067
decoder,nrdjo1os,relative_resume_from_7,4872,4879,0.1990746706724167,,0.3475995998552535
decoder,nrdjo1os,relative_resume_from_7,4880,4887,0.20430588722229004,,0.35673370402506194
decoder,nrdjo1os,relative_resume_from_7,4888,4895,0.18381156027317047,,0.32094904180382355
decoder,nrdjo1os,relative_resume_from_7,4896,4903,0.1923004388809204,,0.3357712730666305
decoder,nrdjo1os,relative_resume_from_7,4904,4911,0.1959848403930664,,0.3422045198830247
decoder,nrdjo1os,relative_resume_from_7,4912,4919,0.18749873340129852,,0.3273871280736904
decoder,nrdjo1os,relative_resume_from_7,4920,4927,0.1835508793592453,,0.3204938729917179
decoder,nrdjo1os,relative_resume_from_7,4928,4935,0.17333924770355225,,0.3026635831542475
decoder,nrdjo1os,relative_resume_from_7,4936,4943,0.1925065815448761,,0.33613121392330536
decoder,nrdjo1os,relative_resume_from_7,4944,4951,0.1966799646615982,,0.3434182600176947
decoder,nrdjo1os,relative_resume_from_7,4952,4959,0.19169723987579343,,0.3347180414721388
decoder,nrdjo1os,relative_resume_from_7,4960,4967,0.17543524503707886,,0.3063233547965697
decoder,nrdjo1os,relative_resume_from_7,4968,4975,0.17643922567367554,,0.30807638177064256
decoder,nrdjo1os,relative_resume_from_7,4976,4983,0.1796017587184906,,0.31359840633154545
decoder,nrdjo1os,relative_resume_from_7,4984,4991,0.1870590448379517,,0.32661939821552183
decoder,nrdjo1os,relative_resume_from_7,4992,4999,0.18843023478984833,,0.32901360073759517
decoder,nrdjo1os,relative_resume_from_7,4992,4999,,,
decoder,nrdjo1os,relative_resume_from_7,4993,5000,,,
decoder,nrdjo1os,relative_resume_from_7,4993,5000,,,
decoder,nrdjo1os,relative_resume_from_7,4993,5000,,,
decoder,nrdjo1os,relative_resume_from_7,4993,5000,,,
decoder,nrdjo1os,relative_resume_from_7,4993,5000,,,
decoder,nrdjo1os,relative_resume_from_7,4993,5000,,,
decoder,nrdjo1os,relative_resume_from_7,4993,5000,,,
decoder,nrdjo1os,relative_resume_from_7,4993,5000,,,
decoder,nrdjo1os,relative_resume_from_7,4993,5000,,,
decoder,nrdjo1os,relative_resume_from_7,4993,5000,,,
decoder,nrdjo1os,relative_resume_from_7,5000,5007,0.17583534121513367,,0.3070219533220663
decoder,nrdjo1os,relative_resume_from_7,5008,5015,0.18762487173080444,,0.327607375243833
decoder,nrdjo1os,relative_resume_from_7,5016,5023,0.20075348019599917,,0.350530929675664
decoder,nrdjo1os,relative_resume_from_7,5024,5031,0.17523261904716492,,0.3059695543217204
decoder,nrdjo1os,relative_resume_from_7,5032,5039,0.1833757311105728,,0.3201880507545228
decoder,nrdjo1os,relative_resume_from_7,5040,5047,0.1789146363735199,,0.31239863816738533
decoder,nrdjo1os,relative_resume_from_7,5048,5055,0.18313074111938477,,0.3197602794935288
decoder,nrdjo1os,relative_resume_from_7,5056,5063,0.17623759806156158,,0.3077243245397862
decoder,nrdjo1os,relative_resume_from_7,5064,5071,0.18136589229106903,,0.31667871846692774
decoder,nrdjo1os,relative_resume_from_7,5072,5079,0.17681457102298737,,0.30873176345625647
decoder,nrdjo1os,relative_resume_from_7,5080,5087,0.18190938234329224,,0.31762769366321963
decoder,nrdjo1os,relative_resume_from_7,5088,5095,0.18552328646183017,,0.3239378466388643
decoder,nrdjo1os,relative_resume_from_7,5096,5103,0.1826112270355225,,0.3188531681716327
decoder,nrdjo1os,relative_resume_from_7,5104,5111,0.17695020139217377,,0.30896858445361475
decoder,nrdjo1os,relative_resume_from_7,5112,5119,0.18749727308750153,,0.32738457825411876
decoder,nrdjo1os,relative_resume_from_7,5120,5127,0.18653979897499084,,0.3257127552278326
decoder,nrdjo1os,relative_resume_from_7,5128,5135,0.17562131583690643,,0.30664824864341794
decoder,nrdjo1os,relative_resume_from_7,5136,5143,0.19372761249542236,,0.3382632273451393
decoder,nrdjo1os,relative_resume_from_7,5144,5151,0.18078647553920743,,0.3156670125054599
decoder,nrdjo1os,relative_resume_from_7,5152,5159,0.1902846395969391,,0.3322515333522124
decoder,nrdjo1os,relative_resume_from_7,5160,5167,0.20978999137878415,,0.36630936929640484
decoder,nrdjo1os,relative_resume_from_7,5168,5175,0.1794091910123825,,0.3132621683894601
decoder,nrdjo1os,relative_resume_from_7,5176,5183,0.1717512160539627,,0.299890758444352
decoder,nrdjo1os,relative_resume_from_7,5184,5191,0.1893078088760376,,0.33054591220731844
decoder,nrdjo1os,relative_resume_from_7,5192,5199,0.1882331818342209,,0.32866953120682546
decoder,nrdjo1os,relative_resume_from_7,5192,5199,,,
decoder,nrdjo1os,relative_resume_from_7,5200,5207,0.18397343158721924,,0.32123168149777026
decoder,nrdjo1os,relative_resume_from_7,5208,5215,0.18435609340667725,,0.32189983829980945
decoder,nrdjo1os,relative_resume_from_7,5216,5223,0.18319256603717804,,0.3198682305282508
decoder,nrdjo1os,relative_resume_from_7,5224,5231,0.18674767017364505,,0.3260757142382862
decoder,nrdjo1os,relative_resume_from_7,5232,5239,0.17235955595970154,,0.3009529664444785
decoder,nrdjo1os,relative_resume_from_7,5240,5247,0.1849031150341034,,0.322854979896494
decoder,nrdjo1os,relative_resume_from_7,5248,5255,0.18431444466114044,,0.32182711640488343
decoder,nrdjo1os,relative_resume_from_7,5256,5263,0.19360202550888064,,0.3380439428619779
decoder,nrdjo1os,relative_resume_from_7,5264,5271,0.1823795735836029,,0.31844868352815514
decoder,nrdjo1os,relative_resume_from_7,5272,5279,0.18484458327293396,,0.32275277896509175
decoder,nrdjo1os,relative_resume_from_7,5280,5287,0.18049383163452148,,0.3151560338670158
decoder,nrdjo1os,relative_resume_from_7,5288,5295,0.18651151657104492,,0.3256633719875573
decoder,nrdjo1os,relative_resume_from_7,5296,5303,0.1873748004436493,,0.32717073165147237
decoder,nrdjo1os,relative_resume_from_7,5304,5311,0.18214330077171328,,0.3180361331288899
decoder,nrdjo1os,relative_resume_from_7,5312,5319,0.19279132783412933,,0.3366284027212091
decoder,nrdjo1os,relative_resume_from_7,5320,5327,0.1954200714826584,,0.34121839017297456
decoder,nrdjo1os,relative_resume_from_7,5328,5335,0.18117088079452515,,0.3163382134798449
decoder,nrdjo1os,relative_resume_from_7,5336,5343,0.18750452995300293,,0.32739724929627584
decoder,nrdjo1os,relative_resume_from_7,5344,5351,0.19642217457294464,,0.3429681388075982
decoder,nrdjo1os,relative_resume_from_7,5352,5359,0.19907258450984955,,0.34759595725586545
decoder,nrdjo1os,relative_resume_from_7,5360,5367,0.18000061810016632,,0.31429484531597623
decoder,nrdjo1os,relative_resume_from_7,5368,5375,0.181502565741539,,0.3169173607639801
decoder,nrdjo1os,relative_resume_from_7,5376,5383,0.18457379937171936,,0.322279969564521
decoder,nrdjo1os,relative_resume_from_7,5384,5391,0.18790075182914737,,0.3280890829943375
decoder,nrdjo1os,relative_resume_from_7,5392,5399,0.1829041987657547,,0.31936471921855214
decoder,nrdjo1os,relative_resume_from_7,5392,5399,,,
decoder,nrdjo1os,relative_resume_from_7,5400,5407,0.17408031225204468,,0.30395753853115615
decoder,nrdjo1os,relative_resume_from_7,5408,5415,0.1739751398563385,,0.3037738994848636
decoder,nrdjo1os,relative_resume_from_7,5416,5423,0.18371255695819855,,0.32077617444429285
decoder,nrdjo1os,relative_resume_from_7,5424,5431,0.1830977499485016,,0.3197026743860633
decoder,nrdjo1os,relative_resume_from_7,5432,5439,0.17700564861297607,,0.3090653995416361
decoder,nrdjo1os,relative_resume_from_7,5440,5447,0.19137777388095856,,0.33416022941299095
decoder,nrdjo1os,relative_resume_from_7,5448,5455,0.20154203474521637,,0.35190780622578516
decoder,nrdjo1os,relative_resume_from_7,5456,5463,0.18603166937828064,,0.32482552209116844
decoder,nrdjo1os,relative_resume_from_7,5464,5471,0.17364028096199036,,0.3031892102459452
decoder,nrdjo1os,relative_resume_from_7,5472,5479,0.18645833432674408,,0.32557051172172874
decoder,nrdjo1os,relative_resume_from_7,5480,5487,0.17966023087501526,,0.3137005031886795
decoder,nrdjo1os,relative_resume_from_7,5488,5495,0.17708934843540192,,0.30921154583279864
decoder,nrdjo1os,relative_resume_from_7,5496,5503,0.18382786214351657,,0.3209775061161846
decoder,nrdjo1os,relative_resume_from_7,5504,5511,0.1850561648607254,,0.3231222165987426
decoder,nrdjo1os,relative_resume_from_7,5512,5519,0.18254496157169345,,0.3187374636039275
decoder,nrdjo1os,relative_resume_from_7,5520,5527,0.18058383464813232,,0.31531318601204367
decoder,nrdjo1os,relative_resume_from_7,5528,5535,0.1853373646736145,,0.3236132129776866
decoder,nrdjo1os,relative_resume_from_7,5536,5543,0.17241553962230682,,0.3010507182009139
decoder,nrdjo1os,relative_resume_from_7,5544,5551,0.17391075193881989,,0.3036614732566077
decoder,nrdjo1os,relative_resume_from_7,5552,5559,0.1815328598022461,,0.3169702565108082
decoder,nrdjo1os,relative_resume_from_7,5560,5567,0.17991934716701508,,0.3141529400512441
decoder,nrdjo1os,relative_resume_from_7,5568,5575,0.189291849732399,,0.33051804632199977
decoder,nrdjo1os,relative_resume_from_7,5576,5583,0.16960233449935913,,0.2961386469075424
decoder,nrdjo1os,relative_resume_from_7,5584,5591,0.18513210117816925,,0.32325480721646815
decoder,nrdjo1os,relative_resume_from_7,5592,5599,0.16957683861255646,,0.2960941291393068
decoder,nrdjo1os,relative_resume_from_7,5592,5599,,,
decoder,nrdjo1os,relative_resume_from_7,5600,5607,0.18355853855609897,,0.32050724653518553
decoder,nrdjo1os,relative_resume_from_7,5608,5615,0.180170938372612,,0.31459223753744464
decoder,nrdjo1os,relative_resume_from_7,5616,5623,0.1784469336271286,,0.31158199340314846
decoder,nrdjo1os,relative_resume_from_7,5624,5631,0.17730528116226196,,0.3095885808880303
decoder,nrdjo1os,relative_resume_from_7,5632,5639,0.1952364444732666,,0.34089776337112376
decoder,nrdjo1os,relative_resume_from_7,5640,5647,0.1918938010931015,,0.3350612523901957
decoder,nrdjo1os,relative_resume_from_7,5648,5655,0.1716495156288147,,0.2997131817241838
decoder,nrdjo1os,relative_resume_from_7,5656,5663,0.17204129695892334,,0.30039726188926225
decoder,nrdjo1os,relative_resume_from_7,5664,5671,0.1850177496671677,,0.3230551407328682
decoder,nrdjo1os,relative_resume_from_7,5672,5679,0.1956562101840973,,0.3416307064051364
decoder,nrdjo1os,relative_resume_from_7,5680,5687,0.17771725356578827,,0.31030791621147186
decoder,nrdjo1os,relative_resume_from_7,5688,5695,0.17941345274448395,,0.3132696096996385
decoder,nrdjo1os,relative_resume_from_7,5696,5703,0.17885710299015045,,0.31229818047997593
decoder,nrdjo1os,relative_resume_from_7,5704,5711,0.1776679754257202,,0.3102218728102123
decoder,nrdjo1os,relative_resume_from_7,5712,5719,0.19424723088741305,,0.33917052079700494
decoder,nrdjo1os,relative_resume_from_7,5720,5727,0.18105676770210263,,0.31613896329331775
decoder,nrdjo1os,relative_resume_from_7,5728,5735,0.17864194512367249,,0.31192249839023123
decoder,nrdjo1os,relative_resume_from_7,5736,5743,0.18283402919769287,,0.3192421977862779
decoder,nrdjo1os,relative_resume_from_7,5744,5751,0.18025438487529755,,0.3147379415129672
decoder,nrdjo1os,relative_resume_from_7,5752,5759,0.19592344760894775,,0.34209732338674737
decoder,nrdjo1os,relative_resume_from_7,5760,5767,0.1966467946767807,,0.3433603426874245
decoder,nrdjo1os,relative_resume_from_7,5768,5775,0.17301017045974731,,0.3020889891193475
decoder,nrdjo1os,relative_resume_from_7,5776,5783,0.18018575012683868,,0.31461809999309986
decoder,nrdjo1os,relative_resume_from_7,5784,5791,0.17046216130256653,,0.2976399702639001
decoder,nrdjo1os,relative_resume_from_7,5792,5799,0.17275653779506683,,0.30164612708946004
decoder,nrdjo1os,relative_resume_from_7,5792,5799,,,
decoder,nrdjo1os,relative_resume_from_7,5800,5807,0.18428167700767517,,0.3217699015759238
decoder,nrdjo1os,relative_resume_from_7,5808,5815,0.1871415227651596,,0.3267634109841856
decoder,nrdjo1os,relative_resume_from_7,5816,5823,0.18012171983718872,,0.31450629821045334
decoder,nrdjo1os,relative_resume_from_7,5824,5831,0.19700177013874057,,0.3439801569918707
decoder,nrdjo1os,relative_resume_from_7,5832,5839,0.16782599687576294,,0.2930370255657399
decoder,nrdjo1os,relative_resume_from_7,5840,5847,0.1810379922389984,,0.3161061798988252
decoder,nrdjo1os,relative_resume_from_7,5848,5855,0.16616515815258026,,0.2901370741372009
decoder,nrdjo1os,relative_resume_from_7,5856,5863,0.17090320587158203,,0.29841006781167095
decoder,nrdjo1os,relative_resume_from_7,5864,5871,0.18171559274196625,,0.31728932219863554
decoder,nrdjo1os,relative_resume_from_7,5872,5879,0.17088806629180908,,0.29838363294754044
decoder,nrdjo1os,relative_resume_from_7,5880,5887,0.18937629461288452,,0.3306654935415152
decoder,nrdjo1os,relative_resume_from_7,5888,5895,0.17097792029380798,,0.29854052490689775
decoder,nrdjo1os,relative_resume_from_7,5896,5903,0.16988220810890198,,0.2966273276340183
decoder,nrdjo1os,relative_resume_from_7,5904,5911,0.1883031725883484,,0.328791740416295
decoder,nrdjo1os,relative_resume_from_7,5912,5919,0.18771860003471377,,0.32777103203062535
decoder,nrdjo1os,relative_resume_from_7,5920,5927,0.17710863053798676,,0.3092452138585712
decoder,nrdjo1os,relative_resume_from_7,5928,5935,0.17505118250846863,,0.30565275224922706
decoder,nrdjo1os,relative_resume_from_7,5936,5943,0.20311036705970764,,0.3546462343900306
decoder,nrdjo1os,relative_resume_from_7,5944,5951,0.19208073616027832,,0.3353876553139333
decoder,nrdjo1os,relative_resume_from_7,5952,5959,0.1777673065662384,,0.31039531257821834
decoder,nrdjo1os,relative_resume_from_7,5960,5967,0.17493541538715365,,0.3054506140017566
decoder,nrdjo1os,relative_resume_from_7,5968,5975,0.19650961458683017,,0.34312081575909226
decoder,nrdjo1os,relative_resume_from_7,5976,5983,0.19002510607242584,,0.3317983679697702
decoder,nrdjo1os,relative_resume_from_7,5984,5991,0.18556839227676392,,0.32401660484134764
decoder,nrdjo1os,relative_resume_from_7,5992,5999,0.18237899243831637,,0.31844766880403996
decoder,nrdjo1os,relative_resume_from_7,5992,5999,,,
decoder,nrdjo1os,relative_resume_from_7,5993,6000,,,
decoder,nrdjo1os,relative_resume_from_7,5993,6000,,,
decoder,nrdjo1os,relative_resume_from_7,5993,6000,,,
decoder,nrdjo1os,relative_resume_from_7,5993,6000,,,
decoder,nrdjo1os,relative_resume_from_7,5993,6000,,,
decoder,nrdjo1os,relative_resume_from_7,5993,6000,,,
decoder,nrdjo1os,relative_resume_from_7,5993,6000,,,
decoder,nrdjo1os,relative_resume_from_7,5993,6000,,,
decoder,nrdjo1os,relative_resume_from_7,5993,6000,,,
decoder,nrdjo1os,relative_resume_from_7,5993,6000,,,
decoder,nrdjo1os,relative_resume_from_7,6000,6007,0.18524514138698575,,0.32345218406616705
decoder,nrdjo1os,relative_resume_from_7,6008,6015,0.17473940551280975,,0.3051083657706809
decoder,nrdjo1os,relative_resume_from_7,6016,6023,0.18324139714241028,,0.31995349337249857
decoder,nrdjo1os,relative_resume_from_7,6024,6031,0.18502967059612271,,0.32307595558651414
decoder,nrdjo1os,relative_resume_from_7,6032,6039,0.20010191202163696,,0.34939324181250336
decoder,nrdjo1os,relative_resume_from_7,6040,6047,0.16765406727790833,,0.29273682333902934
decoder,nrdjo1os,relative_resume_from_7,6048,6055,0.19065356254577637,,0.3328957010354245
decoder,nrdjo1os,relative_resume_from_7,6056,6063,0.18293121457099917,,0.3194118908806276
decoder,nrdjo1os,relative_resume_from_7,6064,6071,0.18282297253608704,,0.31922289200952114
decoder,nrdjo1os,relative_resume_from_7,6072,6079,0.18186108767986295,,0.3175433674873859
decoder,nrdjo1os,relative_resume_from_7,6080,6087,0.1995106339454651,,0.3483608250716577
decoder,nrdjo1os,relative_resume_from_7,6088,6095,0.18200379610061648,,0.3177925473040966
decoder,nrdjo1os,relative_resume_from_7,6096,6103,0.17863355576992035,,0.31190784993697784
decoder,nrdjo1os,relative_resume_from_7,6104,6111,0.17968733608722687,,0.31374783096215725
decoder,nrdjo1os,relative_resume_from_7,6112,6119,0.19027137756347656,,0.33222837682753115
decoder,nrdjo1os,relative_resume_from_7,6120,6127,0.1892716884613037,,0.3304828432007708
decoder,nrdjo1os,relative_resume_from_7,6128,6135,0.1761314570903778,,0.3075389942866349
decoder,nrdjo1os,relative_resume_from_7,6136,6143,0.17798157036304474,,0.31076943355393954
decoder,nrdjo1os,relative_resume_from_7,6144,6151,0.1811189204454422,,0.3162474867365151
decoder,nrdjo1os,relative_resume_from_7,6152,6159,0.18943817913532257,,0.3307735486505054
decoder,nrdjo1os,relative_resume_from_7,6160,6167,0.18353381752967832,,0.32046408173243685
decoder,nrdjo1os,relative_resume_from_7,6168,6175,0.1901320517063141,,0.3319851032255426
decoder,nrdjo1os,relative_resume_from_7,6176,6183,0.18251951038837433,,0.3186930238913931
decoder,nrdjo1os,relative_resume_from_7,6184,6191,0.1841960996389389,,0.321620476945312
decoder,nrdjo1os,relative_resume_from_7,6192,6199,0.16985955834388733,,0.2965877794120907
decoder,nrdjo1os,relative_resume_from_7,6192,6199,,,
decoder,nrdjo1os,relative_resume_from_7,6200,6207,0.18297703564167023,,0.31949189797432964
decoder,nrdjo1os,relative_resume_from_7,6208,6215,0.17772364616394043,,0.31031907817673954
decoder,nrdjo1os,relative_resume_from_7,6216,6223,0.1798199564218521,,0.31397939620896986
decoder,nrdjo1os,relative_resume_from_7,6224,6231,0.1815156638622284,,0.3169402310844237
decoder,nrdjo1os,relative_resume_from_7,6232,6239,0.1811603307723999,,0.31631979233436813
decoder,nrdjo1os,relative_resume_from_7,6240,6247,0.1900833398103714,,0.3319000485298313
decoder,nrdjo1os,relative_resume_from_7,6248,6255,0.17810441553592682,,0.3109839306207624
decoder,nrdjo1os,relative_resume_from_7,6256,6263,0.18445871770381927,,0.32207902817113515
decoder,nrdjo1os,relative_resume_from_7,6264,6271,0.18019044399261477,,0.3146262958417231
decoder,nrdjo1os,relative_resume_from_7,6272,6279,0.19033825397491455,,0.33234514815648564
decoder,nrdjo1os,relative_resume_from_7,6280,6287,0.18166854977607727,,0.31720718158243466
decoder,nrdjo1os,relative_resume_from_7,6288,6295,0.1823063492774963,,0.31832082828963404
decoder,nrdjo1os,relative_resume_from_7,6296,6303,0.18558765947818756,,0.3240502468485531
decoder,nrdjo1os,relative_resume_from_7,6304,6311,0.18501755595207217,,0.3230548024914964
decoder,nrdjo1os,relative_resume_from_7,6312,6319,0.18602289259433744,,0.32481019715517145
decoder,nrdjo1os,relative_resume_from_7,6320,6327,0.18450495600700376,,0.32215976378471484
decoder,nrdjo1os,relative_resume_from_7,6328,6335,0.18967849016189575,,0.33119315008144334
decoder,nrdjo1os,relative_resume_from_7,6336,6343,0.1849621683359146,,0.32295809147774324
decoder,nrdjo1os,relative_resume_from_7,6344,6351,0.1840083450078964,,0.3212926430003862
decoder,nrdjo1os,relative_resume_from_7,6352,6359,0.18440699577331543,,0.3219887177248782
decoder,nrdjo1os,relative_resume_from_7,6360,6367,0.1807478368282318,,0.3155995463610796
decoder,nrdjo1os,relative_resume_from_7,6368,6375,0.16923241317272186,,0.2954927359803375
decoder,nrdjo1os,relative_resume_from_7,6376,6383,0.1759687215089798,,0.30725484551579885
decoder,nrdjo1os,relative_resume_from_7,6384,6391,0.1831735521554947,,0.3198350308366853
decoder,nrdjo1os,relative_resume_from_7,6392,6399,0.1908303201198578,,0.33320433327786175
decoder,nrdjo1os,relative_resume_from_7,6392,6399,,,
decoder,nrdjo1os,relative_resume_from_7,6400,6407,0.18206839263439176,,0.31790533779229124
decoder,nrdjo1os,relative_resume_from_7,6408,6415,0.19478942453861237,,0.34011723237796276
decoder,nrdjo1os,relative_resume_from_7,6416,6423,0.1879163533449173,,0.32811632443404676
decoder,nrdjo1os,relative_resume_from_7,6424,6431,0.1691117286682129,,0.29528201160573797
decoder,nrdjo1os,relative_resume_from_7,6432,6439,0.1834353804588318,,0.3202922030784544
decoder,nrdjo1os,relative_resume_from_7,6440,6447,0.1775711625814438,,0.3100528301800391
decoder,nrdjo1os,relative_resume_from_7,6448,6455,0.18033325672149655,,0.31487565778840304
decoder,nrdjo1os,relative_resume_from_7,6456,6463,0.1851608008146286,,0.32330491897662106
decoder,nrdjo1os,relative_resume_from_7,6464,6471,0.1815543919801712,,0.3170078533402064
decoder,nrdjo1os,relative_resume_from_7,6472,6479,0.1841556578874588,,0.32154986255431767
decoder,nrdjo1os,relative_resume_from_7,6480,6487,0.1856585443019867,,0.32417401717204614
decoder,nrdjo1os,relative_resume_from_7,6488,6495,0.18172962963581085,,0.3173138316888038
decoder,nrdjo1os,relative_resume_from_7,6496,6503,0.18490898609161377,,0.3228652312119147
decoder,nrdjo1os,relative_resume_from_7,6504,6511,0.18649955093860623,,0.32564247907821
decoder,nrdjo1os,relative_resume_from_7,6512,6519,0.18700650334358215,,0.32652765674807666
decoder,nrdjo1os,relative_resume_from_7,6520,6527,0.184920072555542,,0.3228845890258055
decoder,nrdjo1os,relative_resume_from_7,6528,6535,0.17717435956001282,,0.3093599817578623
decoder,nrdjo1os,relative_resume_from_7,6536,6543,0.18151918053627017,,0.3169463714662493
decoder,nrdjo1os,relative_resume_from_7,6544,6551,0.17300374805927277,,0.30207777511694567
decoder,nrdjo1os,relative_resume_from_7,6552,6559,0.18426309525966644,,0.32173745642280294
decoder,nrdjo1os,relative_resume_from_7,6560,6567,0.17153100669384003,,0.29950625606037473
decoder,nrdjo1os,relative_resume_from_7,6568,6575,0.18730145692825317,,0.32704266826441486
decoder,nrdjo1os,relative_resume_from_7,6576,6583,0.20136545598506927,,0.3515994862061526
decoder,nrdjo1os,relative_resume_from_7,6584,6591,0.18618066608905792,,0.32508568174317737
decoder,nrdjo1os,relative_resume_from_7,6592,6599,0.1770285815000534,,0.3091054421163378
decoder,nrdjo1os,relative_resume_from_7,6592,6599,,,
decoder,nrdjo1os,relative_resume_from_7,6600,6607,0.18167875707149503,,0.3172250043008691
decoder,nrdjo1os,relative_resume_from_7,6608,6615,0.16894203424453735,,0.294985712164086
decoder,nrdjo1os,relative_resume_from_7,6616,6623,0.18523789942264557,,0.3234395390425771
decoder,nrdjo1os,relative_resume_from_7,6624,6631,0.18655778467655185,,0.3257441596382712
decoder,nrdjo1os,relative_resume_from_7,6632,6639,0.1899375766515732,,0.3316455349068739
decoder,nrdjo1os,relative_resume_from_7,6640,6647,0.18110916018486023,,0.31623044457509236
decoder,nrdjo1os,relative_resume_from_7,6648,6655,0.18935526907444,,0.3306287813433969
decoder,nrdjo1os,relative_resume_from_7,6656,6663,0.18042679131031036,,0.3150389763338236
decoder,nrdjo1os,relative_resume_from_7,6664,6671,0.1774778813123703,,0.30988995395025853
decoder,nrdjo1os,relative_resume_from_7,6672,6679,0.17235492169857025,,0.3009448746701236
decoder,nrdjo1os,relative_resume_from_7,6680,6687,0.18224090337753296,,0.31820655474311715
decoder,nrdjo1os,relative_resume_from_7,6688,6695,0.1661224067211151,,0.29006242686831263
decoder,nrdjo1os,relative_resume_from_7,6696,6703,0.17453353106975555,,0.3047488932482131
decoder,nrdjo1os,relative_resume_from_7,6704,6711,0.1818889677524567,,0.31759204822635073
decoder,nrdjo1os,relative_resume_from_7,6712,6719,0.17564339935779572,,0.3066868081597973
decoder,nrdjo1os,relative_resume_from_7,6720,6727,0.18290142714977264,,0.3193598797650794
decoder,nrdjo1os,relative_resume_from_7,6728,6735,0.18009409308433533,,0.3144580597871286
decoder,nrdjo1os,relative_resume_from_7,6736,6743,0.19202014803886416,,0.3352818638202771
decoder,nrdjo1os,relative_resume_from_7,6744,6751,0.18957607448101044,,0.3310143244700564
decoder,nrdjo1os,relative_resume_from_7,6752,6759,0.19504940509796145,,0.3405711783174168
decoder,nrdjo1os,relative_resume_from_7,6760,6767,0.18021602928638455,,0.3146709697213609
decoder,nrdjo1os,relative_resume_from_7,6768,6775,0.18700039386749268,,0.3265169891355831
decoder,nrdjo1os,relative_resume_from_7,6776,6783,0.1794639378786087,,0.31335776060482967
decoder,nrdjo1os,relative_resume_from_7,6784,6791,0.17736947536468506,,0.3097006688749145
decoder,nrdjo1os,relative_resume_from_7,6792,6799,0.17129723727703094,,0.2990980767803751
decoder,nrdjo1os,relative_resume_from_7,6792,6799,,,
decoder,nrdjo1os,relative_resume_from_7,6800,6807,0.19122818112373352,,0.3338990290182997
decoder,nrdjo1os,relative_resume_from_7,6808,6815,0.18510666489601135,,0.3232103935225008
decoder,nrdjo1os,relative_resume_from_7,6816,6823,0.1828223615884781,,0.31922182524827175
decoder,nrdjo1os,relative_resume_from_7,6824,6831,0.17474879324436188,,0.30512475746792717
decoder,nrdjo1os,relative_resume_from_7,6832,6839,0.17072731256484985,,0.298102944646123
decoder,nrdjo1os,relative_resume_from_7,6840,6847,0.1815990060567856,,0.3170857529299769
decoder,nrdjo1os,relative_resume_from_7,6848,6855,0.17407651245594025,,0.3039509037965564
decoder,nrdjo1os,relative_resume_from_7,6856,6863,0.202487975358963,,0.3535594908811687
decoder,nrdjo1os,relative_resume_from_7,6864,6871,0.19029481709003448,,0.33226930403351274
decoder,nrdjo1os,relative_resume_from_7,6872,6879,0.17299386858940125,,0.3020605248069865
decoder,nrdjo1os,relative_resume_from_7,6880,6887,0.17444002628326416,,0.3045856267399266
decoder,nrdjo1os,relative_resume_from_7,6888,6895,0.1821211874485016,,0.31799752157537636
decoder,nrdjo1os,relative_resume_from_7,6896,6903,0.17410528659820557,,0.30400114564954467
decoder,nrdjo1os,relative_resume_from_7,6904,6911,0.18684889376163483,,0.32625245836430844
decoder,nrdjo1os,relative_resume_from_7,6912,6919,0.18297742307186127,,0.3194925744570732
decoder,nrdjo1os,relative_resume_from_7,6920,6927,0.1790212094783783,,0.3125847229589813
decoder,nrdjo1os,relative_resume_from_7,6928,6935,0.19083580374717712,,0.33321390811053897
decoder,nrdjo1os,relative_resume_from_7,6936,6943,0.18124191462993625,,0.3164622439890086
decoder,nrdjo1os,relative_resume_from_7,6944,6951,0.17883020639419556,,0.312251216966437
decoder,nrdjo1os,relative_resume_from_7,6952,6959,0.17311030626296997,,0.3022638338899746
decoder,nrdjo1os,relative_resume_from_7,6960,6967,0.18398022651672363,,0.3212435459643485
decoder,nrdjo1os,relative_resume_from_7,6968,6975,0.18754760921001432,,0.3274724689736393
decoder,nrdjo1os,relative_resume_from_7,6976,6983,0.17529401183128357,,0.30607675081799773
decoder,nrdjo1os,relative_resume_from_7,6984,6991,0.1919816732406616,,0.3352146838801343
decoder,nrdjo1os,relative_resume_from_7,6992,6999,0.19196659326553345,,0.33518835309027206
decoder,nrdjo1os,relative_resume_from_7,6992,6999,,,
decoder,nrdjo1os,relative_resume_from_7,6993,7000,,,
decoder,nrdjo1os,relative_resume_from_7,6993,7000,,,
decoder,nrdjo1os,relative_resume_from_7,6993,7000,,,
decoder,nrdjo1os,relative_resume_from_7,6993,7000,,,
decoder,nrdjo1os,relative_resume_from_7,6993,7000,,,
decoder,nrdjo1os,relative_resume_from_7,6993,7000,,,
decoder,nrdjo1os,relative_resume_from_7,6993,7000,,,
decoder,nrdjo1os,relative_resume_from_7,6993,7000,,,
decoder,nrdjo1os,relative_resume_from_7,6993,7000,,,
decoder,nrdjo1os,relative_resume_from_7,6993,7000,,,
decoder,nrdjo1os,relative_resume_from_7,7000,7007,0.16913184523582458,,0.2953171366712657
decoder,nrdjo1os,relative_resume_from_7,7008,7015,0.18724286556243896,,0.32694036325874437
decoder,nrdjo1os,relative_resume_from_7,7016,7023,0.17891988158226013,,0.3124077967029896
decoder,nrdjo1os,relative_resume_from_7,7024,7031,0.1771060824394226,,0.30924076468360434
decoder,nrdjo1os,relative_resume_from_7,7032,7039,0.18811345100402832,,0.3284604720205176
decoder,nrdjo1os,relative_resume_from_7,7040,7047,0.19004285335540771,,0.3318293560831358
decoder,nrdjo1os,relative_resume_from_7,7048,7055,0.17609111964702606,,0.30746856202560996
decoder,nrdjo1os,relative_resume_from_7,7056,7063,0.20382395386695865,,0.355892211529285
decoder,nrdjo1os,relative_resume_from_7,7064,7071,0.17297562956809998,,0.30202867808090794
decoder,nrdjo1os,relative_resume_from_7,7072,7079,0.18699537217617035,,0.32650822087848463
decoder,nrdjo1os,relative_resume_from_7,7080,7087,0.1849709451198578,,0.32297341641374017
decoder,nrdjo1os,relative_resume_from_7,7088,7095,0.18559366464614868,,0.3240607323310773
decoder,nrdjo1os,relative_resume_from_7,7096,7103,0.1708918809890747,,0.2983902937007072
decoder,nrdjo1os,relative_resume_from_7,7104,7111,0.18302755057811737,,0.31958010091665495
decoder,nrdjo1os,relative_resume_from_7,7112,7119,0.18182218074798584,,0.31747543300879855
decoder,nrdjo1os,relative_resume_from_7,7120,7127,0.1715359389781952,,0.2995148682060708
decoder,nrdjo1os,relative_resume_from_7,7128,7135,0.17602279782295227,,0.3073492668956509
decoder,nrdjo1os,relative_resume_from_7,7136,7143,0.1751195639371872,,0.3057721514534544
decoder,nrdjo1os,relative_resume_from_7,7144,7151,0.15952324867248535,,0.2785397922240494
decoder,nrdjo1os,relative_resume_from_7,7152,7159,0.17647360265254974,,0.3081364066048445
decoder,nrdjo1os,relative_resume_from_7,7160,7167,0.2035433799028397,,0.3554023079301575
decoder,nrdjo1os,relative_resume_from_7,7168,7175,0.1798674464225769,,0.3140623173821825
decoder,nrdjo1os,relative_resume_from_7,7176,7183,0.18360257148742676,,0.3205841314008407
decoder,nrdjo1os,relative_resume_from_7,7184,7191,0.1911126524209976,,0.33369730706790207
decoder,nrdjo1os,relative_resume_from_7,7192,7199,0.18217900395393372,,0.3180984736155599
decoder,nrdjo1os,relative_resume_from_7,7192,7199,,,
decoder,nrdjo1os,relative_resume_from_7,7200,7207,0.16960309445858002,,0.29613997385446234
decoder,nrdjo1os,relative_resume_from_7,7208,7215,0.1737954020500183,,0.30346006352901483
decoder,nrdjo1os,relative_resume_from_7,7216,7223,0.1824963390827179,,0.3186525650196185
decoder,nrdjo1os,relative_resume_from_7,7224,7231,0.18373285233974457,,0.3208116117326253
decoder,nrdjo1os,relative_resume_from_7,7232,7239,0.17287978529930115,,0.30186132665759347
decoder,nrdjo1os,relative_resume_from_7,7240,7247,0.17220322787761688,,0.3006800056574772
decoder,nrdjo1os,relative_resume_from_7,7248,7255,0.1687040776014328,,0.2945702216667432
decoder,nrdjo1os,relative_resume_from_7,7256,7263,0.16321974992752075,,0.2849941661168943
decoder,nrdjo1os,relative_resume_from_7,7264,7271,0.183417409658432,,0.32026082468658296
decoder,nrdjo1os,relative_resume_from_7,7272,7279,0.20673920214176175,,0.3609824579698669
decoder,nrdjo1os,relative_resume_from_7,7280,7287,0.18270571529865265,,0.3190181519053449
decoder,nrdjo1os,relative_resume_from_7,7288,7295,0.1734561324119568,,0.30286767279424737
decoder,nrdjo1os,relative_resume_from_7,7296,7303,0.18725928664207456,,0.32696903571964175
decoder,nrdjo1os,relative_resume_from_7,7304,7311,0.16995857656002045,,0.2967606727901885
decoder,nrdjo1os,relative_resume_from_7,7312,7319,0.18358802795410156,,0.3205587372793925
decoder,nrdjo1os,relative_resume_from_7,7320,7327,0.19480279088020325,,0.3401405710326134
decoder,nrdjo1os,relative_resume_from_7,7328,7335,0.16997084021568298,,0.29678208607087686
decoder,nrdjo1os,relative_resume_from_7,7336,7343,0.17428673803806305,,0.3043179737406051
decoder,nrdjo1os,relative_resume_from_7,7344,7351,0.1761537343263626,,0.307577892044386
decoder,nrdjo1os,relative_resume_from_7,7352,7359,0.1679239273071289,,0.29320801958844245
decoder,nrdjo1os,relative_resume_from_7,7360,7367,0.1901777684688568,,0.3320649281892753
decoder,nrdjo1os,relative_resume_from_7,7368,7375,0.17953678965568542,,0.3134849653791743
decoder,nrdjo1os,relative_resume_from_7,7376,7383,0.18056276440620425,,0.3152763957582243
decoder,nrdjo1os,relative_resume_from_7,7384,7391,0.16982024908065796,,0.29651914243219274
decoder,nrdjo1os,relative_resume_from_7,7392,7399,0.1899050772190094,,0.3315887884121212
decoder,nrdjo1os,relative_resume_from_7,7392,7399,,,
decoder,nrdjo1os,relative_resume_from_7,7400,7407,0.18148405849933624,,0.3168850457036945
decoder,nrdjo1os,relative_resume_from_7,7408,7415,0.17738915979862213,,0.3097350394019976
decoder,nrdjo1os,relative_resume_from_7,7416,7423,0.17459388077259064,,0.30485426844479635
decoder,nrdjo1os,relative_resume_from_7,7424,7431,0.18186764419078827,,0.3175548156568913
decoder,nrdjo1os,relative_resume_from_7,7432,7439,0.18123501539230347,,0.31645019739246083
decoder,nrdjo1os,relative_resume_from_7,7440,7447,0.1887693703174591,,0.3296057573052591
decoder,nrdjo1os,relative_resume_from_7,7448,7455,0.1749025583267212,,0.30539324306139454
decoder,nrdjo1os,relative_resume_from_7,7456,7463,0.19625252485275269,,0.34267191742164743
decoder,nrdjo1os,relative_resume_from_7,7464,7471,0.17573650181293488,,0.30684937216677316
decoder,nrdjo1os,relative_resume_from_7,7472,7479,0.1783902496099472,,0.3114830187740613
decoder,nrdjo1os,relative_resume_from_7,7480,7487,0.19554074108600616,,0.341429088529007
decoder,nrdjo1os,relative_resume_from_7,7488,7495,0.1785687804222107,,0.31179474722597844
decoder,nrdjo1os,relative_resume_from_7,7496,7503,0.17637045681476593,,0.30795630608367175


==> anc/source_data/figure3_objective_controls/annotation_top5_summary.csv <==
variant,label,macro_f1_mean,macro_f1_sem,n
decoder,Decoder-only,0.7966835690597296,0.034063132175614706,10
full,BioM-JEPA full,0.835098640955074,0.024743381329474214,10
random,Random block,0.8119361425044513,0.023178647079798075,10
token,Token-IJEPA,0.8168888121705276,0.024306974557792183,10


==> anc/source_data/figure3_objective_controls/depth_correlation.csv <==
variant,label,dataset,pc1_total_abs,pc1_nnz_abs,norm_total_abs,norm_nnz_abs,mean_depth_abs_corr
random,Random block,hPancreas,0.2602275811697039,0.9055516381697033,0.1947408253774282,0.7954679882597726,0.538997008244152
random,Random block,cortex,0.3994842271895339,0.08531507570303393,0.8800713707034127,0.8907696350013239,0.5639100771493262
token,Token-IJEPA,hPancreas,0.3090665838897893,0.9267771878660002,0.05271815667976281,0.15666567314390953,0.36130690039486546
token,Token-IJEPA,cortex,0.4475773668983029,0.02918480033755727,0.8271956355475157,0.5380871691498315,0.4605112429833018
decoder,Decoder-only,hPancreas,0.2150253862036124,0.8791944636923485,0.2050459546551742,0.8270391078064475,0.5315762280893956
decoder,Decoder-only,cortex,0.2955479891294412,0.1868057414985942,0.7142448192373821,0.890116648279425,0.5216787995362107
full,BioM-JEPA full,hPancreas,0.42910724858501337,0.2246968781441369,0.5092089674631589,0.014604603170796837,0.29440442434077657
full,BioM-JEPA full,cortex,0.6257504928925209,0.18304818503800474,0.7714311138599232,0.4665815110606568,0.5117028257127765


==> anc/source_data/figure3_objective_controls/embedding_geometry.csv <==
variant,label,dataset,n_cells,dim,effective_rank,participation_ratio
random,Random block,hPancreas,14818,1536,6.1303544666644285,2.4396201222941225
random,Random block,cortex,17535,1536,24.873685053247424,7.787327205383941
token,Token-IJEPA,hPancreas,14818,1536,7.223900095966061,2.8794274087268685
token,Token-IJEPA,cortex,17535,1536,26.046080906814638,8.666810664439014
decoder,Decoder-only,hPancreas,14818,1536,5.257686264971243,2.1933241647216697
decoder,Decoder-only,cortex,17535,1536,20.761117148735867,6.575732536347849
full,BioM-JEPA full,hPancreas,14818,1536,7.6894714044562305,4.179350773937283
full,BioM-JEPA full,cortex,17535,1536,28.095454197001093,8.05999176768929


==> anc/source_data/figure3_objective_controls/plot_ablation_nature.py <==
#!/usr/bin/env python3
"""Render the measured ablation figure from existing pretrained checkpoints."""

from pathlib import Path

import numpy as np
import pandas as pd

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.patches import Rectangle


ROOT = Path(__file__).resolve().parent
DATA = ROOT / "data"
FIGURE = ROOT / "figure"
FIGURE.mkdir(parents=True, exist_ok=True)

ORDER = ["random", "token", "decoder", "full"]
LABELS = {
    "random": "Random block",
    "token": "Token-IJEPA",
    "decoder": "Decoder-only",
    "full": "BioM-JEPA",
}
SHORT = {
    "random": "Random",
    "token": "Token",
    "decoder": "Decoder",
    "full": "BioM-JEPA",
}
COLORS = {
    "random": "#9CA8B2",
    "token": "#D96B43",
    "decoder": "#8A71A8",
    "full": "#0B7F83",
}
TEAL = "#2E7F82"
PALE_TEAL = "#D7ECEC"
INK = "#202124"

FEATURES = {
    "random": {"Graph": 0, "Token": 0, "Block": 1, "Pooled": 1, "Decoder": 0},
    "token": {"Graph": 0, "Token": 1, "Block": 0, "Pooled": 0, "Decoder": 0},
    "decoder": {"Graph": 1, "Token": 0, "Block": 1, "Pooled": 0, "Decoder": 1},
    "full": {"Graph": 1, "Token": 0, "Block": 1, "Pooled": 1, "Decoder": 0},
}


def configure_style():
    plt.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": ["Arial"],
            "font.size": 7.0,
            "font.weight": "regular",
            "text.color": INK,
            "axes.titlesize": 8.7,
            "axes.titleweight": "regular",
            "axes.labelsize": 7.6,
            "axes.labelweight": "regular",
            "axes.labelcolor": INK,
            "xtick.labelsize": 6.8,
            "ytick.labelsize": 6.8,
            "xtick.color": INK,
            "ytick.color": INK,
            "axes.edgecolor": "#333333",
            "axes.linewidth": 0.65,
            "xtick.major.width": 0.6,
            "ytick.major.width": 0.6,
            "xtick.major.size": 2.5,
            "ytick.major.size": 2.5,
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "savefig.facecolor": "white",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )


def clean_axis(ax):
    ax.spines[["top", "right"]].set_visible(False)
    ax.tick_params(direction="out")


def panel_label(ax, label, x=-0.16, y=1.10):
    ax.text(
        x,
        y,
        label,
        transform=ax.transAxes,
        fontsize=10.2,
        fontweight="bold",
        va="top",
        ha="left",
        clip_on=False,
    )


def draw_panel_a(ax):
    columns = ["Graph", "Token", "Block", "Pooled", "Decoder"]
    matrix = np.asarray([[FEATURES[v][c] for c in columns] for v in ORDER], dtype=float)
    rows, cols = matrix.shape

    ax.add_patch(
        Rectangle(
            (-1.98, rows - 1.5),
            cols + 1.48,
            1.0,
            facecolor=PALE_TEAL,
            edgecolor="none",
            zorder=-3,
            clip_on=False,
        )
    )
    for i in range(rows + 1):
        ax.axhline(i - 0.5, color="#9D9D9D", lw=0.48, zorder=-1)
    for j in range(cols + 1):
        ax.axvline(j - 0.5, color="#9D9D9D", lw=0.48, zorder=-1)
    for i in range(rows):
        for j in range(cols):
            if matrix[i, j] > 0:
                ax.scatter(j, i, s=34, color="#4A4A4A", edgecolor="white", linewidth=0.35, zorder=3)

    ax.set_xlim(-0.5, cols - 0.5)
    ax.set_ylim(rows - 0.5, -0.5)
    ax.set_xticks(range(cols), columns, rotation=55, ha="left", va="bottom")
    ax.xaxis.tick_top()
    ax.set_yticks(range(rows), [LABELS[v] for v in ORDER])
    ax.tick_params(length=0, pad=7)
    ax.set_title("Ablation design", pad=18)
    for spine in ax.spines.values():
        spine.set_visible(False)
    panel_label(ax, "a", x=-0.32, y=1.18)


def draw_panel_b(ax, annotation):
    table = annotation.set_index("variant").reindex(ORDER)
    x = np.arange(len(ORDER))
    for i, variant in enumerate(ORDER):
        color = TEAL if variant == "full" else "#6F9D9F"
        ax.errorbar(
            i,
            table.loc[variant, "macro_f1_mean"],
            yerr=table.loc[variant, "macro_f1_sem"],
            fmt="o",
            ms=4.5 if variant == "full" else 4.0,
            color=color,
            ecolor=color,
            elinewidth=0.8,
            capsize=1.9,
            capthick=0.75,
            markeredgecolor="white",
            markeredgewidth=0.45,
            zorder=4,
        )
    ax.set_xlim(-0.45, len(ORDER) - 0.55)
    ax.set_ylim(0.75, 0.88)
    ax.set_yticks([0.76, 0.80, 0.84, 0.88])
    ax.set_xticks(x, [SHORT[v] for v in ORDER], rotation=52, ha="right")
    ax.set_ylabel("Mean macro-F1 ↑")
    ax.set_title("Mean annotation\nmacro-F1", pad=11)
    clean_axis(ax)
    panel_label(ax, "b", x=-0.31, y=1.16)


def draw_panel_c(ax_rank, ax_pr, geometry):
    dataset_markers = {"hPancreas": "o", "cortex": "D"}
    x = np.arange(len(ORDER))
    facets = [
        (ax_rank, "effective_rank", "Effective rank", (0, 32), [0, 10, 20, 30]),
        (ax_pr, "participation_ratio", "Participation ratio", (0, 10), [0, 3, 6, 9]),
    ]
    for ax, metric, title, limits, ticks in facets:
        for i, variant in enumerate(ORDER):
            subset = geometry[geometry["variant"] == variant]
            for dataset, offset in [("hPancreas", -0.08), ("cortex", 0.08)]:
                row = subset[subset["dataset"] == dataset].iloc[0]
                ax.scatter(
                    i + offset,
                    row[metric],
                    marker=dataset_markers[dataset],
                    s=18,
                    color=TEAL,
                    alpha=0.82,
                    edgecolor="#305D5F",
                    linewidth=0.35,
                    zorder=4,
                    label=dataset if (i == 0 and metric == "participation_ratio") else None,
                )
        ax.set_xlim(-0.45, len(ORDER) - 0.55)
        ax.set_ylim(*limits)
        ax.set_yticks(ticks)
        ax.set_xticks(x, [SHORT[v] for v in ORDER], rotation=52, ha="right")
        ax.set_title(
            title,
            pad=7,
            bbox={"facecolor": "#E8E8E8", "edgecolor": "#808080", "boxstyle": "square,pad=0.38"},
        )
        clean_axis(ax)
    ax_rank.set_ylabel("Embedding geometry ↑")
    ax_pr.legend(
        frameon=False,
        loc="lower center",
        bbox_to_anchor=(-0.34, 1.16),
        ncol=2,
        handletextpad=0.35,
        columnspacing=1.2,
        borderaxespad=0,
    )
    ax_rank.text(
        1.12,
        1.34,
        "Cell embeddings become higher-rank",
        transform=ax_rank.transAxes,
            fontsize=8.7,
        ha="center",
        va="bottom",
    )
    panel_label(ax_rank, "c", x=-0.40, y=1.35)


def draw_panel_d(ax, depth):
    columns = ["pc1_nnz_abs", "norm_nnz_abs"]
    column_labels = ["PC1–nnz", "Norm–nnz"]
    grouped = depth.groupby("variant", as_index=True)[columns].mean().reindex(ORDER)
    matrix = grouped.to_numpy()
    cmap = LinearSegmentedColormap.from_list(
        "depth_purple", ["#FCFBFD", "#E4DCEC", "#B9A2CC", "#77559B", "#4C286E"]
    )

    ax.add_patch(
        Rectangle(
            (-1.18, len(ORDER) - 1.5),
            0.68,
            1.0,
            facecolor=PALE_TEAL,
            edgecolor="none",
            zorder=-3,
            clip_on=False,
        )
    )
    image = ax.imshow(matrix, cmap=cmap, vmin=0, vmax=1, aspect="auto", interpolation="nearest")
    ax.set_xticks(range(len(columns)), column_labels, rotation=42, ha="right")
    ax.set_yticks(range(len(ORDER)), [LABELS[v] for v in ORDER])
    ax.set_title("Depth confounding is reduced", pad=13)
    ax.tick_params(length=0)
    for spine in ax.spines.values():
        spine.set_linewidth(0.6)
        spine.set_color("#5A5A5A")
    for y in np.arange(-0.5, len(ORDER), 1):
        ax.axhline(y, color="white", lw=0.55, alpha=0.75)
    for x in np.arange(-0.5, len(columns), 1):
        ax.axvline(x, color="white", lw=0.55, alpha=0.75)
    colorbar = ax.figure.colorbar(image, ax=ax, fraction=0.052, pad=0.07)
    colorbar.ax.set_title("|r|", pad=3, fontsize=7.0, fontstyle="italic")
    colorbar.set_ticks([0, 0.5, 1.0])
    panel_label(ax, "d", x=-0.32, y=1.13)


def draw_panel_e(ax, annotation, geometry, depth):
    f1 = annotation.set_index("variant")["macro_f1_mean"]
    depth_cols = ["pc1_nnz_abs", "norm_nnz_abs"]
    depth_score = depth.assign(score=depth[depth_cols].mean(axis=1)).groupby("variant")["score"].mean()
    rank = geometry.groupby("variant")["effective_rank"].mean()

    label_offsets = {
        "random": (0.010, 0.000),
        "token": (0.010, 0.000),
        "decoder": (0.008, 0.0015),
        "full": (0.010, -0.0004),
    }
    for variant in ORDER:
        x = float(depth_score.loc[variant])
        y = float(f1.loc[variant])
        size = 36 + 1.8 * float(rank.loc[variant])
        ax.scatter(
            x,
            y,
            s=size,
            color=COLORS[variant],
            alpha=0.90,
            edgecolor="#3B3B3B",
            linewidth=0.45,
            zorder=4,
        )
        dx, dy = label_offsets[variant]
        ax.text(x + dx, y + dy, LABELS[variant], fontsize=6.8, va="center", ha="left")

    ax.set_xlim(0.18, 0.76)
    ax.set_ylim(0.79, 0.85)
    ax.set_xticks([0.2, 0.4, 0.6])
    ax.set_yticks([0.80, 0.82, 0.84])
    ax.set_xlabel("Mean depth correlation ↓")
    ax.set_ylabel("Mean macro-F1 ↑")
    ax.set_title("BioM-JEPA balances annotation and robustness", pad=13)
    clean_axis(ax)
    ax.annotate(
        "",
        xy=(0.025, 0.075),
        xytext=(0.19, 0.075),
        xycoords="axes fraction",
        arrowprops={"arrowstyle": "-|>", "lw": 0.65, "color": INK, "mutation_scale": 6},
    )
    ax.text(
        0.025,
        0.115,
        "less depth-confounded",
        transform=ax.transAxes,
        ha="left",
        va="bottom",
        fontsize=6.4,
    )
    ax.annotate(
        "",
        xy=(0.972, 0.965),
        xytext=(0.972, 0.81),
        xycoords="axes fraction",
        arrowprops={"arrowstyle": "-|>", "lw": 0.65, "color": INK, "mutation_scale": 6},
    )
    ax.text(
        0.948,
        0.80,
        "better\nannotation",
        transform=ax.transAxes,
        ha="right",
        va="top",
        fontsize=6.4,
        linespacing=0.95,
    )
    panel_label(ax, "e", x=-0.11, y=1.12)


def main():
    configure_style()
    annotation = pd.read_csv(DATA / "annotation_top5_summary.csv")
    geometry = pd.read_csv(DATA / "embedding_geometry.csv")
    depth = pd.read_csv(DATA / "depth_correlation.csv")

    # Build at the final two-column print width so point sizes and strokes
    # remain meaningful after export.
    fig = plt.figure(figsize=(7.2, 4.82))
    outer = fig.add_gridspec(
        2,
        5,
        left=0.075,
        right=0.965,
        top=0.93,
        bottom=0.085,
        width_ratios=[1.25, 1.25, 1.05, 1.12, 1.12],
        height_ratios=[1.0, 1.03],
        wspace=0.65,
        hspace=0.54,
    )
    ax_a = fig.add_subplot(outer[0, 0:2])
    ax_b = fig.add_subplot(outer[0, 2])
    c_grid = outer[0, 3:5].subgridspec(1, 2, wspace=0.48)
    ax_c_rank = fig.add_subplot(c_grid[0, 0])
    ax_c_pr = fig.add_subplot(c_grid[0, 1])
    ax_d = fig.add_subplot(outer[1, 0:2])
    ax_e = fig.add_subplot(outer[1, 2:5])
    e_position = ax_e.get_position()
    ax_e.set_position(
        [
            e_position.x0 + 0.025,
            e_position.y0,
            e_position.width - 0.025,
            e_position.height,
        ]
    )

    draw_panel_a(ax_a)
    draw_panel_b(ax_b, annotation)
    draw_panel_c(ax_c_rank, ax_c_pr, geometry)
    draw_panel_d(ax_d, depth)
    draw_panel_e(ax_e, annotation, geometry, depth)

    stem = FIGURE / "ablation_figure_existing_pretrained_nature"
    fig.savefig(stem.with_suffix(".png"), dpi=600, bbox_inches="tight", pad_inches=0.035)
    fig.savefig(stem.with_suffix(".pdf"), bbox_inches="tight", pad_inches=0.035)
    fig.savefig(stem.with_suffix(".svg"), bbox_inches="tight", pad_inches=0.035)
    plt.close(fig)
    print(stem.with_suffix(".png"))


if __name__ == "__main__":
    main()


==> anc/source_data/figure4_reconstruction/DERIVATION.md <==
# Figure 4 derivation

`plot_reconstruction_main_figure.py` is self-contained and reads only the
checked-in panel values:

- `metrics_long.csv` (8 datasets by 5 models by 4 support sizes by 5 seeds);
- `panel_f_marker_program_matrices.npz` (six 6-by-6 plotted matrices).

Run:

```bash
python anc/source_data/figure4_reconstruction/plot_reconstruction_main_figure.py
```

The panel values were derived from CellBench reconstruction outputs with
`compute_reconstruction_biology_metrics_v2.py`. Each input prediction archive
contains `truth`, `recon`, `test_labels` and `target_gene_symbols`. The script
computes cell-wise Pearson correlation, normalized RMSE, Top-50 overlap,
Reactome programme recovery and kNN@15 preservation, then aggregates the fixed
model/dataset/support/seed grid. Reactome GMT and Ensembl-to-symbol resources
are supplied by their original providers rather than duplicated here. The
reported input identities and analysis settings are fixed in
`analysis_manifest.json`.

To derive the metric table again from saved prediction archives, run:

```bash
python anc/source_data/figure4_reconstruction/compute_reconstruction_biology_metrics_v2.py \
  --run-root /path/to/reconstruction_run \
  --reactome-gmt /path/to/Reactome_2022.gmt \
  --ensembl-map /path/to/GeneSymbolRef_upd0731.csv
```

The Ensembl map is optional when prediction archives already use approved gene
symbols. Full prediction archives and provider-owned annotation resources are
inputs to this derivation command and are not redistributed in this branch.

Panel f was exported after applying the same hPancreas split used by the Top-500
reconstruction probe. Marker genes are selected on training cells only; held-out
truth and reconstruction values are standardized with training-set means and
standard deviations and averaged by actual cell type and marker programme. The
compact NPZ stores the resulting plotted matrices and marker names, not cell-
level expression or predictions.


==> anc/source_data/figure4_reconstruction/analysis_manifest.json <==
{
  "run_root": "PROJECT_ROOT/CellBench/out/reconstruction_mainfigure/reconstruction_probe_v2_full_5seed_20260719",
  "reactome_gmt": "PROJECT_ROOT/string/hybrid/raw/Reactome_2022.gmt",
  "ensembl_map": "PROJECT_ROOT/CellBench/bio/modeling/package/scmulan/reference/GeneSymbolUniform/GeneSymbolRef_upd0731.csv",
  "max_knn_cells": 5000,
  "knn_k": 15,
  "pca_components": 50,
  "prediction_files": 800
}

==> anc/source_data/figure4_reconstruction/compute_reconstruction_biology_metrics_v2.py <==
#!/usr/bin/env python3
"""Compute the prespecified biological and geometry metrics from saved predictions."""

from __future__ import annotations

import argparse
import json
from pathlib import Path
from typing import Dict, Iterable, List

import numpy as np
import pandas as pd
from scipy.spatial.distance import pdist
from scipy.stats import pearsonr, spearmanr
from sklearn.decomposition import PCA
from sklearn.neighbors import NearestNeighbors


def parse_args():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument(
        "--run-root",
        type=Path,
        required=True,
        help="CellBench reconstruction run containing saved prediction archives.",
    )
    p.add_argument(
        "--reactome-gmt",
        type=Path,
        required=True,
        help="Reactome gene-set file in GMT format.",
    )
    p.add_argument(
        "--ensembl-map",
        type=Path,
        default=None,
        help="Optional Ensembl-to-approved-symbol CSV used by scMulan.",
    )
    p.add_argument("--max-knn-cells", type=int, default=5000)
    p.add_argument("--knn-k", type=int, default=15)
    p.add_argument("--pca-components", type=int, default=50)
    return p.parse_args()


def corr(x: np.ndarray, y: np.ndarray, method: str = "pearson") -> float:
    x = np.asarray(x, dtype=np.float64).ravel()
    y = np.asarray(y, dtype=np.float64).ravel()
    mask = np.isfinite(x) & np.isfinite(y)
    if mask.sum() < 3 or np.std(x[mask]) == 0 or np.std(y[mask]) == 0:
        return float("nan")
    if method == "spearman":
        return float(spearmanr(x[mask], y[mask]).statistic)
    return float(pearsonr(x[mask], y[mask]).statistic)


def load_ensembl_map(path: Path | None) -> Dict[str, str]:
    if path is None or not path.exists():
        return {}
    frame = pd.read_csv(path, low_memory=False)
    if not {"Ensembl gene ID", "Approved symbol"}.issubset(frame.columns):
        return {}
    frame = frame[["Ensembl gene ID", "Approved symbol"]].dropna()
    ids = frame["Ensembl gene ID"].astype(str).str.split(".").str[0]
    symbols = frame["Approved symbol"].astype(str).str.upper()
    return dict(zip(ids, symbols))


def canonical_symbols(raw: Iterable[str], mapping: Dict[str, str]) -> np.ndarray:
    out = []
    for value in raw:
        gene = str(value).split(".")[0]
        out.append(mapping.get(gene, gene).upper())
    return np.asarray(out, dtype=str)


def load_programs(path: Path) -> Dict[str, set[str]]:
    programs: Dict[str, set[str]] = {}
    with path.open("r", encoding="utf-8", errors="replace") as f:
        for line in f:
            fields = line.rstrip("\n").split("\t")
            if len(fields) >= 4:
                programs[fields[0]] = {g.upper() for g in fields[2:] if g}
    return programs


def program_recovery(
    truth: np.ndarray,
    recon: np.ndarray,
    symbols: np.ndarray,
    programs: Dict[str, set[str]],
) -> tuple[float, float, int]:
    mean = truth.mean(axis=0)
    std = truth.std(axis=0)
    std[std < 1e-6] = 1.0
    truth_z = (truth - mean) / std
    recon_z = (recon - mean) / std
    by_symbol: Dict[str, List[int]] = {}
    for i, gene in enumerate(symbols.tolist()):
        by_symbol.setdefault(gene, []).append(i)

    values = []
    weights = []
    for genes in programs.values():
        idx = sorted({i for gene in genes for i in by_symbol.get(gene, [])})
        if not 3 <= len(idx) <= 50:
            continue
        t_score = truth_z[:, idx].mean(axis=1)
        r_score = recon_z[:, idx].mean(axis=1)
        value = corr(t_score, r_score)
        if np.isfinite(value):
            values.append(value)
            weights.append(np.sqrt(len(idx)))
    if not values:
        return float("nan"), float("nan"), 0
    values_np = np.asarray(values)
    weights_np = np.asarray(weights)
    return (
        float(np.median(values_np)),
        float(np.average(values_np, weights=weights_np)),
        int(len(values_np)),
    )


def de_recovery(truth: np.ndarray, recon: np.ndarray, labels: np.ndarray) -> tuple[float, int]:
    values = []
    for label in pd.unique(labels):
        pos = labels == label
        neg = ~pos
        if pos.sum() < 5 or neg.sum() < 5:
            continue
        truth_effect = truth[pos].mean(axis=0) - truth[neg].mean(axis=0)
        recon_effect = recon[pos].mean(axis=0) - recon[neg].mean(axis=0)
        value = corr(truth_effect, recon_effect, method="spearman")
        if np.isfinite(value):
            values.append(value)
    return (float(np.median(values)) if values else float("nan"), len(values))


def stratified_sample(labels: np.ndarray, n: int, seed: int) -> np.ndarray:
    if len(labels) <= n:
        return np.arange(len(labels), dtype=np.int64)
    rng = np.random.default_rng(seed)
    unique, counts = np.unique(labels, return_counts=True)
    allocation = np.maximum(1, np.floor(n * counts / counts.sum()).astype(int))
    while allocation.sum() > n:
        i = int(np.argmax(allocation))
        if allocation[i] > 1:
            allocation[i] -= 1
        else:
            break
    while allocation.sum() < n:
        remaining = counts - allocation
        i = int(np.argmax(remaining))
        allocation[i] += 1
    chosen = []
    for label, take in zip(unique, allocation):
        idx = np.flatnonzero(labels == label)
        chosen.extend(rng.choice(idx, size=min(int(take), len(idx)), replace=False).tolist())
    return np.asarray(sorted(chosen), dtype=np.int64)


def geometry_recovery(
    truth: np.ndarray,
    recon: np.ndarray,
    labels: np.ndarray,
    seed: int,
    max_cells: int,
    n_pc: int,
    k: int,
) -> tuple[float, float, int]:
    idx = stratified_sample(labels, max_cells, seed)
    truth = truth[idx]
    recon = recon[idx]
    labels = labels[idx]
    mean = truth.mean(axis=0)
    std = truth.std(axis=0)
    std[std < 1e-6] = 1.0
    truth_z = (truth - mean) / std
    recon_z = (recon - mean) / std
    n_components = min(n_pc, truth_z.shape[0] - 1, truth_z.shape[1])
    pca = PCA(n_components=n_components, svd_solver="randomized", random_state=seed)
    truth_pc = pca.fit_transform(truth_z)
    recon_pc = pca.transform(recon_z)

    k = min(k, len(idx) - 1)
    truth_nn = NearestNeighbors(n_neighbors=k + 1, metric="euclidean").fit(truth_pc)
    recon_nn = NearestNeighbors(n_neighbors=k + 1, metric="euclidean").fit(recon_pc)
    a = truth_nn.kneighbors(truth_pc, return_distance=False)[:, 1:]
    b = recon_nn.kneighbors(recon_pc, return_distance=False)[:, 1:]
    overlap = np.mean([len(set(x.tolist()).intersection(y.tolist())) / k for x, y in zip(a, b)])

    truth_centroids, recon_centroids = [], []
    for label in pd.unique(labels):
        mask = labels == label
        if mask.sum() < 3:
            continue
        truth_centroids.append(truth_pc[mask].mean(axis=0))
        recon_centroids.append(recon_pc[mask].mean(axis=0))
    if len(truth_centroids) >= 3:
        centroid_corr = corr(
            pdist(np.asarray(truth_centroids)),
            pdist(np.asarray(recon_centroids)),
            method="spearman",
        )
    else:
        centroid_corr = float("nan")
    return float(overlap), float(centroid_corr), int(len(idx))


def iter_predictions(run_root: Path):
    for path in sorted(run_root.glob("*/*/predictions/top*_seed*.npz")):
        model = path.parents[2].name
        dataset = path.parents[1].name
        stem = path.stem
        topk = int(stem.split("_seed")[0].removeprefix("top"))
        seed = int(stem.split("_seed")[1])
        yield model, dataset, topk, seed, path


def main() -> None:
    args = parse_args()
    mapping = load_ensembl_map(args.ensembl_map)
    programs = load_programs(args.reactome_gmt)
    rows = []
    for model, dataset, topk, seed, path in iter_predictions(args.run_root):
        z = np.load(path, allow_pickle=False)
        truth = np.asarray(z["truth"], dtype=np.float32)
        recon = np.asarray(z["recon"], dtype=np.float32)
        labels = z["test_labels"].astype(str)
        raw_symbols = z["target_gene_symbols"].astype(str)
        symbols = canonical_symbols(raw_symbols, mapping)
        program_median, program_weighted, n_programs = program_recovery(
            truth, recon, symbols, programs
        )
        de_spearman, n_types = de_recovery(truth, recon, labels)
        knn_overlap, centroid_corr, sampled = geometry_recovery(
            truth,
            recon,
            labels,
            seed,
            args.max_knn_cells,
            args.pca_components,
            args.knn_k,
        )
        result_path = path.parents[1] / f"top{topk}_seed{seed}.json"
        basic = json.loads(result_path.read_text(encoding="utf-8")) if result_path.exists() else {}
        rows.append(
            {
                **basic,
                "model": model,
                "dataset": dataset,
                "topk": topk,
                "seed": seed,
                "reactome_program_corr_median": program_median,
                "reactome_program_corr_weighted": program_weighted,
                "reactome_programs_evaluated": n_programs,
                "de_lfc_spearman_median": de_spearman,
                "cell_types_evaluated": n_types,
                "knn15_pca_overlap": knn_overlap,
                "centroid_distance_spearman": centroid_corr,
                "geometry_cells_sampled": sampled,
                "prediction_path": str(path),
            }
        )

    out_dir = args.run_root / "analysis"
    out_dir.mkdir(parents=True, exist_ok=True)
    frame = pd.DataFrame(rows)
    frame.to_csv(out_dir / "metrics_long.csv", index=False)
    metrics = [
        "cell_pearson_mean",
        "nrmse_vs_train_mean",
        "top50_overlap",
        "reactome_program_corr_median",
        "de_lfc_spearman_median",
        "knn15_pca_overlap",
        "centroid_distance_spearman",
    ]
    if len(frame):
        summary = frame.groupby(["model", "dataset", "topk"], as_index=False)[metrics].agg(
            ["mean", "std", "count"]
        )
        summary.columns = [
            "_".join(str(x) for x in col if str(x)) for col in summary.columns.to_flat_index()
        ]
        summary.to_csv(out_dir / "metrics_by_model_dataset_topk.csv", index=False)
    manifest = {
        "run_root": str(args.run_root),
        "reactome_gmt": str(args.reactome_gmt),
        "ensembl_map": str(args.ensembl_map) if args.ensembl_map else None,
        "max_knn_cells": args.max_knn_cells,
        "knn_k": args.knn_k,
        "pca_components": args.pca_components,
        "prediction_files": len(rows),
    }
    (out_dir / "analysis_manifest.json").write_text(
        json.dumps(manifest, indent=2), encoding="utf-8"
    )
    print(json.dumps(manifest, indent=2))


if __name__ == "__main__":
    main()


==> anc/source_data/figure4_reconstruction/metrics_by_model_dataset_topk.csv <==
model,dataset,topk,cell_pearson_mean_mean,cell_pearson_mean_std,cell_pearson_mean_count,nrmse_vs_train_mean_mean,nrmse_vs_train_mean_std,nrmse_vs_train_mean_count,top50_overlap_mean,top50_overlap_std,top50_overlap_count,reactome_program_corr_median_mean,reactome_program_corr_median_std,reactome_program_corr_median_count,de_lfc_spearman_median_mean,de_lfc_spearman_median_std,de_lfc_spearman_median_count,knn15_pca_overlap_mean,knn15_pca_overlap_std,knn15_pca_overlap_count,centroid_distance_spearman_mean,centroid_distance_spearman_std,centroid_distance_spearman_count
BioM-JEPA,Zheng68k,100,0.823165910613486,0.002225955477123019,5,0.6499978622800386,0.0024289284948897237,5,0.8279211218229623,0.0022608852680801165,5,0.6104048536293842,0.011381276442715181,5,0.7506513589573419,0.0184610400302654,5,0.079408,0.0029056970859942647,5,0.978701298701299,0.009475642330734422,5
BioM-JEPA,Zheng68k,500,0.9161797424313083,0.0007259259620422517,5,0.4746038352183442,0.0009748358519700244,5,0.8897955010224949,0.001542368242453901,5,0.6981112010881587,0.01953060186105232,5,0.811094996461937,0.01170636011764823,5,0.19916799999999998,0.003989838203347216,5,0.9845598845598849,0.004466025358133921,5
BioM-JEPA,Zheng68k,700,0.9317268085670417,0.0016731046864485466,5,0.4304400563965677,0.0033200002494735647,5,0.9065614957639498,0.0016866618501870832,5,0.7179096343765881,0.02145993120158952,5,0.8252121227671809,0.00865157024943827,5,0.23952800000000002,0.006853972732818686,5,0.9833477633477635,0.0051831177649309355,5
BioM-JEPA,Zheng68k,900,0.9403521188403661,0.0012955271489811858,5,0.40286132930944757,0.0021785085306708536,5,0.9177960853052877,0.0007604255924396401,5,0.7245275521700159,0.02381270247860118,5,0.8214590714087204,0.01698387433523084,5,0.26657333333333333,0.004838135545388911,5,0.9840259740259742,0.00651063957455897,5
BioM-JEPA,cortex,100,0.5431237325408851,0.019772349777600774,5,0.6404371598529015,0.005203322825910712,5,0.7806617227609813,0.02072254169248251,5,0.7469980293600933,0.022948299803191623,5,0.8370483641439683,0.013638467022734531,5,0.08557520441148507,0.0031949084783493976,5,0.9830322933771211,0.01957094600851794,5
BioM-JEPA,cortex,500,0.6510315711948466,0.010571216676164568,5,0.5985136477003228,0.003958907927849507,5,0.8201346263548203,0.0015204709216117443,5,0.8034501609500587,0.00827608194823499,5,0.8837008664447283,0.009389390350653046,5,0.1068416048678456,0.0021784610238093165,5,0.995183360700602,0.005284080300447633,5
BioM-JEPA,cortex,700,0.6763860320110677,0.006904638053499975,5,0.6047119383308894,0.004290152438495309,5,0.8245499144324017,0.0022396040961528496,5,0.809371533776322,0.010800513556764332,5,0.8909015256105539,0.010867359525372515,5,0.11210496292070735,0.002424008854522969,5,0.9846743295019156,0.017587596073409595,5
BioM-JEPA,cortex,900,0.6898454234373256,0.00454583468465596,5,0.614723564241945,0.002282533379440343,5,0.827032515687393,0.0032397338688353304,5,0.8188483383412603,0.007125063482077875,5,0.89752507645793,0.0057923385066762055,5,0.1174976231222666,0.0026615053793512594,5,0.9892720306513411,0.01666754293548769,5
BioM-JEPA,covid,100,0.7920201271393112,0.0021142459559026204,5,0.6118457194343646,0.001660538332656464,5,0.8428944049571715,0.0034446041123916654,5,0.5920908951136334,0.008539862186262896,5,0.777087040076384,0.009550189198314832,5,0.195072,0.003648081383107808,5,0.9510301748130203,0.045710610187861066,5
BioM-JEPA,covid,500,0.8673203673905885,0.0020132704265283987,5,0.50206577688423,0.0032997111364748673,5,0.8680495717149626,0.0028286865897730836,5,0.6870734139658217,0.007275861466058465,5,0.821100531004219,0.010631099227630694,5,0.2913733333333334,0.0028004920202627914,5,0.9159924447449107,0.08171361850576438,5
BioM-JEPA,covid,700,0.8759805088627509,0.0015355744178710106,5,0.4862504151242281,0.0019397570801289814,5,0.870834627300893,0.0012979988490023674,5,0.7005207779599788,0.009079909884866566,5,0.825010041894843,0.006031033229064712,5,0.30685866666666667,0.004773134074053304,5,0.9695783890212993,0.030918734314156406,5
BioM-JEPA,covid,900,0.8827513743526184,0.0024946792291297083,5,0.47211353467766626,0.0028365798076952125,5,0.8761812283579371,0.0009514986666071812,5,0.7148652053313623,0.009570737672144856,5,0.8276351490686782,0.008233473415413028,5,0.3192613333333333,0.0077819940318090575,5,0.9423543745298659,0.05647535757709898,5
BioM-JEPA,hPancreas,100,0.5652113113369113,0.004286387216481805,5,0.6324924303982712,0.002773849085915735,5,0.7043481781376518,0.004370380284202118,5,0.7277026984721354,0.015667088975495694,5,0.8179671009747601,0.01757736948605398,5,0.1745029239766082,0.0016428186060274388,5,0.9752092352092353,0.024705927286115443,5
BioM-JEPA,hPancreas,500,0.6346595275938652,0.004644400567961553,5,0.5791633860062347,0.003553862747934033,5,0.7181376518218625,0.007450718896601766,5,0.7644704212430157,0.013792611951885442,5,0.8736409466363932,0.008603692057280917,5,0.2112820512820513,0.00571250453888822,5,0.9431601731601734,0.028178524502951562,5
BioM-JEPA,hPancreas,700,0.6507874416776451,0.007917881489988652,5,0.5700058066810909,0.003021198093773994,5,0.7206153846153847,0.005876821889367579,5,0.7743821072147824,0.009884777473421454,5,0.8774602296448073,0.007115625165758443,5,0.2225730994152047,0.0067363378157680835,5,0.9628282828282831,0.03509036394092832,5
BioM-JEPA,hPancreas,900,0.6610342755711771,0.007425192582597031,5,0.5624063784030262,0.004159181761182623,5,0.723506072874494,0.006333365108835768,5,0.7756735427131384,0.0064255155582862164,5,0.8797960168083538,0.002014578904808983,5,0.22711650922177234,0.004312439533204139,5,0.9395670995670997,0.027844207593537614,5
BioM-JEPA,immune,100,0.6638560617766334,0.00431549662844224,5,0.8015135353274175,0.004723148962760969,5,0.8852180610728692,0.002155565404845552,5,0.7380828667233769,0.009446010946181187,5,0.49959946181757553,0.007236065389247335,5,0.06635733333333334,0.0015788997575667924,5,0.9242452100126319,0.026756418754768283,5
BioM-JEPA,immune,500,0.691685456515291,0.005265154378537163,5,0.766483250981515,0.0024388709054370835,5,0.8810598902265216,0.005594633287289375,5,0.7325695512637543,0.033252990154074874,5,0.5643535212425084,0.029554455011154935,5,0.08377866666666667,0.0038165790382953617,5,0.9228378213025763,0.023376376414983743,5
BioM-JEPA,immune,700,0.6983127981915926,0.0013600161611345978,5,0.7588480329566767,0.0013106612906665714,5,0.8769606695575705,0.00393660383012652,5,0.755078994876153,0.017037450612935205,5,0.5780266138396147,0.01882301055153586,5,0.088024,0.001061169166532842,5,0.9288501012036419,0.032264783632743495,5
BioM-JEPA,immune,900,0.7058903839648657,0.0028256730076385373,5,0.7522173845621845,0.0014670962672424404,5,0.8707183794766049,0.001944682598966291,5,0.7375959650579899,0.028568314795457884,5,0.5928105899519147,0.012120287921000429,5,0.09323200000000001,0.0040558610539426655,5,0.9113121805585879,0.03972104510571192,5
BioM-JEPA,liver,100,0.731566971374629,0.0033019915350282134,5,0.7304656434335046,0.002502575823581104,5,0.5097849083215797,0.004535446059333918,5,0.6937470013395347,0.0021734191225744963,5,0.9051319525429944,0.011148332585585863,5,0.20226133333333332,0.0025790368572610883,5,0.9701298701298701,0.02001433117847077,5
BioM-JEPA,liver,500,0.840606756940614,0.0020209794697374347,5,0.5903483706406818,0.0023795336664768837,5,0.641423131170663,0.0030475488324328637,5,0.7896189436793393,0.0036332519614362332,5,0.9592851455623903,0.003957622689392801,5,0.2806266666666667,0.004926941805578368,5,0.985974025974026,0.0021339839902798307,5
BioM-JEPA,liver,700,0.8579347673465652,0.0016734400744387635,5,0.5626490550135055,0.002328347497768619,5,0.664802538787024,0.002646793846200394,5,0.8043184610776832,0.003284873367694473,5,0.9669266510388332,0.0021618341144201752,5,0.29992,0.004005407456038526,5,0.9872727272727273,0.0038306184944812607,5
BioM-JEPA,liver,900,0.8762833299817816,0.0008012716868862976,5,0.5309343888406614,0.0011937829884169555,5,0.6936093088857546,0.00314523016817352,5,0.8209953209976122,0.0015761419091234509,5,0.9707813551198073,0.0010488712694770427,5,0.319008,0.004673315263873778,5,0.9885714285714287,0.003361604962479192,5
BioM-JEPA,lung,100,0.7622831355443898,0.0018171717905895667,5,0.7049908346103612,0.0016454953673832962,5,0.5515102628045272,0.004937901256748112,5,0.6720688464580322,0.002512392485338905,5,0.9115838361438111,0.006277051958821212,5,0.17478666666666665,0.002998962783660018,5,0.9787615283267457,0.012846829461647702,5
BioM-JEPA,lung,500,0.8705608521393267,0.00048639444687641014,5,0.5483510342452147,0.0009730903426958783,5,0.6854847496643008,0.0022014679526373123,5,0.79503496781096,0.003172251782193521,5,0.9581299311651886,0.003768722440422121,5,0.27277866666666667,0.006819942000405053,5,0.9871409749670619,0.009139755350809109,5
BioM-JEPA,lung,700,0.8756672307492508,0.0007082007036899724,5,0.5384800638974934,0.0011730767953935838,5,0.6875839248033762,0.005805324663170508,5,0.7931813977456513,0.002390494011602519,5,0.9632179503480212,0.002247662998561975,5,0.281968,0.005925857462567457,5,0.9859288537549407,0.009935469237169108,5
BioM-JEPA,lung,900,0.8918516174056945,0.0006245802811984243,5,0.5070858138253642,0.0012513421577550448,5,0.7180863226549012,0.00467064288710275,5,0.8179477540313489,0.0030336664023547927,5,0.9684336795362845,0.0024169334218096437,5,0.3024213333333333,0.005416777229640845,5,0.984558629776021,0.01011982933072423,5
BioM-JEPA,ms,100,0.684619698674683,0.0016315116696142815,5,0.76845711160805,0.0021679324900003905,5,0.6634274988268419,0.012884009457742191,5,0.6481304157768925,0.020452292773544573,5,0.8339438255531769,0.011639832646456799,5,0.11923666510245581,0.0015539472441465918,5,0.9621862141985981,0.012375535734694031,5
BioM-JEPA,ms,500,0.7687963714371937,0.0023080491769291657,5,0.6814232966349302,0.0022117117872260442,5,0.7062524636320976,0.0020066412370876186,5,0.7122818549125955,0.011013747746552567,5,0.8878689100865866,0.006619114484167757,5,0.16783982480838416,0.0013550075287162675,5,0.9659054052242906,0.015809640882636474,5
BioM-JEPA,ms,700,0.782639372887358,0.0021006411174154674,5,0.6634431367188663,0.002119802914882351,5,0.7111891130924448,0.0015861153610036898,5,0.7228375272156337,0.00956401029246956,5,0.8901843572075065,0.012638760257195649,5,0.17713123729078678,0.0023993179400987395,5,0.9666921313980137,0.01664887262486974,5
BioM-JEPA,ms,900,0.7920019929164015,0.0016572893155182172,5,0.6505682743591056,0.001863434279712236,5,0.7137268887846082,0.003932743026956597,5,0.7291865232622078,0.012987040720877266,5,0.8974524255161755,0.008373786435167918,5,0.1841826998279368,0.0016894346224413177,5,0.9675988098588716,0.015027269507903604,5
scFoundation,Zheng68k,100,0.752480253990237,0.002583062726355142,5,0.7413469040781561,0.001651139588324737,5,0.7575734735612036,0.011638387932268134,5,0.5654615358058993,0.01553948112511708,5,0.7627354629660645,0.01408089402798322,5,0.058688,0.001403411715942417,5,0.9883838383838386,0.005289638635864007,5
scFoundation,Zheng68k,500,0.8338047664703808,0.0020419255362863196,5,0.6424239306253454,0.0026392810098068644,5,0.8250406076541046,0.0025736020517909373,5,0.6392965199117083,0.0163629506364474,5,0.8195486220736008,0.011111330530004411,5,0.10405866666666666,0.003171394365609897,5,0.9922510822510825,0.003565994962927902,5
scFoundation,Zheng68k,700,0.8514911500215689,0.0008908865468002894,5,0.6120688431807204,0.001127232404453432,5,0.8337166228454572,0.0015444521255882592,5,0.6670253303926668,0.018802366500546116,5,0.8175373858076735,0.012444535730912943,5,0.12054933333333333,0.001639685606721267,5,0.9893073593073595,0.002354238169901037,5
scFoundation,Zheng68k,900,0.8636652665970008,0.0013407138426087234,5,0.588325042862137,0.0023026977611449954,5,0.8394922582529946,0.0032601974609038215,5,0.6720354388216914,0.01664961946944621,5,0.8154376419997893,0.012678584962861306,5,0.13394666666666666,0.0017358187309355398,5,0.9897979797979801,0.0051824146764868455,5
scFoundation,cortex,100,0.5062435097974367,0.009570648311071274,5,0.648354804628047,0.005179374695367725,5,0.7714249857387336,0.0026861697018087417,5,0.736796108089281,0.011781580140397749,5,0.8270317374505108,0.01273998908341505,5,0.08524054002662103,0.0008969770984674819,5,0.9832512315270936,0.014689877021211396,5
scFoundation,cortex,500,0.545948575496524,0.006481455517308136,5,0.6364574917178932,0.0021682209355047615,5,0.762188248716486,0.0059314437681456484,5,0.760736624499104,0.011368548072557648,5,0.8834048941096363,0.004371969445353647,5,0.09316600114090132,0.0015303017413146904,5,0.9933223864258347,0.008803587133211235,5
scFoundation,cortex,700,0.5644460628757414,0.005138995790821027,5,0.6482984751486397,0.003141438909580575,5,0.7416520250998289,0.0047949043173939445,5,0.7627617829961302,0.010850030371414887,5,0.8963319042126345,0.007782311907915281,5,0.09785890853774482,0.003195247973376816,5,0.9864258347016968,0.013041300429208376,5
scFoundation,cortex,900,0.5731533377114963,0.005377587913424967,5,0.6625253172533986,0.0015354833134601873,5,0.7227495721620081,0.011093289769977874,5,0.7646518280859322,0.009434500758288578,5,0.9058001850932212,0.008276632394856973,5,0.09939532230462064,0.0027151693478478997,5,0.9865353037766831,0.017628430249083765,5
scFoundation,covid,100,0.69143408576586,0.0030426420783492385,5,0.7037021151498379,0.0012483967592829364,5,0.8146698742482231,0.0024956266011040076,5,0.553377022528022,0.006322206145594736,5,0.7555532149954856,0.016161519229540303,5,0.16399733333333333,0.003995501915348752,5,0.9686288048822572,0.03326072414198445,5
scFoundation,covid,500,0.7637222899307988,0.0029463959512884257,5,0.6238760514255887,0.0017073096942117666,5,0.815943867322763,0.0033585220608641415,5,0.6394024508475231,0.011171595583793735,5,0.8270017611201295,0.009475887829295261,5,0.21156533333333333,0.005290096407439084,5,0.9566374585517646,0.06834936245569044,5
scFoundation,covid,700,0.7744796773159338,0.002369054437027253,5,0.6110707988053209,0.0012153917693817108,5,0.8137491525423728,0.0030720274151144417,5,0.6546044408817794,0.016373971893985942,5,0.831165675380278,0.004016197499527236,5,0.22045866666666666,0.005339734491942859,5,0.9547362835550322,0.045013426389339285,5
scFoundation,covid,900,0.7872292935438925,0.0011101094188318654,5,0.5974029018244205,0.0012740907903958387,5,0.8168174958993987,0.00207004355050182,5,0.67080641004954,0.008439537061408828,5,0.8358733607568481,0.0032571414767338406,5,0.23246933333333333,0.003256356518837863,5,0.9729529910923425,0.0319407402479747,5
scFoundation,hPancreas,100,0.5596443310638375,0.007081693748802131,5,0.6339382485666973,0.004176348657353573,5,0.704080971659919,0.005053567582887145,5,0.7431858911353416,0.014296991486229685,5,0.8321361068380444,0.02129679434850279,5,0.17999100314889788,0.0037479471452738747,5,0.9617893217893221,0.02346700368047063,5
scFoundation,hPancreas,500,0.6316150769944717,0.007677492334673607,5,0.5856812718327236,0.00427527517659036,5,0.7135411605937921,0.005306558315673543,5,0.7738611008327206,0.005635519777589801,5,0.8805574658260378,0.007465516342253189,5,0.2152136752136752,0.005973631361117765,5,0.9539682539682541,0.018270144946122027,5
scFoundation,hPancreas,700,0.6475638809086239,0.006691992785837295,5,0.5789206445242712,0.003980904126950705,5,0.7162294197031039,0.005980323396884632,5,0.7772468186381342,0.009241302222933265,5,0.8827832278300752,0.008935317342905333,5,0.2242825011246064,0.005319794768762816,5,0.9484271284271287,0.02116257674680969,5
scFoundation,hPancreas,900,0.6580300248769972,0.0065638082921955655,5,0.5714162930752599,0.0030609638932014836,5,0.7162456140350877,0.005937733097236962,5,0.7830597281138321,0.01032432745371845,5,0.8861969698559788,0.008490865360435109,5,0.23213675213675217,0.005966445483618441,5,0.9484559884559886,0.031595413720722054,5
scFoundation,immune,100,0.6362577660675323,0.003208609363541292,5,0.8096383546859329,0.002278737146905693,5,0.9104646268611457,0.0014605338619043135,5,0.7111259717893958,0.012378257875008628,5,0.4636965145361951,0.029488996011697282,5,0.05597866666666666,0.002155150935678416,5,0.9300030645645272,0.021831522539843506,5
scFoundation,immune,500,0.6678235205984565,0.003945351783169959,5,0.7755764311285342,0.002681363744408288,5,0.8890515207568912,0.002159276247004993,5,0.7510769102244914,0.00660857462679887,5,0.5968370986080803,0.013436810285389308,5,0.07091466666666667,0.003274203550314018,5,0.957192293699103,0.013144940417851912,5
scFoundation,immune,700,0.6772685582214102,0.0011744073818669427,5,0.7671280545170005,0.0006606208347198716,5,0.8806343815386481,0.0019753891220743204,5,0.7639055714415746,0.0064700649772349616,5,0.6155737970042917,0.015001916829077477,5,0.07555466666666666,0.0019124992374726227,5,0.9614771103236059,0.016351200271842874,5
scFoundation,immune,900,0.6816400736963416,0.0013130592520399528,5,0.7629118624326207,0.0003683626894785623,5,0.8744620796312581,0.0028364469990830193,5,0.7669595916456727,0.007403081170377092,5,0.6140366405698798,0.005450600451270155,5,0.07734666666666666,0.0021647889299215993,5,0.9644200375192401,0.015272090935026968,5
scFoundation,liver,100,0.6580991546091586,0.0024333571751700154,5,0.7951865663673082,0.0015604943626900704,5,0.47282863187588153,0.004829973016061376,5,0.6537497386743556,0.003724285057977644,5,0.9078232084991527,0.009745423260616252,5,0.20073333333333335,0.0029863392677695407,5,0.9836363636363636,0.010332635990086166,5
scFoundation,liver,500,0.7436700691477282,0.0018169038691518101,5,0.7108044736151528,0.00143374442291449,5,0.5593765867418901,0.003471304243537814,5,0.7110682216247297,0.0028136660351350123,5,0.9539473751414527,0.004947086082881828,5,0.25159733333333334,0.003708385692514265,5,0.9870129870129871,0.002429647653749295,5
scFoundation,liver,700,0.7626990176724856,0.0012165317610496346,5,0.6883484401689569,0.0009956986757566491,5,0.5657235543018335,0.0028368414910533214,5,0.7251336726178884,0.001557549682559139,5,0.957909067909602,0.00436940417940194,5,0.2659013333333333,0.0017643280118314934,5,0.9885714285714287,0.0010865714630312667,5
scFoundation,liver,900,0.7844392447672973,0.0015406068297033572,5,0.6622488655352808,0.0015261875506311397,5,0.5825070521861777,0.004302493215164888,5,0.740023942943189,0.002043617315343928,5,0.9590718595261476,0.00406323698761026,5,0.2785573333333333,0.0041642222162928365,5,0.9864935064935064,0.005401723205996215,5
scFoundation,lung,100,0.6863990665259896,0.0018473919153995091,5,0.7833705937257844,0.0015185415817699738,5,0.49953230060908355,0.0055620845722007305,5,0.6052758719532317,0.010903703994471305,5,0.9094861426246406,0.004000884370867506,5,0.17741066666666666,0.0033405175912989593,5,0.9868774703557313,0.012066885760823924,5
scFoundation,lung,500,0.7767343642775644,0.0008772673160927333,5,0.6833404210851205,0.0013997248097103632,5,0.5710504052563425,0.004541083630628633,5,0.6940987358739815,0.0025101831169557767,5,0.9538381150179426,0.003971727461524376,5,0.2379573333333333,0.003341927587485977,5,0.986086956521739,0.0133189135000912,5
scFoundation,lung,700,0.7879077481076114,0.0007691563778336781,5,0.6686534133208009,0.001076488082917445,5,0.5630636420315571,0.0030162161709276214,5,0.7065046050332722,0.001914130513424211,5,0.9589760190148102,0.0035275962680057036,5,0.250504,0.0030706843247429705,5,0.9867720685111989,0.012006315158312861,5
scFoundation,lung,900,0.8108003955133402,0.0006000638767163345,5,0.6383098981357017,0.00047901271493827635,5,0.584610810033092,0.0036162912595525463,5,0.7232070727512021,0.0026342315209813543,5,0.9645674824041566,0.0027180626962935678,5,0.2657946666666667,0.0034318326817541073,5,0.9832938076416337,0.01518281695332676,5
scFoundation,ms,100,0.6372741368914208,0.0031089915675388364,5,0.8027639264786087,0.001813149519277807,5,0.5700572501173158,0.010210811767446992,5,0.6484658661883925,0.01512431096932746,5,0.825699359465004,0.015430777056156971,5,0.11073361489128734,0.002690860974615205,5,0.9771105571415168,0.010483007945892601,5
scFoundation,ms,500,0.6881640216253492,0.004357456249543577,5,0.7649865398065028,0.003525711689872526,5,0.644022524636321,0.007068228170808866,5,0.6790711946813126,0.019308905388668033,5,0.8883732906298059,0.01238752300550756,5,0.13980290943219145,0.0038866406405757485,5,0.9816560116869713,0.00884056294927155,5
scFoundation,ms,700,0.7034141975260312,0.0031521719445510524,5,0.7523058192389582,0.002591213974719508,5,0.6429488503050211,0.006259354102871251,5,0.6947147578434023,0.01704022073577637,5,0.8937822089859638,0.008350898700022626,5,0.1470858751759737,0.0026639939105367926,5,0.977547478321472,0.010209176724956543,5
scFoundation,ms,900,0.7140007934688841,0.00318575865420645,5,0.7430558548566475,0.0029215560874623157,5,0.6394969497888315,0.00603527864623105,5,0.7043263117074626,0.014089356982086383,5,0.8956512931353373,0.01135152010717516,5,0.152010010949476,0.0037691315139770365,5,0.9784474555372388,0.011519369800583771,5
scGPT,Zheng68k,100,0.7150530821361581,0.0012777059392188616,5,0.7712902497875587,0.0018564837004008288,5,0.7082933099620217,0.014190093804509227,5,0.5600629754147322,0.021325167053705615,5,0.7168701902358748,0.018032369622301418,5,0.039642666666666666,0.0012971558631611434,5,0.9890043290043291,0.004245404907503834,5
scGPT,Zheng68k,500,0.7484641070202593,0.0012660911847133956,5,0.7339995140357308,0.0008635568968525258,5,0.719703768624014,0.015265064291069148,5,0.5755290377266655,0.016629176928455273,5,0.7911070860596433,0.011817762897613762,5,0.049976,0.0019537405718831288,5,0.9910966810966814,0.004128535314290138,5
scGPT,Zheng68k,700,0.7575054597903847,0.0017331690529059978,5,0.7240234072630782,0.00136403898785404,5,0.7379702015775635,0.01418037537361557,5,0.5767510721693136,0.022398673299544335,5,0.8067602430614574,0.007056253784893356,5,0.05387733333333333,0.0012917653725726603,5,0.988773448773449,0.001935048256005478,5
scGPT,Zheng68k,900,0.766657114226089,0.001445314457752826,5,0.7135849860925411,0.0014784663702344769,5,0.7528775927548933,0.007334059786969351,5,0.5839066010781473,0.019567149841236975,5,0.8048322068399157,0.012030663583122252,5,0.05770133333333333,0.0008504430218029514,5,0.9897691197691201,0.0035299749998668013,5
scGPT,cortex,100,0.4969536398040364,0.004377116381732483,5,0.6563314180756648,0.004406775474156641,5,0.7743183114660582,0.007617718690777815,5,0.7124628248773847,0.012787734488199079,5,0.8296160062299924,0.013330547933590885,5,0.07620460163529189,0.0025225417164280945,5,0.9881773399014777,0.007500828686645257,5
scGPT,cortex,500,0.5326119835347938,0.004095093038105339,5,0.6458545434875141,0.002173899598325313,5,0.7732892184826012,0.003366010791157661,5,0.7440717947815813,0.008933676955090194,5,0.8762109577796219,0.006994014062134325,5,0.08387906446092412,0.0012620589600297529,5,0.99168035030104,0.0050075371697790175,5
scGPT,cortex,700,0.5443778235139035,0.004839876419171946,5,0.6586049007521074,0.002378200221178159,5,0.7541973759269823,0.007245628809116206,5,0.7439654995404326,0.008916306775474267,5,0.8955136341328179,0.007668449682816335,5,0.08569690055143563,0.0016332121720233014,5,0.9879584017515052,0.008952067451448298,5
scGPT,cortex,900,0.5532412859295212,0.002114006513078426,5,0.6733398232835628,0.0016872951312181573,5,0.7427313177410154,0.006157409606409225,5,0.7476562989478857,0.009278381947871181,5,0.8958970829003239,0.009298945024217858,5,0.0864346833998859,0.0024091965170148304,5,0.9874110563765737,0.01423097974822111,5
scGPT,covid,100,0.6688803499014169,0.0030008629386649686,5,0.7271192156625255,0.002533195093827654,5,0.8085092764716604,0.005448975604352177,5,0.5164715802948207,0.010362908381929175,5,0.7499235607415329,0.017281150070112213,5,0.12459466666666667,0.004992096865157074,5,0.9690050118204464,0.03683649414190848,5
scGPT,covid,500,0.7326734079984477,0.0016595611158161426,5,0.6583733533629693,0.0010189401775201614,5,0.7970765810096592,0.0016663273062906324,5,0.5839730972865109,0.008499159361803798,5,0.8261843324909964,0.005875190569986909,5,0.16753866666666667,0.0033926404007629408,5,0.9739327897522486,0.035127528497294135,5
scGPT,covid,700,0.7412184470119261,0.0010164445058758013,5,0.6485875076657688,0.0011057907236239155,5,0.7914611262985238,0.0050691355937563095,5,0.5954020332250275,0.012850952189585655,5,0.8347023512050542,0.00915109237828903,5,0.174296,0.004082334843907061,5,0.969755792699058,0.033911335788170974,5
scGPT,covid,900,0.75065430096414,0.001401176884203919,5,0.6384374169270922,0.0006634548987121177,5,0.7920845635137599,0.0051578204283593354,5,0.6076803906578218,0.00610082883984259,5,0.837019151284102,0.004043810763256471,5,0.1820133333333333,0.0035752482431294155,5,0.9545893300047803,0.07853517470620079,5
scGPT,hPancreas,100,0.5027702926340737,0.00606486600623122,5,0.67173191004145,0.004385238438432278,5,0.6987881241565452,0.007842250293657677,5,0.7217867677423393,0.01560639092012097,5,0.8132443204439639,0.016075739971474327,5,0.13765182186234817,0.0029732176847174613,5,0.9593795093795097,0.02269374975611767,5
scGPT,hPancreas,500,0.5637284037516023,0.004451079806337048,5,0.6338511996048194,0.0024347676504554035,5,0.7047260458839406,0.007404360357072324,5,0.7505167792048052,0.015011440298076342,5,0.8675954024757416,0.010461723883302456,5,0.1686459739091318,0.0038763536186907223,5,0.9355122655122659,0.023444688288837834,5
scGPT,hPancreas,700,0.5776033188104851,0.004415476756951246,5,0.6306458605906318,0.002105431920146098,5,0.7058083670715251,0.00535888752766941,5,0.7512750405545725,0.014500059997976444,5,0.8791568630847181,0.006098092982985815,5,0.1779127305443095,0.004153072570865252,5,0.9431024531024533,0.023981820076368485,5
scGPT,hPancreas,900,0.586734366742192,0.0011466063553466277,5,0.6259477923125351,0.002098800067145361,5,0.7059379217273954,0.00719526084745321,5,0.7537568509782859,0.009215515701716094,5,0.8794825787600871,0.007814080206595452,5,0.18315789473684213,0.005640153869190423,5,0.9450216450216452,0.02782225033861305,5
scGPT,immune,100,0.6496300772987937,0.0032697260067364666,5,0.8010356377764862,0.0018964827832714684,5,0.9115100827849713,0.0008233152844687855,5,0.6755762448611355,0.013377907497928975,5,0.5438253881826365,0.021721175323875026,5,0.053952,0.0017472161985411106,5,0.9500513368339731,0.023762422688875753,5
scGPT,immune,500,0.6869994378156494,0.004640928659643734,5,0.763471879059836,0.001804985721147555,5,0.9044847014585923,0.0029639521926675444,5,0.7132041643903831,0.005432626720395778,5,0.6282882041927536,0.015451341703085373,5,0.06741066666666666,0.0032003110959891207,5,0.9574153530575862,0.019795858364173056,5
scGPT,immune,700,0.6990944664935509,0.003918662386626038,5,0.7550033098773251,0.0011349291131414574,5,0.9020409376231919,0.005464781286685986,5,0.7270153128973444,0.010241072578608873,5,0.6299323577411261,0.013681029505774827,5,0.07223466666666667,0.0025922036956998592,5,0.957880872208572,0.02122114666571277,5
scGPT,immune,900,0.7053920433796381,0.0017397330987295716,5,0.7477415388941858,0.0007201755475639277,5,0.9027576795948692,0.0035233691931240885,5,0.7357639722334404,0.007404994364647992,5,0.6323618798733751,0.012695520273980146,5,0.07392266666666666,0.00200442621327013,5,0.9606277318122073,0.021625648794790026,5
scGPT,liver,100,0.6550967279548859,0.00327856965236692,5,0.7992160499853351,0.0015209276449122228,5,0.48491396332863185,0.0024622453288931268,5,0.6602997571171636,0.0014993565713628766,5,0.9081456858184668,0.004482501158436019,5,0.16065333333333334,0.004847193919051393,5,0.9792207792207792,0.00440411037865273,5
scGPT,liver,500,0.7370787754642341,0.002058621780617197,5,0.7163706335827511,0.001478626539552436,5,0.5368885754583921,0.000954587057399307,5,0.7263615602073495,0.002199799768046003,5,0.957755908389319,0.003020827082213629,5,0.23253866666666667,0.0030363223368630346,5,0.9851948051948052,0.005401723205996199,5
scGPT,liver,700,0.7550698356854435,0.002072181499502492,5,0.6965621724102811,0.001537637583233422,5,0.5492715091678421,0.002321821319474737,5,0.7408879573046916,0.002300965065722847,5,0.9625634497586454,0.004523330392236332,5,0.24813066666666667,0.0034882074352181533,5,0.9901298701298702,0.005479226781747726,5
scGPT,liver,900,0.7768061250729887,0.0017916731421259609,5,0.671545274875074,0.001438269972421125,5,0.5676636107193229,0.0021621328873465996,5,0.7573607237728205,0.0018557001834255797,5,0.9658462482304258,0.003348394211847906,5,0.267776,0.003645141667724009,5,0.9888311688311688,0.004736255202288395,5
scGPT,lung,100,0.6828758498980068,0.001399665708746685,5,0.7871122686669894,0.0015906760410172324,5,0.49990773067331673,0.003126057129286724,5,0.6137364609794291,0.0029144641796728854,5,0.9032412649863073,0.002125828046052111,5,0.14215733333333333,0.0032088959679823464,5,0.9767325428194992,0.016660181941854025,5
scGPT,lung,500,0.7663165403024299,0.0008483536787778675,5,0.6948781207107798,0.0014550072055370229,5,0.5550391329368887,0.0014889547272010056,5,0.7091606761418577,0.0029821318586393574,5,0.9621902805318481,0.0025007198359886336,5,0.21478933333333333,0.0033991946758672813,5,0.9864822134387351,0.01218142517000688,5
scGPT,lung,700,0.7769032430569843,0.0002551175404161752,5,0.682429264060338,0.0005358847534886059,5,0.559070784577019,0.0013489986881787337,5,0.7202759839201178,0.0023615635884228553,5,0.9679417049152281,0.002481523201594506,5,0.22698666666666667,0.0019945481248198147,5,0.985638998682477,0.006852386626585499,5
scGPT,lung,900,0.7979959518620958,0.0007483413003147029,5,0.6557610652797645,0.0010725785071939167,5,0.5788799155956263,0.0023467546760470048,5,0.7414554701411287,0.0017580761186522312,5,0.971258416497802,0.003022986118760516,5,0.24686666666666665,0.0016056566673275283,5,0.9822397891963108,0.007453851033061141,5
scGPT,ms,100,0.6277645991799874,0.0021322200342985004,5,0.8182205820279037,0.0015590940253996728,5,0.5907461285781324,0.00725275169723713,5,0.6300601814376161,0.018221048193886365,5,0.8368271152347864,0.006467677754992301,5,0.09865790708587517,0.0029163703604354364,5,0.9732271856110865,0.008064400196736812,5
scGPT,ms,500,0.6575905587652361,0.002687699278140703,5,0.7912794213254297,0.002077667135436029,5,0.5862524636320977,0.006700318188244668,5,0.6577887365773151,0.015114622271109138,5,0.890933977809377,0.007967452854509567,5,0.1189613639918661,0.0025217873457690668,5,0.9757930923565598,0.009833149741699224,5
scGPT,ms,700,0.6640181661846476,0.002524234979093443,5,0.7866047523690687,0.002399068698561269,5,0.5783425621773814,0.008010370800306458,5,0.6632780304516197,0.014306453826553612,5,0.8978838033518659,0.008735920543495103,5,0.12161426560300329,0.0009087513138361054,5,0.9790673207081875,0.005297126336719013,5
scGPT,ms,900,0.6678657930932703,0.00285184369859146,5,0.7830355116985231,0.0020668394410881855,5,0.5741342092914125,0.010759368400004863,5,0.6660721396347213,0.0161755603480384,5,0.8988216517673937,0.008613482647918943,5,0.12447364304708275,0.0014271913335623671,5,0.975758916006594,0.006722540647291251,5
scMulan,Zheng68k,100,0.8157130597227216,0.0010755800604366952,5,0.6611268552261834,0.0011141569622509168,5,0.8220473269062225,0.0032448989331546043,5,0.5794059506181661,0.014621919753488028,5,0.7701921199083723,0.011406462916566362,5,0.08008,0.003258629568801382,5,0.9836075036075037,0.004546427894594019,5
scMulan,Zheng68k,500,0.8678708365426802,0.001895584211323735,5,0.5592514539150331,0.0024629832823525465,5,0.8612719836400817,0.0027376794563573914,5,0.6506149701018977,0.010606240715530416,5,0.8072205738139262,0.008193526000965972,5,0.13738666666666666,0.008366717131321918,5,0.9854978354978357,0.006306015367022206,5
scMulan,Zheng68k,700,0.8781790686673718,0.0010011124258139418,5,0.5346113926876509,0.001877284980971231,5,0.8631673970201577,0.00536026261428894,5,0.672060166394868,0.01746757170544411,5,0.8130008498957505,0.01096018323039825,5,0.15520799999999998,0.008997627341570537,5,0.9836507936507939,0.007894187309063161,5
scMulan,Zheng68k,900,0.884825357081904,0.0005972930922742076,5,0.5171692241832709,0.0011582101037182259,5,0.8532778264680105,0.005909253222060871,5,0.6930310112113877,0.014587240300089278,5,0.8106161947523656,0.01047757617551993,5,0.16907199999999997,0.008903131034766478,5,0.9860750360750362,0.005149261231818201,5
scMulan,cortex,100,0.5316866367245557,0.004094644149722097,5,0.6451028162081235,0.004049365450952344,5,0.7913519680547633,0.0023134710575436934,5,0.7302139399929871,0.013740487517404625,5,0.8205114291120517,0.010178748416218119,5,0.08859478988400837,0.002679242897004349,5,0.9889436234263819,0.014143345178237303,5
scMulan,cortex,500,0.6242798682878574,0.0071073553072482495,5,0.6104875880673797,0.004219891407447311,5,0.8152424415288078,0.004332196233688621,5,0.774812161850375,0.00961661256613295,5,0.8858119726480428,0.0110598976483491,5,0.1065449705267161,0.0027297784195695557,5,0.9896004378762999,0.007997613134210442,5
scMulan,cortex,700,0.6399088911983514,0.006958666323076561,5,0.6197536671220251,0.0028614128063269187,5,0.813188819167142,0.006632656050485552,5,0.7789233177922735,0.007750464214475687,5,0.8916356033717976,0.005307958538731096,5,0.11173987450085568,0.003443388933201888,5,0.9921182266009853,0.0069944657036583625,5
scMulan,cortex,900,0.6520477478024234,0.007317773240796625,5,0.6310014723765048,0.0038293960860260184,5,0.8088031945236738,0.005913285006631519,5,0.7800251793855922,0.009967266826191005,5,0.9012007382398177,0.007031718126828742,5,0.11435634150979272,0.0017153615533514219,5,0.9918992884510125,0.007408395978407645,5
scMulan,covid,100,0.7933933434607776,0.000953833198247943,5,0.619176516638715,0.0010166714387123304,5,0.8517807180608712,0.0021196589176922186,5,0.5636337064990179,0.007908359191921326,5,0.781461681772156,0.005221393717702267,5,0.20727466666666666,0.004049302820651133,5,0.9645092796012074,0.0329563652123435,5
scMulan,covid,500,0.8551735457748391,0.0008623961684738443,5,0.5262509760820434,0.001891433532779728,5,0.8637576817933297,0.0034774622048464364,5,0.641318148185786,0.0059423515016424535,5,0.8262809276860338,0.010009079218101785,5,0.2754026666666667,0.00490882561198591,5,0.8982847937949335,0.057325000321301695,5
scMulan,covid,700,0.8621363449341599,0.0012102553058581111,5,0.5129582517338109,0.002054747742168871,5,0.8635018042646255,0.0015081983018985752,5,0.6554314736239493,0.014597263593174313,5,0.8291200849104561,0.009977567358212529,5,0.28608,0.003445164082530105,5,0.9522265934701822,0.03446120205872662,5
scMulan,covid,900,0.8682146670300327,0.0014053631838327463,5,0.5016752171018828,0.001816088730679027,5,0.8661221067978859,0.0023851437770394278,5,0.6631537843438418,0.010430963377474393,5,0.8317220347596891,0.009238256855927123,5,0.295624,0.004128506859493995,5,0.9112043165574295,0.07024240445482835,5
scMulan,hPancreas,100,0.5526786593815641,0.008791676624158045,5,0.6497425072831817,0.004710483669031975,5,0.7006801619433198,0.004002784139279095,5,0.7382267491549561,0.01228467993886056,5,0.8220960579236051,0.01675950804018153,5,0.1599370220422852,0.004975856515551868,5,0.9475180375180378,0.030929735372964354,5
scMulan,hPancreas,500,0.636260411978738,0.006295555795818898,5,0.5977061076001222,0.0023511533333550544,5,0.7164966261808368,0.005240579272935328,5,0.7678205913665077,0.01346309470866787,5,0.8756743790383424,0.012941422369097604,5,0.19802968960863698,0.007292265559475182,5,0.9240548340548342,0.022371560666998698,5
scMulan,hPancreas,700,0.6609122369699975,0.004092970024138754,5,0.5872629962906798,0.0044045604110155975,5,0.7186909581646425,0.005590938553149056,5,0.7732960083198223,0.010462667606689218,5,0.8808803075302997,0.008315403285835004,5,0.21118308591992802,0.006384563896404494,5,0.9305050505050507,0.026771147914009176,5
scMulan,hPancreas,900,0.67041971967464,0.006892497997846128,5,0.5825801086344383,0.003043887921066628,5,0.7189932523616733,0.007081964510372755,5,0.7791697380709154,0.013203362448666585,5,0.8822508235532771,0.007337241900230986,5,0.2147458389563653,0.005363832537090344,5,0.9403318903318907,0.02760827012538359,5
scMulan,immune,100,0.7742994508660788,0.0024725138770436052,5,0.6966035176789925,0.002864467772147726,5,0.9325821026776238,0.0003376306784522336,5,0.72475214580423,0.018878790095908145,5,0.5443293077358282,0.01646389100917646,5,0.09773066666666666,0.002443883976151252,5,0.9412690680483914,0.023859052197182117,5
scMulan,immune,500,0.815405934618177,0.002440753227423996,5,0.6402015623569898,0.0016765533649679392,5,0.9299332261879492,0.0013657901456418477,5,0.7735950580835917,0.007383737909565437,5,0.6139352814108694,0.008161759156646025,5,0.14170133333333335,0.001985605980830818,5,0.951224525277703,0.02605422757311415,5
scMulan,immune,700,0.8208367490249284,0.0033335742696845544,5,0.628208161606986,0.0016365905863424397,5,0.9304457045819815,0.0015979414144150393,5,0.7828443900940951,0.005914202692719638,5,0.6208522625262494,0.013648922465672904,5,0.15063733333333335,0.002996092269755541,5,0.9574464648087145,0.023804812108877655,5
scMulan,immune,900,0.8234770611519971,0.004425949727626446,5,0.6201807439926956,0.0002493218536417894,5,0.9305222427752675,0.0017621185703932064,5,0.7904158847197996,0.0061583722598551015,5,0.6224907064238071,0.014128518750403,5,0.157328,0.00449503034225328,5,0.957564493894111,0.02392203804504616,5
scMulan,liver,100,0.6559649757953113,0.0025411987821712624,5,0.7996527504771198,0.0024965685897774077,5,0.45976491351923754,0.003617545440387359,5,0.6076629405459436,0.009746030180947687,5,0.902401987158566,0.0039078514710541405,5,0.165832,0.004239681329743768,5,0.9844155844155843,0.006091449038731819,5
scMulan,liver,500,0.7381432907467926,0.0018746701049235494,5,0.7131906608664849,0.002154741404190686,5,0.5379032827391458,0.003036846438882013,5,0.6673633068828744,0.0041996174586390956,5,0.9525664134906817,0.005494724423540857,5,0.225192,0.003960567860519221,5,0.9857142857142858,0.008466496630133307,5
scMulan,liver,700,0.7575912189171269,0.0015945045079192506,5,0.6897181327613205,0.0016629108046340058,5,0.5349368160960113,0.004669575356275275,5,0.6806431669095218,0.0048009685637693455,5,0.9579303051691689,0.0019698720658459087,5,0.24136799999999997,0.004575874901164928,5,0.9883116883116884,0.006428243465332293,5
scMulan,liver,900,0.7737276960121274,0.001533718634692679,5,0.6691369008426458,0.001707999302898161,5,0.5395354747617367,0.004779346444801577,5,0.6919898777210182,0.0050096919485991395,5,0.9617247902828243,0.00413529108453304,5,0.25625866666666663,0.0048262301828422855,5,0.989090909090909,0.004824461200261471,5
scMulan,lung,100,0.6938675692638465,0.00123461148682299,5,0.7802773645362394,0.0012398317373602057,5,0.4783859918445671,0.005227063566107955,5,0.5497326133678637,0.009428394386548371,5,0.8978119948371693,0.0010715202968272911,5,0.15506133333333333,0.0026731521135585027,5,0.9658234519104083,0.02305958949874283,5
scMulan,lung,500,0.77897434411371,0.00042098992129593286,5,0.6802221466800666,0.0005888581896105312,5,0.5344589110098346,0.0016857021611208537,5,0.637354702861386,0.003231555835116131,5,0.951192833530054,0.0066974964856625,5,0.22403733333333334,0.00266160185686073,5,0.9877733860342556,0.003159858701221865,5
scMulan,lung,700,0.7910006686191586,0.0005135346998283837,5,0.6639427559189623,0.0009593015439784314,5,0.5279428160230271,0.002289332149382499,5,0.6473311686514231,0.0012562163449264013,5,0.9554184223211795,0.0009797957297672047,5,0.2386293333333333,0.002626690355223124,5,0.985349143610013,0.006341516451174434,5
scMulan,lung,900,0.8056318992162043,0.0004601153911064126,5,0.6434371115915507,0.0007286149711678247,5,0.5327481890141522,0.0027533982993378807,5,0.659923410527577,0.0022990888344992313,5,0.9598678402057036,0.0018184034886099321,5,0.25426933333333335,0.0030525093502450466,5,0.9876943346508563,0.00731765162907398,5
scMulan,ms,100,0.7167154294919174,0.0030290994893038075,5,0.7496595317256665,0.0017343480819899358,5,0.6900197090567809,0.005881703802111437,5,0.6356880163875133,0.022601736310713858,5,0.8428189443304872,0.012276917376548327,5,0.13483497575473175,0.0016375726361085618,5,0.9672282310053207,0.010059834884600312,5
scMulan,ms,500,0.7982629083758004,0.0012644367842446057,5,0.6567943096404566,0.0012369742835518264,5,0.7409497888315345,0.003908663782555408,5,0.6903146467169785,0.01789631902684025,5,0.8903576479383017,0.006175300224811547,5,0.18860003128421712,0.0010494444392413285,5,0.9741110798386339,0.011154917065571628,5
scMulan,ms,700,0.8104379082202305,0.0016175621492530814,5,0.6377308200544884,0.000807750422780868,5,0.7447939934303144,0.002909124883484228,5,0.7026646345311265,0.01972240796136995,5,0.8993462392747871,0.006830439356978161,5,0.20003128421711244,0.0033555148522977927,5,0.9703912186884323,0.012507549801982345,5
scMulan,ms,900,0.8173393695191755,0.0014964015430102852,5,0.6263031902413442,0.0014515191039876161,5,0.7460197090567808,0.0019509458348760287,5,0.71236480621151,0.018749627376394216,5,0.8966143299944676,0.0073022360511665945,5,0.2078773658689191,0.0026424887651896505,5,0.9701968825807834,0.009565231165806121,5
scVI,Zheng68k,100,0.7978317460132244,0.0004200187794036709,5,0.6830119258425098,0.0011369887311434026,5,0.7592626351153958,0.007094525725000327,5,0.5603670437143664,0.014386068811518134,5,0.7249069478554987,0.018517215705901414,5,0.06105066666666666,0.0019024755802199743,5,0.981717171717172,0.00753918196036351,5
scVI,Zheng68k,500,0.8290252105704854,0.0008843306917880825,5,0.6330085501541742,0.0009912164128589626,5,0.7556348232544552,0.0032760101054863976,5,0.5880185691392203,0.02023078340280845,5,0.7895348295916608,0.019656318003540393,5,0.079192,0.0010254798334871735,5,0.9831457431457433,0.009983677430775701,5
scVI,Zheng68k,700,0.8334350153811598,0.0006844618543114394,5,0.6248576760075677,0.0006884275626610078,5,0.7426672509494596,0.005927362472836726,5,0.586505071950543,0.017485242668867085,5,0.7929864284147092,0.01767477723059106,5,0.08237066666666666,0.001714212485208421,5,0.9851082251082254,0.007860319070951886,5
scVI,Zheng68k,900,0.8367536551581501,0.0007939393449314587,5,0.6183406314013367,0.0009379146603470189,5,0.7269798422436459,0.004264279497621599,5,0.58188483751425,0.021579933046142672,5,0.8086147758870084,0.015143231750181873,5,0.08456,0.0016639177330091187,5,0.9869264069264071,0.0025192672834395994,5
scVI,cortex,100,0.46982525217177473,0.006413474490125398,5,0.6631384826529177,0.0038307913396374653,5,0.7667381631488877,0.007025708815867413,5,0.7248699313087679,0.01571035807318091,5,0.8094217337219465,0.013754832859695566,5,0.08711161817836091,0.004611336869572172,5,0.9772304324028461,0.016586461493374366,5
scVI,cortex,500,0.5303378023764533,0.004063929216564477,5,0.6418165489676886,0.0022956266576682955,5,0.787153451226469,0.0036536729936201347,5,0.7480956853883665,0.009771305514936787,5,0.8766527169212217,0.007708614243199044,5,0.10041452747670661,0.0020740499450918742,5,0.9914614121510672,0.010200321123381812,5
scVI,cortex,700,0.5446956565842609,0.008236703182119503,5,0.6544243941732567,0.0035322344401369932,5,0.7785510553337136,0.003414584398463024,5,0.74873270179746,0.011512887276816658,5,0.8830105799938008,0.012617354068832583,5,0.10272675413576726,0.002474058225505075,5,0.9922276956759715,0.008570806406595952,5
scVI,cortex,900,0.5558086194609072,0.004097768134154586,5,0.6678578619224045,0.0021990875444709134,5,0.7693804905875642,0.005986163607218032,5,0.7514774178400156,0.010735040806026218,5,0.8916481196871482,0.004552395808229457,5,0.10478798250617986,0.004210751977656797,5,0.9899288451012589,0.005244242831747566,5
scVI,covid,100,0.6984714815036185,0.0018854861310663121,5,0.7006461938256794,0.0015515298609044663,5,0.815330927647166,0.001962862834462362,5,0.5335908626205421,0.007635573456127401,5,0.7415722382304633,0.02250085525209206,5,0.15683999999999998,0.0022939727790693473,5,0.9662480241285577,0.03655445974025129,5
scVI,covid,500,0.7403369548553407,0.0016755785096051116,5,0.6500939441604788,0.0012297504695031121,5,0.7933893202114088,0.004957378891232985,5,0.5808319483531108,0.010893914189687326,5,0.8174751371751248,0.011010053808842934,5,0.19289333333333333,0.0035173727569183183,5,0.9743264722038493,0.032071366856703656,5
scVI,covid,700,0.7471201208234716,0.0016519789444962762,5,0.6414876463227236,0.001647072758053599,5,0.7932181519956261,0.002435094751291869,5,0.6019375745282484,0.012889698305348373,5,0.8328151586127361,0.006580246877480389,5,0.199536,0.0036424704681179165,5,0.9739233736108984,0.033632361825079185,5
scVI,covid,900,0.7496680208265892,0.0020821692944844785,5,0.6377121067792482,0.0025503093929393978,5,0.7872046655731729,0.0032759412118718067,5,0.5958927349717834,0.007688580109825186,5,0.8276641799112863,0.005824329803137711,5,0.20318399999999998,0.004190946856684718,5,0.9729418850826569,0.034493361821866894,5
scVI,hPancreas,100,0.5802059473356916,0.007797086761033085,5,0.6257951011285945,0.003957531874073064,5,0.7069932523616734,0.007500293059717591,5,0.7410396019555004,0.006471915244109554,5,0.8208560357332708,0.01614689929185607,5,0.19180386864597393,0.004848125833129192,5,0.9687157287157289,0.027107339982222162,5
scVI,hPancreas,500,0.6255643714917735,0.009471101517453324,5,0.5865246334097345,0.0031572532619707446,5,0.713519568151147,0.006243548577974288,5,0.7763159846283417,0.012191861665473046,5,0.8755801852133235,0.008164125174260255,5,0.22457040035987408,0.004948615699565176,5,0.9704906204906207,0.02352546012783798,5
scVI,hPancreas,700,0.6359490187087615,0.009414259314892481,5,0.5843784652144799,0.003409833693632143,5,0.7148394062078273,0.006688326367515387,5,0.7797463140226167,0.008321455029543097,5,0.8831895779268777,0.006491733327386462,5,0.22979757085020242,0.007300668882676738,5,0.9481673881673883,0.032005880978869514,5
scVI,hPancreas,900,0.6443521538250858,0.008533683536121751,5,0.5806490007583684,0.0036426741711198755,5,0.7152712550607288,0.0066310206027923625,5,0.7863270941083588,0.008877311475193111,5,0.8888270416299189,0.006945339463486225,5,0.23359424201529463,0.006096603148302062,5,0.9650793650793654,0.021237076837812854,5
scVI,immune,100,0.6827774202551679,0.0022556054198912424,5,0.7520546743286667,0.0023458121943097576,5,0.9204656578827668,0.001005016075452717,5,0.7213641625101996,0.012232967858867867,5,0.507688534610297,0.013147309412375078,5,0.07097333333333333,0.001443668167474014,5,0.9525870081108287,0.01736159035428562,5
scVI,immune,500,0.7081097845933737,0.0014812299061470271,5,0.7178779933580971,0.0016338044051583322,5,0.9154662946902385,0.0008324256350604615,5,0.7464923025169179,0.015627498731748228,5,0.5957683805216011,0.023906946814323437,5,0.08588799999999999,0.0024105803819366297,5,0.9555050850193384,0.019015761142244157,5
scVI,immune,700,0.7134680737004955,0.00158887706122917,5,0.7098215317244425,0.0012806646198399458,5,0.9112883524880978,0.002534080689125456,5,0.749883364756985,0.02073219214717675,5,0.6169292466522853,0.015673380825401536,5,0.090408,0.002141704409524761,5,0.9538341150765166,0.03465397461366963,5
scVI,immune,900,0.7160612530380605,0.0011581276338840318,5,0.704836571343088,0.0008823845716292483,5,0.9085983564302392,0.002563301268222026,5,0.7547372217093299,0.009176650837818849,5,0.6268306354513743,0.015372859331419856,5,0.09183466666666666,0.002985425337275149,5,0.9593016508687203,0.019556127440920872,5
scVI,liver,100,0.67192931693882,0.0031313729597205434,5,0.7853760770955938,0.0011032790535610345,5,0.45291960507757406,0.006219864794971066,5,0.6356278954578688,0.006805160464722386,5,0.8930338858287984,0.013903335700965152,5,0.15144799999999997,0.0026625067553383225,5,0.9781818181818182,0.01736087263942972,5
scVI,liver,500,0.7201303876511157,0.0015613447896805042,5,0.7360488368933252,0.0011261504251735843,5,0.5079153737658674,0.005735824431206186,5,0.6777494602844772,0.002324916604200194,5,0.9481389750563677,0.003192046024263832,5,0.19280533333333333,0.0019935585157089195,5,0.9870129870129869,0.006558120089845573,5
scVI,liver,700,0.7316637206623089,0.0019938222096633684,5,0.7239080535835756,0.0014060536907624659,5,0.5270818053596614,0.00209993660799361,5,0.6899403182281787,0.0026692621832694703,5,0.9587010447586264,0.004171341821910023,5,0.20361066666666666,0.003150398916539504,5,0.9885714285714287,0.0040447822084149244,5
scVI,liver,900,0.7407982249085159,0.0017997142977061232,5,0.7138617100279482,0.0013317264150676112,5,0.5324668547249647,0.003048132185314415,5,0.6984581969704728,0.002128102111334944,5,0.962378974098147,0.0027779026234596303,5,0.21282399999999999,0.002241654151142276,5,0.989090909090909,0.003852570642647029,5
scVI,lung,100,0.7111417437756407,0.0005781929208963958,5,0.7629615562502081,0.000631630295949006,5,0.4894692115864186,0.002996292448068053,5,0.5729267304952885,0.00798675109986673,5,0.8829187415648445,0.012021259510058127,5,0.1296053333333333,0.002914250046467075,5,0.9568379446640314,0.03572135222572614,5
scVI,lung,500,0.7697825129941591,0.0004717115355638441,5,0.6949121265753065,0.0007683544616713806,5,0.5461175906387876,0.0030451291030416743,5,0.6435652533825004,0.0035121625717561404,5,0.9516563276353989,0.003141339834216522,5,0.1789893333333333,0.00339842316376286,5,0.9739393939393939,0.017255629199472253,5
scVI,lung,700,0.779354811286818,0.0003553196279483899,5,0.682315499933378,0.0006918713129171015,5,0.5410861308267791,0.0016656302560688395,5,0.6546662619611682,0.0025792075208091216,5,0.9592329623698788,0.0018190987677486339,5,0.18825866666666666,0.0030769768713246313,5,0.9810803689064558,0.01753310855163586,5
scVI,lung,900,0.7877893567906112,0.0005946708210223742,5,0.6715299992414098,0.0008352613723653307,5,0.5456725493957414,0.0013510222233454562,5,0.6650609348135907,0.001380865073127098,5,0.9642300461091222,0.0030670723557074155,5,0.198976,0.004254643476380985,5,0.9853491436100132,0.007642428744251522,5
scVI,ms,100,0.6488234039057275,0.0027720495535757646,5,0.8035581494929864,0.0016950575199633795,5,0.6075044580009386,0.004114888129221822,5,0.6415901315072049,0.01946947667142576,5,0.8167386889523494,0.019666137797975,5,0.1299546378851869,0.0024973546056910683,5,0.9877414123544153,0.004466082359464439,5
scVI,ms,500,0.6681593359463427,0.0024268510944550088,5,0.7834565216864495,0.0021741849366166285,5,0.5904514312529329,0.005136598564010272,5,0.6630623705942542,0.019957727330554998,5,0.8897098797203858,0.008515334558927232,5,0.14254966369466604,0.004342966018216543,5,0.9814127564901558,0.008933823082795085,5
scVI,ms,700,0.6716355346583676,0.0021939880663999736,5,0.7809572049994316,0.0022643008031336355,5,0.5797634913186298,0.0038183810192469435,5,0.6678276992581355,0.015368985881161933,5,0.8956520331088985,0.011820137414811877,5,0.1443641482871891,0.00412753722070071,5,0.9799920925307921,0.012146719950664655,5
scVI,ms,900,0.6735583057376099,0.0021766823902413823,5,0.7796347016359334,0.0022294236464181234,5,0.5702243078366964,0.0024515365294887088,5,0.6685764644558703,0.015561327451676127,5,0.9018098461042785,0.006566622350948211,5,0.14470827467542624,0.002802566518282891,5,0.9834358623832307,0.010864082072052698,5


==> anc/source_data/figure4_reconstruction/metrics_long.csv <==
model,dataset,topk,seed,target_genes,embedding_dim,fewshot_n,train_n,val_n,test_n,n_cell_types,stratified_split,split_policy,best_val_mse,epochs_run,seconds,mse,nrmse_vs_train_mean,variance_explained_vs_train_mean,cell_pearson_mean,cell_pearson_median,gene_pearson_median,gene_spearman_median,top50_overlap,reactome_program_corr_median,reactome_program_corr_weighted,reactome_programs_evaluated,de_lfc_spearman_median,cell_types_evaluated,knn15_pca_overlap,centroid_distance_spearman,geometry_cells_sampled
BioM-JEPA,Zheng68k,100,42,400,1536,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.10650843381881714,500,18.212,0.10611637681722641,0.6486673612701152,0.5792306544228658,0.8241119105038862,0.8347107470035553,0.5345070362091064,0.4735694279774518,0.8315541922290388,0.6260837490347027,0.625007961698323,244,0.7716134289224659,11,0.08040000000000001,0.9644300144300146,5000
BioM-JEPA,Zheng68k,100,43,400,1536,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.10671087354421616,500,18.264,0.10568317770957947,0.6485401840429772,0.5793956296815013,0.824515712707843,0.8343076109886169,0.5807157754898071,0.4508418197651951,0.8264680105170903,0.6117206419203579,0.6153043445882959,243,0.7316418089591844,11,0.07809333333333333,0.9843434343434345,5000
BioM-JEPA,Zheng68k,100,44,400,1536,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.10645677149295807,500,17.839,0.1078702062368393,0.6523955806127909,0.5743800063968993,0.8215258797397225,0.8314902186393738,0.5415015816688538,0.4776981589918649,0.8285071574642127,0.6150508684155063,0.6177108900835389,244,0.7441306775456783,11,0.07776,0.9765512265512267,5000
BioM-JEPA,Zheng68k,100,45,400,1536,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.1072840541601181,500,18.148,0.10742367804050446,0.6528273319714455,0.5738164746310441,0.8201736385886434,0.8285119533538818,0.5090243518352509,0.4623520214345339,0.8272334209757523,0.6023074976959343,0.609134407635576,240,0.768896568901588,11,0.07676,0.9785714285714289,5000
BioM-JEPA,Zheng68k,100,46,400,1536,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.10635559260845184,500,17.69,0.10518024861812592,0.6475588535028645,0.5806675312500558,0.8255024115273346,0.8340945243835449,0.5444505214691162,0.5000000000000001,0.8258428279287174,0.5968615110804196,0.5920678381024311,239,0.7369743104577929,11,0.08402666666666667,0.9896103896103899,5000
BioM-JEPA,Zheng68k,500,42,400,1536,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.05698124319314957,500,49.751,0.05618702247738838,0.4740147602691047,0.7753100070470231,0.9154168304158887,0.9215272068977356,0.6998682022094727,0.5788034141776028,0.8888810984516505,0.7037197044144586,0.6966023021120509,243,0.8175268426433945,11,0.19670666666666667,0.9841991341991344,5000
BioM-JEPA,Zheng68k,500,43,400,1536,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.056434910744428635,500,49.699,0.055676911026239395,0.4732330455623676,0.776050484587766,0.9169176285496031,0.921862006187439,0.6855108737945557,0.6029779717917703,0.8909231668127374,0.6924593239733022,0.6713939333114617,245,0.7998726972461008,11,0.20093333333333335,0.9865800865800868,5000
BioM-JEPA,Zheng68k,500,44,400,1536,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.05572078377008438,500,48.223,0.056808747351169586,0.4756669862716414,0.7737409181712541,0.9159738943046065,0.9215092957019806,0.6970738768577576,0.6194749858991648,0.8877826468010518,0.7240639576891661,0.7033609876303637,244,0.7982623224191314,11,0.20039999999999997,0.981818181818182,5000
BioM-JEPA,Zheng68k,500,45,400,1536,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.05645587295293808,500,48.675,0.056347381323575974,0.4751984937666206,0.774186391521935,0.9156197764213456,0.9207483530044556,0.6827068328857422,0.588622550096941,0.889763365468887,0.7002094990475878,0.6851273343082932,244,0.8254238961669408,11,0.19376,0.9792929292929295,5000
BioM-JEPA,Zheng68k,500,46,400,1536,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.05614239349961281,500,48.01,0.056054145097732544,0.4749058902219867,0.7744643954324623,0.9169705824650977,0.9228383898735046,0.6956181526184082,0.5879681214154997,0.8916272275781478,0.6701035203162788,0.6631322771838704,244,0.8143892238341168,11,0.20404,0.9909090909090912,5000
BioM-JEPA,Zheng68k,700,42,400,1536,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.04669085517525673,500,65.945,0.04600071534514427,0.4291463073571003,0.8158334468817652,0.9316180477695077,0.9375755190849304,0.7810672521591187,0.6670265367483459,0.9048962898042653,0.7357308022172822,0.713575146985119,244,0.8256098981787956,11,0.24156,0.9781385281385283,5000
BioM-JEPA,Zheng68k,700,43,400,1536,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.046405207365751266,500,66.241,0.045838430523872375,0.4297827191877552,0.8152868142875791,0.9319775293192388,0.9382647573947906,0.7583264708518982,0.6286482515942449,0.9077125328659073,0.7175788868261798,0.7036503922840697,241,0.8295653239841273,11,0.23398666666666668,0.9860028860028862,5000
BioM-JEPA,Zheng68k,700,44,400,1536,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.04650219902396202,500,66.01,0.04768186807632446,0.4359707543997057,0.8099295013081516,0.9291341575289762,0.9353975355625153,0.7375765740871429,0.6564443492487604,0.904560327198364,0.735503013606283,0.715155424039754,244,0.8105900057106121,11,0.23168000000000002,0.9821789321789324,5000
BioM-JEPA,Zheng68k,700,45,400,1536,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.04652413725852966,500,66.737,0.0461462028324604,0.43022953790323526,0.8149025447155687,0.9321161982001311,0.9373623132705688,0.7502406239509583,0.6567788050884245,0.907581069237511,0.7176802688687017,0.7017387082069744,246,0.8331279673913549,11,0.2415333333333333,0.9795093795093798,5000
BioM-JEPA,Zheng68k,700,46,400,1536,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.04539022594690323,500,66.185,0.04531937465071678,0.4270709631350422,0.8176103924469074,0.9337881100173547,0.9394723176956177,0.7481173276901245,0.6322699112873059,0.9080572597137013,0.6830552003644934,0.6835441362933401,244,0.8271674185710146,11,0.24888000000000002,0.9909090909090912,5000
BioM-JEPA,Zheng68k,900,42,400,1536,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.04086337611079216,500,81.575,0.04040060192346573,0.40227403414756324,0.8381756014506452,0.9397766025351112,0.9460936784744263,0.795139729976654,0.7053542030568098,0.9174554484370435,0.7316380512965961,0.7201656425801044,244,0.8199405229567964,11,0.26396000000000003,0.9775613275613277,5000
BioM-JEPA,Zheng68k,900,43,400,1536,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.040388353168964386,500,80.038,0.03992878645658493,0.4012090157487679,0.839031325681905,0.9414608436667916,0.9476523697376251,0.7871885299682617,0.6792940429633151,0.9187174992696465,0.7272177761407459,0.7045465017243145,244,0.8131505848413215,11,0.26922666666666667,0.9893939393939396,5000
BioM-JEPA,Zheng68k,900,44,400,1536,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.040180008858442307,500,85.091,0.041089367121458054,0.4049064672855772,0.8360507527503138,0.939338323380771,0.9468933939933777,0.7760439515113831,0.6800994190794654,0.9167893660531697,0.7483340890695522,0.728896776066114,244,0.8006264583352785,11,0.26396,0.9837662337662341,5000
BioM-JEPA,Zheng68k,900,45,400,1536,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.04055420309305191,500,81.684,0.03996293991804123,0.4005391594679656,0.8395683817326957,0.9420083588975637,0.9474866986274719,0.7762244939804077,0.6880281769360262,0.9183581653520304,0.7309500662026077,0.7112815502569567,243,0.8462352236635742,11,0.27376,0.9777056277056279,5000
BioM-JEPA,Zheng68k,900,46,400,1536,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.040857117623090744,500,83.467,0.04082665592432022,0.4053779698973639,0.835668701521892,0.939176465721593,0.9452753663063049,0.7677831649780273,0.6421090201367323,0.9176599474145487,0.6844977781405774,0.6943880215129635,244,0.8273425672466321,11,0.26195999999999997,0.9917027417027419,5000
BioM-JEPA,cortex,100,42,400,1536,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07223542779684067,270,6.455,0.07075319439172745,0.6351118300661638,0.5966329633100083,0.5560549646945372,0.563267707824707,0.6670290231704712,0.5425106171180765,0.79124928693668,0.7511146921909213,0.7510847299928208,242,0.845873569738574,7,0.08914242251378589,0.996168582375479,1753
BioM-JEPA,cortex,100,43,400,1536,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07110626250505447,280,6.937,0.07051189988851547,0.6377417438231135,0.5932854681854542,0.5483573122908714,0.5540838837623596,0.6654070019721985,0.5384478461256309,0.7936109526525956,0.7525316809948835,0.7599540235817626,242,0.8260988586601996,7,0.08682258984597832,0.9507389162561576,1753
BioM-JEPA,cortex,100,44,400,1536,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07323954999446869,120,3.567,0.07385437935590744,0.6488425070250837,0.5790034010774042,0.509563541464312,0.5156071186065674,0.6610387563705444,0.5366356238854173,0.7463320022818027,0.7189266612575969,0.7264681492803597,242,0.818718915186957,7,0.08203080433542499,0.9797482211275315,1753
BioM-JEPA,cortex,100,45,400,1536,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07134174555540085,190,5.411,0.07199695706367493,0.6412322923690471,0.5888211472231368,0.5429353310213373,0.5556381344795227,0.66936856508255,0.570060007505999,0.7760296634341131,0.7327430461003506,0.7454464232987594,242,0.8465307297370712,7,0.08237307472903595,0.9994526546250683,1753
BioM-JEPA,cortex,100,46,400,1536,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07135500758886337,500,11.551,0.07126032561063766,0.6392574259810994,0.5913499433280194,0.5587075132333673,0.5625760555267334,0.6563830375671387,0.5489784318342246,0.7960867084997149,0.7796740662567141,0.7641623677774267,242,0.8480197473970401,7,0.08750713063320023,0.9890530925013684,1753
BioM-JEPA,cortex,500,42,400,1536,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.060284022241830826,500,37.163,0.05873773992061615,0.5927398037108383,0.6486595250968369,0.6629930894122726,0.6790426969528198,0.693548172712326,0.5517553554367733,0.8221220764403879,0.7983940044346909,0.7934008815986907,242,0.8978072975189494,7,0.10789123407491918,0.9994526546250683,1753
BioM-JEPA,cortex,500,43,400,1536,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.0611419603228569,320,21.835,0.0604143850505352,0.60186382411492,0.6377599372217646,0.6381653384520702,0.6503757238388062,0.6921768188476562,0.5607668042962828,0.8201254991443242,0.8039768728880239,0.7962428493027368,242,0.8872186912281569,7,0.10659821258794448,0.9863163656267103,1753
BioM-JEPA,cortex,500,44,400,1536,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.05970189347863197,470,26.07,0.05990181863307953,0.5979017329290507,0.6425135177604382,0.6554471986555307,0.6719034314155579,0.6942250728607178,0.5703355755128119,0.8210382201939533,0.7958919905265318,0.7868668240801509,242,0.8754823213707589,7,0.10998288648031945,0.994526546250684,1753
BioM-JEPA,cortex,500,45,400,1536,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.05944015085697174,500,27.067,0.060023512691259384,0.5974673569983961,0.643032757321351,0.6567835645042105,0.6656530499458313,0.6967707276344299,0.5760434785748744,0.8190986879634912,0.8018144233101628,0.7978004832134208,242,0.8828384495020182,7,0.10515307092603157,0.9983579638752054,1753
BioM-JEPA,cortex,500,46,400,1536,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06068606302142143,500,25.41,0.06089087203145027,0.6025955207484088,0.636878638373954,0.641768664950149,0.6548917293548584,0.6862269043922424,0.5647646702984601,0.8182886480319452,0.8171735135908846,0.7975411494790882,242,0.8751575726037587,7,0.1045826202700133,0.9972632731253421,1753
BioM-JEPA,cortex,700,42,400,1536,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.058098915964365005,500,31.307,0.056809719651937485,0.5995329385767834,0.6405602555614869,0.6842469774556909,0.7003186345100403,0.6908793449401855,0.5474962375723555,0.8249172846548773,0.797114362022338,0.7951430301901287,242,0.9049311520118405,7,0.11447043164099638,0.9994526546250683,1753
BioM-JEPA,cortex,700,43,400,1536,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.05759923905134201,500,31.126,0.0573575384914875,0.6033487798614309,0.6359702498397226,0.6756872181729073,0.6903992295265198,0.6829336285591125,0.5697895269778936,0.8256930975470622,0.8179850320376567,0.8038398687037651,242,0.8880283083811811,7,0.11161817836090511,0.9879584017515052,1753
BioM-JEPA,cortex,700,44,400,1536,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.05726427584886551,500,30.919,0.0575285442173481,0.6026764574938733,0.6367810875826354,0.6821616093858681,0.6978535056114197,0.6937774419784546,0.5759692759757257,0.8272219053051911,0.8043916421868832,0.7910996176936355,242,0.8979660628749896,7,0.11431831146605818,0.9562123700054733,1753
BioM-JEPA,cortex,700,45,400,1536,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.058679018169641495,360,22.919,0.05929572135210037,0.6104167847238424,0.6273913489274061,0.6675334984647135,0.6775583028793335,0.6949630677700043,0.5677766643100577,0.8212892184826013,0.8041914381299453,0.7996948407836458,242,0.8868607213524399,7,0.1085757748621411,0.9813902572523261,1753
BioM-JEPA,cortex,700,46,400,1536,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.058229152113199234,500,31.544,0.05851411074399948,0.607584730998517,0.6308407946574597,0.6723008565761591,0.6844992637634277,0.6856192350387573,0.5700460644767125,0.8236280661722762,0.8231751945047863,0.8000883708963562,242,0.8767213834323181,7,0.11154211827343602,0.9983579638752054,1753
BioM-JEPA,cortex,900,42,400,1536,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.057536013424396515,470,33.464,0.05614696815609932,0.61218469859705,0.625229894803639,0.6927018889746136,0.7091781497001648,0.693285346031189,0.5650130135152847,0.8260695949800342,0.8130514450502473,0.8030482682209876,242,0.8999645832913327,7,0.11937630728275338,0.9978106185002736,1753
BioM-JEPA,cortex,900,43,400,1536,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.05738899111747742,330,23.665,0.056979965418577194,0.6176268263634864,0.6185371033561677,0.6830133932684609,0.694441020488739,0.6967780590057373,0.5748096660125271,0.8220764403879065,0.8181202737634433,0.8073468885655625,242,0.8907437547835629,7,0.11496482220954554,0.9956212370005473,1753
BioM-JEPA,cortex,900,44,400,1536,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.05613042414188385,500,35.089,0.05640852823853493,0.612778987563654,0.6245019124004632,0.6950203726462344,0.7118430733680725,0.7001365423202515,0.577020386475065,0.8305647461494581,0.812541385130517,0.7956245472518987,242,0.8919126404688349,7,0.1212017493820118,0.9594964422550629,1753
BioM-JEPA,cortex,900,45,400,1536,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.05630696564912796,500,35.679,0.05708388239145279,0.6148298409138097,0.6219842667218995,0.6896476386815173,0.7039664387702942,0.7010306715965271,0.5769177480563531,0.8289903023388477,0.8204256247015022,0.8096384850120544,242,0.9017198235320436,7,0.11606769347784748,0.996168582375479,1753
BioM-JEPA,cortex,900,46,400,1536,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.05703063681721687,500,35.527,0.05708565562963486,0.6161974677717246,0.6203006807117144,0.6888438236158017,0.70188307762146,0.6929051876068115,0.5663247726022056,0.8274614945807187,0.8301029630605916,0.8078059666331732,242,0.9032845802138765,7,0.11587754325917475,0.9972632731253421,1753
BioM-JEPA,covid,100,42,400,1536,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06127137318253517,500,69.779,0.06128929927945137,0.6096839701956002,0.6282854564865306,0.7938471029404618,0.8381930589675903,0.6492571830749512,0.47777052746041704,0.8484774922544195,0.5909712313963942,0.5928760982972433,127,0.77575799707128,38,0.19393333333333332,0.9088573169217058,5000
BioM-JEPA,covid,100,43,400,1536,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06118213012814522,500,69.316,0.06148359924554825,0.6104178547357645,0.6273900426197871,0.7941292274840418,0.8415869474411011,0.6468397378921509,0.4602169992144424,0.8431492618917442,0.5944640899372641,0.5831644490515255,128,0.777910676041899,38,0.19504,0.8939077504531622,5000
BioM-JEPA,covid,100,44,400,1536,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06220274791121483,500,68.469,0.06171031668782234,0.6129450020315139,0.6242984244845875,0.7889221853692375,0.8362436294555664,0.6043617725372314,0.4374542348642061,0.8423998542008384,0.5779866253783148,0.5758314737175381,129,0.7764278004161108,38,0.18962666666666667,0.9878527308180904,5000
BioM-JEPA,covid,100,45,400,1536,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06194416806101799,500,69.132,0.06193486228585243,0.6131552882396976,0.6240405925036934,0.7913313182422229,0.8385059833526611,0.6198683977127075,0.45495038259608583,0.8392994350282486,0.5972258928324482,0.5784557314156465,128,0.7911093583199877,38,0.19882666666666668,0.980145590687688,5000
BioM-JEPA,covid,100,46,400,1536,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06224443018436432,500,69.372,0.06166752800345421,0.6130264819692471,0.6241985324044083,0.7918708016605924,0.8390038311481476,0.5908975601196289,0.4463056896889183,0.8411459814106069,0.599806636023746,0.5812244591896205,134,0.764229368532642,38,0.19793333333333335,0.9843874851844552,5000
BioM-JEPA,covid,500,42,400,1536,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.041334763169288635,500,199.961,0.04137329012155533,0.5029631804109443,0.7470280391509079,0.8669129506287712,0.9031581580638885,0.798678994178772,0.6204992046555728,0.8680670676143611,0.6781536867554542,0.6652489536622908,129,0.8245458770925387,38,0.2909466666666667,0.8362246229049671,5000
BioM-JEPA,covid,500,43,400,1536,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.041695740073919296,500,201.296,0.042107269167900085,0.5068406837571638,0.7431125212885705,0.8640187177471086,0.9000018835067749,0.7929267585277557,0.6007274204599173,0.8721858939311098,0.688948068069007,0.6745753091414718,130,0.8033822602878362,38,0.2878666666666667,0.9882927871565134,5000
BioM-JEPA,covid,500,44,400,1536,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04143935814499855,500,184.863,0.04113972932100296,0.5023646639568071,0.7476297444075644,0.8691592001858386,0.9049311876296997,0.7790197134017944,0.6005629610657325,0.8690862037543283,0.6970635880490852,0.6875305337005915,130,0.8216326323769856,38,0.28966666666666663,0.9509334948457495,5000
BioM-JEPA,covid,500,45,400,1536,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04112737998366356,500,179.308,0.0409393236041069,0.500087742660556,0.7499122496406696,0.8681661546700533,0.9040792286396027,0.7857182621955872,0.5951889382984226,0.8658735192272644,0.6891034618479607,0.6623832897947675,133,0.8239969451126148,38,0.294,0.9844747002641742,5000
BioM-JEPA,covid,500,46,400,1536,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04044855758547783,500,181.091,0.04039694741368294,0.4980726136356793,0.7519236715461233,0.8683448137211703,0.9048029184341431,0.79776531457901,0.6043799117202621,0.8650351740477491,0.6820982651076015,0.6617915987783941,130,0.8319449401511195,38,0.2943866666666667,0.8200366185531499,5000
BioM-JEPA,covid,700,42,400,1536,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.038302358239889145,500,226.632,0.03841035068035126,0.4853403910823428,0.7644447047840386,0.8759787583161559,0.9112972915172577,0.8140847682952881,0.620645061349784,0.8717040277018407,0.6992103799708576,0.6950944282492876,129,0.8237791751133501,38,0.30218666666666666,0.9155191353723668,5000
BioM-JEPA,covid,700,43,400,1536,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.03867664188146591,500,239.913,0.039048679172992706,0.48895358276870393,0.7609243938976482,0.8734692895718914,0.9095126390457153,0.8109259903430939,0.6283884219282903,0.8697758337889557,0.6996946431691426,0.6793279446944852,133,0.8259320643515256,38,0.3052,0.97252505630948,5000
BioM-JEPA,covid,700,44,400,1536,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.03874480724334717,500,238.252,0.038322024047374725,0.4856746536788531,0.764120130773926,0.8774266844854822,0.9132939875125885,0.814424604177475,0.6182625116959337,0.8722464005831967,0.690365432928912,0.6802322791766957,132,0.8164476351306382,38,0.3032666666666667,0.9901483519569215,5000
BioM-JEPA,covid,700,45,400,1536,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.03846145421266556,500,235.484,0.03819846734404564,0.4839325049039715,0.7658093306973677,0.8760315778141774,0.9110516905784607,0.816616952419281,0.6271860198284254,0.8712535082923273,0.6980439780393964,0.6589889704549786,139,0.8333484825296441,38,0.3133066666666667,0.9835774045511283,5000
BioM-JEPA,covid,700,46,400,1536,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.03874499350786209,500,235.27,0.038551799952983856,0.4873509431872694,0.7624890581744789,0.8769962341260477,0.9115691184997559,0.8115135431289673,0.6188537638389052,0.8691933661381447,0.7152894556915855,0.6925621666731899,131,0.8255428523490569,38,0.31033333333333335,0.9861219969165999,5000
BioM-JEPA,covid,900,42,400,1536,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.03695961460471153,500,284.755,0.03695409372448921,0.476430075904511,0.7730143827736219,0.8796605208094441,0.9150941371917725,0.8424486517906189,0.6470361248352811,0.8768186622926918,0.7084190214424252,0.6755020265254723,131,0.8204200675166701,38,0.30591999999999997,0.867542392185334,5000
BioM-JEPA,covid,900,43,400,1536,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.03554361313581467,500,292.192,0.03597012162208557,0.46964409528418954,0.7794344237646951,0.8852585622315401,0.9196069240570068,0.8375678658485413,0.6410281924103151,0.8770125751776928,0.7092884680820806,0.6904502798592207,129,0.8244208173174727,38,0.32368,0.8953668867659242,5000
BioM-JEPA,covid,900,44,400,1536,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.03638787567615509,500,287.743,0.036018937826156616,0.47127588080861765,0.7778990441680617,0.8840702459910272,0.91943359375,0.8388635516166687,0.6646954022935537,0.8758345179515218,0.7094664033341853,0.7046861362642556,128,0.8318593870348683,38,0.31878666666666666,0.9806899232765249,5000
BioM-JEPA,covid,900,45,400,1536,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.036776889115571976,500,274.876,0.0364823117852211,0.4733755767156582,0.7759155633691179,0.8805069862381717,0.9158486127853394,0.8154197931289673,0.6145500661184959,0.874678330599599,0.7160648249321608,0.6843481502072376,136,0.8214728913352493,38,0.32354666666666665,0.9835964561917376,5000
BioM-JEPA,covid,900,46,400,1536,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.03572177514433861,500,271.683,0.035772234201431274,0.4698420446753548,0.7792484530552819,0.8842605564929087,0.9186878204345703,0.832518458366394,0.6333818905014921,0.8765620557681795,0.7310873088659595,0.7139377733285066,128,0.8400025821391301,38,0.32437333333333335,0.9845762142298086,5000
BioM-JEPA,hPancreas,100,42,400,1536,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07446753233671188,270,8.415,0.07395852357149124,0.6372445031448027,0.5939194432117335,0.5644234864113762,0.6272320747375488,0.7125654816627502,0.48803406248985476,0.7014979757085019,0.7385050787090193,0.7279136069325138,233,0.8312921998796777,9,0.17480881691408007,0.9839105339105341,1482
BioM-JEPA,hPancreas,100,43,400,1536,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07424649596214294,220,6.561,0.07301359623670578,0.6319050636394539,0.6006959905468177,0.5593246190634011,0.6226628124713898,0.6894104182720184,0.4820098063869757,0.7110526315789474,0.7465156224690077,0.7285712960458524,233,0.8153268129510223,9,0.17687809266756635,0.9624819624819626,1482
BioM-JEPA,hPancreas,100,44,400,1536,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.0721878781914711,210,5.982,0.07206007838249207,0.6302925997892413,0.6027312386509192,0.5652447549406912,0.6149420738220215,0.7060131728649139,0.48092476572630083,0.7057624831309042,0.718956289348799,0.716882618491893,234,0.7922022539506209,9,0.17233468286099862,0.9917027417027419,1482
BioM-JEPA,hPancreas,100,45,400,1536,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06975191086530685,340,9.411,0.07269777357578278,0.6322448864334723,0.6002664035787257,0.5656888216029518,0.6209481656551361,0.6793441772460938,0.4746603034853778,0.7036437246963563,0.7068529228939479,0.716175470324668,233,0.837207443898763,9,0.17458389563652724,0.9994227994227994,1482
BioM-JEPA,hPancreas,100,46,400,1536,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07341503351926804,250,7.082,0.07403086125850677,0.6307750989843856,0.6021227745012386,0.5713748746661363,0.6325845122337341,0.6965768039226532,0.4574311976861858,0.6997840755735494,0.7276835789399032,0.7226228582061172,234,0.8138067941937166,9,0.1739091318038686,0.9385281385281388,1482
BioM-JEPA,hPancreas,500,42,400,1536,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.059810612350702286,500,35.467,0.059876084327697754,0.5814813537166823,0.6618794352798146,0.6385913320687984,0.7093585133552551,0.7112757563591003,0.48556285619978845,0.7158299595141702,0.776555707839199,0.7689987192454746,234,0.8802896702103701,9,0.21767881241565454,0.927777777777778,1482
BioM-JEPA,hPancreas,500,43,400,1536,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.060523681342601776,500,34.525,0.05861957371234894,0.5739780050624766,0.6705492497044996,0.6401395503747678,0.7216989099979401,0.7128323912620544,0.47645948585633446,0.7301619433198382,0.7791536454615686,0.7701977558024182,234,0.8781265773788718,9,0.21372019793072425,0.9531024531024533,1482
BioM-JEPA,hPancreas,500,44,400,1536,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.059789709746837616,410,27.974,0.05996483936905861,0.5832588128631321,0.6598091572174899,0.6311853386262908,0.7004180550575256,0.7085350155830383,0.46204155308694844,0.7147368421052633,0.7624236452622687,0.7357151298619453,234,0.8588396264485889,9,0.20256410256410257,0.980880230880231,1482
BioM-JEPA,hPancreas,500,45,400,1536,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.058162007480859756,460,30.959,0.05943741649389267,0.5791543924240458,0.6645801897359345,0.6293354667178859,0.6979584991931915,0.7107036113739014,0.4667478790144989,0.7194871794871797,0.7587999190529944,0.7644093770504464,234,0.8772014589714014,9,0.2131803868645974,0.9481962481962484,1482
BioM-JEPA,hPancreas,500,46,400,1536,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06042967364192009,310,21.267,0.060483742505311966,0.577944365964837,0.6659803098495025,0.6340459501815835,0.7117678821086884,0.7099336683750153,0.45825715971767367,0.7104723346828611,0.7454191885990478,0.7581059373444533,234,0.8737474001727342,9,0.2092667566351777,0.905844155844156,1482
BioM-JEPA,hPancreas,700,42,400,1536,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05774673819541931,500,42.082,0.05735678970813751,0.5725803242632017,0.6721517722666468,0.6534776185285628,0.7205628752708435,0.7219719886779785,0.4866677654515682,0.7223346828609987,0.7836807977492358,0.7747330178793822,234,0.8897458350704026,9,0.22640575798470533,0.9838383838383841,1482
BioM-JEPA,hPancreas,700,43,400,1536,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.058756742626428604,420,35.45,0.056778617203235626,0.5684697280499611,0.6768421682908032,0.6535016738258744,0.7263135313987732,0.713937908411026,0.49015077799354245,0.7297165991902834,0.7865383855851054,0.7765058539437177,234,0.8714538104767559,9,0.22901484480431852,0.9543290043290046,1482
BioM-JEPA,hPancreas,700,44,400,1536,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05663624778389931,390,32.687,0.05691179633140564,0.5717575324038742,0.6730933241394328,0.6488315195098981,0.7214124798774719,0.7173335552215576,0.4812047729951196,0.71417004048583,0.7677770410964528,0.7545926564234702,234,0.8765198855655154,9,0.2117408906882591,0.9805194805194807,1482
BioM-JEPA,hPancreas,700,45,400,1536,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05532960593700409,500,41.086,0.0573013536632061,0.5718171102290066,0.6730251924493482,0.6384237523347629,0.7154011726379395,0.7156008780002594,0.4915714435607319,0.7192172739541162,0.7657935733120298,0.7675998241946327,234,0.8743552346739196,9,0.22483130904183538,0.9904040404040406,1482
BioM-JEPA,hPancreas,700,46,400,1536,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05740109086036682,500,42.172,0.05715359002351761,0.565404338459411,0.6803179340512758,0.6597026441891275,0.7419300675392151,0.7137469053268433,0.45918514623661627,0.7176383265856949,0.7681207383310885,0.7695926040801605,234,0.8752263824374426,9,0.2208726945569051,0.9050505050505052,1482
BioM-JEPA,hPancreas,900,42,400,1536,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.056501902639865875,430,42.115,0.056290484964847565,0.5678787851423985,0.6775136853851935,0.6618075376766371,0.7314126491546631,0.726271241903305,0.4879531562078378,0.7225641025641026,0.7800651781201879,0.7757080816138382,234,0.8828844703973039,9,0.22865497076023392,0.9358585858585862,1482
BioM-JEPA,hPancreas,900,43,400,1536,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05689428001642227,400,39.415,0.05533866584300995,0.5620179073629092,0.6841358718034164,0.6613205928928093,0.738248348236084,0.7099356055259705,0.48360736617907113,0.7342914979757085,0.7842560610101357,0.7824851287529255,234,0.8784070559319694,9,0.23081421502474136,0.926911976911977,1482
BioM-JEPA,hPancreas,900,44,400,1536,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.054994143545627594,500,51.817,0.05450509488582611,0.5602537543779612,0.6861157307053991,0.6610759121662491,0.733467161655426,0.7280727624893188,0.47794838207761997,0.7176113360323887,0.7683000112280993,0.765625602793623,234,0.8776910995543613,9,0.2198380566801619,0.9816017316017318,1482
BioM-JEPA,hPancreas,900,45,400,1536,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.054291874170303345,450,46.869,0.05575886368751526,0.5648244670323688,0.6809733214416006,0.6500135683319975,0.7263281345367432,0.7294488251209259,0.48765328735289537,0.722118758434548,0.7718362967668477,0.7620613335536173,234,0.880354744241686,9,0.22685560053981105,0.9471139971139972,1482
BioM-JEPA,hPancreas,900,46,400,1536,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.0558423288166523,500,51.252,0.05530185624957085,0.5570569780994935,0.6896875231506605,0.670953766788193,0.7408367395401001,0.7244738042354584,0.46052278948394876,0.720944669365722,0.7739101664404209,0.7800135571423651,234,0.8796427139164485,9,0.22941970310391363,0.9063492063492066,1482
BioM-JEPA,immune,100,42,400,1536,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.036679379642009735,200,43.725,0.03689045086503029,0.8025587425425154,0.3558994647685765,0.6628966219543919,0.7108926475048065,0.582082986831665,0.35754916759156485,0.8885878036207054,0.7303403354918561,0.6705721731736914,74,0.5102757543046331,44,0.06618666666666667,0.9131136145088129,5000
BioM-JEPA,immune,100,43,400,1536,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.036433424800634384,300,56.364,0.03671707585453987,0.8007487467537986,0.35880144457222085,0.6651557353219938,0.7139049172401428,0.4957118630409241,0.29761705393877164,0.8832434727234133,0.7258027426427678,0.6807524762739783,75,0.5035864104600444,44,0.06635999999999999,0.8871991718570108,5000
BioM-JEPA,immune,100,44,400,1536,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.036850593984127045,320,59.443,0.03663028031587601,0.8008544896679093,0.35863208637875266,0.6671982032789266,0.7154344916343689,0.5592946112155914,0.33400356893713834,0.8848876489674622,0.7452433764141392,0.6970407105770917,75,0.49697605339359185,44,0.06770666666666666,0.9247494909178785,5000
BioM-JEPA,immune,100,45,400,1536,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03690414875745773,160,36.974,0.03743867948651314,0.8083001651249763,0.3466508430589361,0.6568218733439938,0.7062200903892517,0.6499134302139282,0.4379655386355761,0.8835333717439429,0.7420471643263116,0.6855544546372138,74,0.49326132307777587,44,0.06383999999999998,0.9588213890828101,5000
BioM-JEPA,immune,100,46,400,1536,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03635053336620331,260,50.715,0.036198582500219345,0.7951055325478878,0.36780719211173973,0.6672078749838604,0.7160553336143494,0.6294399499893188,0.41233516762176037,0.8858380083088214,0.7469807147418099,0.6844257176306818,76,0.4938977678518325,44,0.06769333333333334,0.9373423836966472,5000
BioM-JEPA,immune,500,42,400,1536,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.033355798572301865,160,89.517,0.033575911074876785,0.767588561777118,0.41080779982893556,0.6987155406892156,0.7475966513156891,0.3175419270992279,0.228148528872086,0.8909215513842982,0.7755134549108162,0.7102377431560458,76,0.6065522700310709,44,0.08909333333333333,0.9319825085791185,5000
BioM-JEPA,immune,500,43,400,1536,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.033371973782777786,110,66.851,0.03343542292714119,0.7657808182959442,0.41357973832999406,0.6902609899799899,0.7386777400970459,0.583031952381134,0.37824385121077353,0.8797373927282652,0.7604432031896574,0.7025488180212074,73,0.5560161088503195,44,0.08214666666666667,0.9111863482744273,5000
BioM-JEPA,immune,500,44,400,1536,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03359157592058182,110,66.889,0.03337228670716286,0.7660632053963324,0.41314716533789664,0.6923239947731156,0.737983226776123,0.6223371028900146,0.38922600507479077,0.8786481487097068,0.7046380730069929,0.6765565688875244,75,0.5293194152721928,44,0.08382666666666666,0.8982756560472542,5000
BioM-JEPA,immune,500,45,400,1536,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03294510766863823,110,65.56,0.03325209021568298,0.7631827067458788,0.41755215612403385,0.6930093734827398,0.7393943071365356,0.5424070358276367,0.3495731147648287,0.8770991903447858,0.7039798073081109,0.6922438038754558,74,0.5793541372599649,44,0.08510666666666666,0.9586968768886659,5000
BioM-JEPA,immune,500,46,400,1536,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03389693796634674,110,65.971,0.03377556800842285,0.7698009626923019,0.4074064778380052,0.684117383651394,0.7310476899147034,0.6076347827911377,0.40821733725356474,0.8788931679655517,0.7182732179031942,0.702135300931075,74,0.550525674798994,44,0.07872,0.9140477167234154,5000
BioM-JEPA,immune,700,42,400,1536,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03274008259177208,130,94.88,0.03291894122958183,0.7605698079986265,0.4215335671609324,0.6981420392429246,0.7465130686759949,0.4388701021671295,0.3096081742354973,0.8831803984595323,0.7613330149216889,0.6996607789677854,76,0.5911868255828454,44,0.08950666666666668,0.9253098609811574,5000
BioM-JEPA,immune,700,43,400,1536,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03263506665825844,110,82.001,0.03270351514220238,0.7579187062247956,0.42555923475453195,0.6966970763982665,0.7459048628807068,0.534095048904419,0.33423111147402507,0.8756278618431028,0.7582204227946028,0.7063429786153571,73,0.5845626322908986,44,0.08730666666666667,0.8942386089106533,5000
BioM-JEPA,immune,700,44,400,1536,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03297632187604904,110,80.262,0.03278154134750366,0.7597680690358876,0.42275248127347886,0.6978753336792793,0.7448237240314484,0.5921813249588013,0.36635073280471714,0.8741710889407769,0.7384250649419981,0.7057878628741563,74,0.545559625882375,44,0.08674666666666667,0.9013038447605433,5000
BioM-JEPA,immune,700,45,400,1536,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03239155188202858,110,78.957,0.03281127288937569,0.7585961113834476,0.4245319397939119,0.6984014138781827,0.7453933358192444,0.5383399128913879,0.35994516547824096,0.8735094156533341,0.7386032440066179,0.7018376949906998,76,0.578682212592644,44,0.0884,0.9574173185249438,5000
BioM-JEPA,immune,700,46,400,1536,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.032696809619665146,120,86.414,0.03265606239438057,0.7573874701406262,0.426364220073982,0.7004481277593096,0.7481624186038971,0.5239788889884949,0.328364593599127,0.8783145828911061,0.7788132277158577,0.7272740443641167,74,0.5901417728493105,44,0.08815999999999999,0.9659808728409113,5000
BioM-JEPA,immune,900,42,400,1536,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03172002732753754,120,99.692,0.03199724480509758,0.7500910302654503,0.4373634463153153,0.7082288280864568,0.7563039660453796,0.5427092909812927,0.3074591117326207,0.8687181975316128,0.7214463487245715,0.6983667959464188,75,0.6046642254901946,44,0.09729333333333334,0.8777706000373017,5000
BioM-JEPA,immune,900,43,400,1536,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03217974305152893,110,93.23,0.03235652297735214,0.7541397105236728,0.43127329701127093,0.7029094851441233,0.750950962305069,0.4924877882003784,0.3088471032059711,0.8705055038360069,0.7040501666076869,0.6824459211559887,75,0.5786347413262909,44,0.08807999999999999,0.8838267818949884,5000
BioM-JEPA,immune,900,44,400,1536,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03242224082350731,120,100.434,0.03216373175382614,0.7527878064692348,0.4333105184312379,0.7065217752405233,0.7551425695419312,0.5168231725692749,0.31130653826224575,0.8707778148406464,0.7539454171232025,0.7194250276107433,73,0.5958400912399087,44,0.09378666666666666,0.8979722798045849,5000
BioM-JEPA,immune,900,45,400,1536,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.031722430139780045,120,99.843,0.0322226919233799,0.7520227235885177,0.43446182320650784,0.7088272052351887,0.7572451829910278,0.454974427819252,0.29825020671402347,0.8697025199381386,0.7772383014580347,0.7320666800127059,76,0.5815777420418554,44,0.09684,0.975766406779513,5000
BioM-JEPA,immune,900,46,400,1536,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.0323605053126812,110,93.851,0.03217480704188347,0.7520456519640466,0.43442733736197203,0.7029646261180366,0.7507399916648865,0.4883870780467987,0.30852981076106994,0.8738878612366195,0.7312995913764534,0.7174660128290031,74,0.6033361496613241,44,0.09016,0.9212248342765513,5000
BioM-JEPA,liver,100,42,400,1536,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9669130444526672,350,9.474,0.9704817533493042,0.7273026418351518,0.47103086717960896,0.7363332521448855,0.7439656555652618,0.5555343329906464,0.4758525942957272,0.516854724964739,0.6964801586816656,0.7007602005643001,556,0.9197316446036103,7,0.20423999999999998,0.9350649350649349,5000
BioM-JEPA,liver,100,43,400,1536,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9740864038467407,330,9.342,0.9856536388397217,0.7322186603708147,0.46385583340476944,0.7294485727548389,0.737843245267868,0.5485998094081879,0.47829528486935224,0.5091995768688294,0.6951667367871459,0.6978720017809944,556,0.8896893860483605,7,0.20470666666666668,0.9766233766233766,5000
BioM-JEPA,liver,100,44,400,1536,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9811840057373047,370,9.944,0.98600172996521,0.7322047611519507,0.4638761877464148,0.729948363798882,0.7394201755523682,0.5591695308685303,0.4742313031467198,0.5110014104372355,0.6921396199850149,0.7036375680989824,556,0.9100444093054623,7,0.19818666666666665,0.9857142857142858,5000
BioM-JEPA,liver,100,45,400,1536,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9834653735160828,280,7.889,0.9848178625106812,0.7324100103786307,0.463575576697174,0.7284776541326925,0.7352539300918579,0.5593863725662231,0.471349827954611,0.5052926657263752,0.6938132220741364,0.7020785616757149,554,0.9005374321018528,7,0.2019333333333333,0.9779220779220777,5000
BioM-JEPA,liver,100,46,400,1536,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9801689386367798,310,8.787,0.9693213105201721,0.7281921434309755,0.4697362022454017,0.733627014041846,0.7417139410972595,0.5534569621086121,0.472693627126403,0.5065761636107193,0.6911352691697107,0.7016651358667455,556,0.9056568906556861,7,0.20224,0.9753246753246754,5000
BioM-JEPA,liver,500,42,400,1536,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.6321824789047241,500,37.706,0.6347808241844177,0.5878556641408914,0.6544257181374714,0.8427541679183839,0.8438419103622437,0.6859067678451538,0.5601966073642353,0.6442559943582511,0.7869562278381581,0.7816280113503162,556,0.9564661719603794,7,0.28545333333333334,0.9870129870129869,5000
BioM-JEPA,liver,500,43,400,1536,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.6340279579162598,500,39.645,0.6424758434295654,0.5910212512847952,0.6506938805297549,0.8402164673645507,0.8407474756240845,0.6818418502807617,0.5521777841400767,0.6389527503526092,0.7865962647653607,0.7826101453333211,556,0.9660115207072549,7,0.28397333333333336,0.9844155844155844,5000
BioM-JEPA,liver,500,44,400,1536,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.6453756093978882,500,36.548,0.6492797136306763,0.5939645868097695,0.6472060696158998,0.8375545447021204,0.8402399122714996,0.6734566688537598,0.5427342112559623,0.6386459802538788,0.7880008232301198,0.7838697890835816,556,0.9566327258721544,7,0.2806533333333333,0.9870129870129869,5000
BioM-JEPA,liver,500,45,400,1536,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.6380487680435181,500,36.411,0.6391357779502869,0.5902538667691222,0.6516003727640993,0.8404119537016232,0.8418028056621552,0.6635711193084717,0.5550291096057025,0.6401410437235543,0.7951794253101341,0.7857458435576999,556,0.9577527914669368,7,0.27271999999999996,0.9883116883116884,5000
BioM-JEPA,liver,500,46,400,1536,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.639274537563324,500,37.554,0.6328734755516052,0.5886464841988306,0.6534953166403559,0.8420966510163923,0.8445087671279907,0.6753478646278381,0.5530646927262111,0.6451198871650211,0.7913619772529239,0.7813259218314177,556,0.9595625178052256,7,0.2803333333333333,0.9831168831168832,5000
BioM-JEPA,liver,700,42,400,1536,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.5773258209228516,500,55.285,0.5800086855888367,0.5620322632924475,0.684119735018369,0.8590398911066217,0.8592583239078522,0.7068544030189514,0.5644628855661135,0.666710155148096,0.8064914275772719,0.7947115756482358,556,0.9674772409449933,7,0.30222666666666664,0.9922077922077923,5000
BioM-JEPA,liver,700,43,400,1536,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.5785968899726868,500,62.875,0.5861119627952576,0.5644152487544501,0.6814354269734522,0.8570691112150426,0.8577390611171722,0.7092684805393219,0.5720550090617321,0.6647743300423131,0.8004692510064839,0.7945455781705617,556,0.9697423594063896,7,0.30464,0.9818181818181818,5000
BioM-JEPA,liver,700,44,400,1536,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.5833694338798523,500,51.993,0.5890690684318542,0.5656975908301402,0.6799862357289753,0.8554100377716016,0.8557473719120026,0.6967923641204834,0.5660195520271105,0.6678067700987307,0.8010182102324155,0.794301417970522,556,0.9638601129239074,7,0.2992533333333333,0.9883116883116884,5000
BioM-JEPA,liver,700,45,400,1536,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.5755202770233154,500,58.943,0.5759412050247192,0.5603500557740531,0.6860078149940156,0.8594277389820439,0.8602853417396545,0.7057249546051025,0.5755068845433117,0.6636706629055007,0.8072244202708048,0.7973514838697554,556,0.9674888664623373,7,0.29391999999999996,0.9883116883116884,5000
BioM-JEPA,liver,700,46,400,1536,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.5799503326416016,500,52.42,0.5742579102516174,0.5607501164164369,0.6855593069389525,0.8587270576575159,0.8592575788497925,0.7056207656860352,0.5650599981596527,0.6610507757404795,0.8063889963014402,0.7959799421424955,556,0.9660646754565388,7,0.29956000000000005,0.9857142857142858,5000
BioM-JEPA,liver,900,42,400,1536,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.5142812728881836,500,71.417,0.5152215361595154,0.5296860109773036,0.7194327297749518,0.8772634143175292,0.8768308460712433,0.7371885180473328,0.5870306466093959,0.6941431593794076,0.8207317142944752,0.8077015343066828,556,0.9690883126388622,7,0.32056,0.9896103896103896,5000
BioM-JEPA,liver,900,43,400,1536,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.5150388479232788,500,72.882,0.5215012431144714,0.532341504981996,0.7166125220735036,0.8753736703137753,0.8757500648498535,0.7323200106620789,0.5894947650466583,0.6981593794076164,0.8221241645069224,0.8091363467052126,556,0.9716926527264138,7,0.32572,0.9844155844155844,5000
BioM-JEPA,liver,900,44,400,1536,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.5172317624092102,500,68.042,0.5206975340843201,0.5318438783008644,0.7171420891138953,0.8756901996449288,0.8758563995361328,0.7322729229927063,0.5873011267526508,0.6893370944992947,0.8192436851773359,0.8109981209624494,556,0.9712799668091321,7,0.31704,0.9909090909090909,5000
BioM-JEPA,liver,900,45,400,1536,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.5150595307350159,500,70.364,0.5173738598823547,0.5310184666248149,0.7180193881034305,0.8761627894782885,0.8774506151676178,0.7285639047622681,0.5901480850390769,0.6932193229901269,0.8230404002528587,0.8115851160892138,556,0.9704674155253717,7,0.3130133333333333,0.9922077922077923,5000
BioM-JEPA,liver,900,46,400,1536,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.5174813270568848,500,68.71,0.5125783085823059,0.5297820833183279,0.7193309441948923,0.8769265761543856,0.8780706822872162,0.7355666756629944,0.5878868568822544,0.6931875881523273,0.8198366407564688,0.8084184037384772,556,0.9713784278992573,7,0.31870666666666664,0.9857142857142858,5000
BioM-JEPA,lung,100,42,400,1536,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8622004985809326,500,28.699,0.8619744181632996,0.703475710375557,0.5051219249116055,0.7630401855607444,0.7720987498760223,0.5561925172805786,0.4659131661844512,0.5534385190868981,0.6701610334339276,0.687166670495016,561,0.9161739399418809,10,0.17385333333333333,0.9807641633728589,5000
BioM-JEPA,lung,100,43,400,1536,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8714162707328796,500,28.873,0.8721815943717957,0.7067767455783603,0.5004666319096616,0.760279180155674,0.769763320684433,0.5577507019042969,0.461953905815493,0.5517955112219451,0.6764205025946521,0.6918254675090716,561,0.9019570090350044,10,0.1709733333333333,0.9565217391304347,5000
BioM-JEPA,lung,100,44,400,1536,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8694270849227905,500,30.96,0.8659757971763611,0.7055179252714031,0.5022444571207347,0.7620409308342102,0.7721048295497894,0.556244969367981,0.4578336934405071,0.5525119892576251,0.670853905586165,0.6875148599618578,561,0.9101650292063213,10,0.1758,0.9861660079051383,5000
BioM-JEPA,lung,100,45,400,1536,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8639406561851501,500,30.796,0.8602068424224854,0.7030508878258638,0.5057194491272647,0.7649579889820534,0.7734814882278442,0.5562309324741364,0.46934288101164273,0.5565192787262613,0.670985023068312,0.6874730877102062,561,0.9180527988549516,10,0.17915999999999999,0.9816864295125164,5000
BioM-JEPA,lung,100,46,400,1536,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8678731322288513,470,29.731,0.869071900844574,0.7061329040006215,0.501376321887649,0.7610973921892668,0.7714697420597076,0.5597370266914368,0.4680490181307978,0.5432860157299061,0.671923767607104,0.6877919517599329,561,0.9115704036808971,10,0.17414666666666664,0.98866930171278,5000
BioM-JEPA,lung,500,42,400,1536,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.5231850147247314,500,66.024,0.5225604772567749,0.5479020480414873,0.6998033457519437,0.8706881262267272,0.874434620141983,0.695041835308075,0.5533956293512368,0.6846163437559947,0.7922727748210875,0.7883202367747797,561,0.9619525942976788,10,0.27630666666666664,0.9878787878787878,5000
BioM-JEPA,lung,500,43,400,1536,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.5248243808746338,500,66.339,0.5255059003829956,0.5488685021471861,0.6987433673507044,0.8704705545954755,0.8747919797897339,0.6792009770870209,0.5470314279845252,0.6877604066756188,0.7912188847181919,0.7911052488220027,561,0.9536513282726632,10,0.2676666666666667,0.9714097496706191,5000
BioM-JEPA,lung,500,44,400,1536,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.5279015898704529,500,65.251,0.5259039402008057,0.5497756176847642,0.6977467701993358,0.8697869967928321,0.8740904033184052,0.6849421262741089,0.5619185106276419,0.684352580088241,0.7958047453105631,0.7909358812003278,561,0.9545189664405589,10,0.26564,0.9930171277997365,5000
BioM-JEPA,lung,500,45,400,1536,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.5238750576972961,500,67.151,0.5209293961524963,0.5473093763720848,0.7004524465351996,0.8710899442868797,0.8748339712619781,0.6959245502948761,0.5530268692184901,0.6828841358143104,0.7984863185102813,0.7927056611411638,561,0.960271594838024,10,0.28254666666666667,0.989459815546772,5000
BioM-JEPA,lung,500,46,400,1536,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.5225886106491089,500,68.649,0.5233010649681091,0.5478996269805507,0.6998059987545734,0.870768638794719,0.8746961355209351,0.6761312782764435,0.535362343856621,0.6878102819873394,0.7973921156946763,0.7930669794385301,561,0.960255171977018,10,0.2717333333333333,0.9939393939393939,5000
BioM-JEPA,lung,700,42,400,1536,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.503334105014801,500,80.926,0.5036273002624512,0.5380861145892231,0.7104633332862735,0.8754646170764628,0.8785358369350433,0.6955258250236511,0.5635597749598906,0.6938202570496834,0.7900758060992337,0.7914418465530991,561,0.9616849236117813,10,0.2833333333333333,0.9905138339920948,5000
BioM-JEPA,lung,700,43,400,1536,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.5073645114898682,500,76.761,0.5073283314704895,0.5395290230769526,0.7089084332576292,0.8753056669189798,0.8790944516658783,0.6877439022064209,0.5596792926216161,0.6893410704009207,0.7947828675401456,0.7928776557228522,561,0.9614356982624934,10,0.27776000000000006,0.9723320158102765,5000
BioM-JEPA,lung,700,44,400,1536,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.5078006982803345,500,77.85,0.5055332779884338,0.5393168964466843,0.7091372852071163,0.8750399690617447,0.8792187571525574,0.6894069910049438,0.561325040931755,0.6870257049683484,0.7920658271832335,0.7927037111706222,561,0.9620483227168989,10,0.2794933333333333,0.9953886693017128,5000
BioM-JEPA,lung,700,45,400,1536,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.5031670331954956,500,76.004,0.5004728436470032,0.5366305486417193,0.7120276542644872,0.8768675954247445,0.8804139196872711,0.7042182981967926,0.5526257208169991,0.6781709188567042,0.792763159804344,0.7922344848326024,561,0.9667363621570528,10,0.29172,0.9786561264822133,5000
BioM-JEPA,lung,700,46,400,1536,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.5050466656684875,500,78.541,0.5057229995727539,0.5388377367328873,0.7096538934725798,0.875658305264322,0.8788490891456604,0.6941818594932556,0.5478722157943219,0.6895616727412238,0.7962193281012999,0.7955065189255576,561,0.9641844449918788,10,0.27753333333333335,0.9927536231884057,5000
BioM-JEPA,lung,900,42,400,1536,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.4458601176738739,500,96.101,0.4447965621948242,0.505837588169025,0.7441283343953439,0.8924044207303331,0.8956753015518188,0.7220865488052368,0.5752366169261277,0.7201649721849224,0.8179644087607065,0.8084081293641248,561,0.9724778586607593,10,0.30491999999999997,0.98866930171278,5000
BioM-JEPA,lung,900,43,400,1536,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.45088112354278564,500,93.683,0.4515155851840973,0.5091455264083469,0.7407708329383673,0.8907973373823703,0.8935777544975281,0.7235673069953918,0.5808854442976987,0.7219806253596777,0.8145243720154146,0.808910846332393,561,0.9683420818552757,10,0.29886666666666667,0.9710144927536231,5000
BioM-JEPA,lung,900,44,400,1536,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.4480477273464203,500,88.849,0.44563931226730347,0.506464070670366,0.7434941451200024,0.8920056964081826,0.8956761956214905,0.7116963565349579,0.5795791944196584,0.7187013236140418,0.8153748317106112,0.8060242876899864,561,0.9660348595811428,10,0.29713333333333336,0.9940711462450592,5000
BioM-JEPA,lung,900,45,400,1536,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.44825461506843567,500,87.57,0.4460729956626892,0.5068200916114272,0.7431333947389845,0.8921973937198752,0.8953263163566589,0.7388218641281128,0.585683342390283,0.7100124688279301,0.8203922937836807,0.8120520975270326,561,0.967513499843504,10,0.31061333333333335,0.9768115942028984,5000
BioM-JEPA,lung,900,46,400,1536,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.44678232073783875,500,82.404,0.44794631004333496,0.507161792267656,0.742786916463859,0.8918532387877114,0.8945366740226746,0.7355086803436279,0.5750338746351336,0.719572223287934,0.8214828638863312,0.8125332110034008,561,0.9678000977407403,10,0.30057333333333336,0.9922266139657443,5000
BioM-JEPA,ms,100,42,400,1536,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.15840688347816467,320,11.748,0.1567499190568924,0.7675124288373892,0.41092467158013146,0.6864504931503338,0.706613153219223,0.47253191471099854,0.4081524162794933,0.6676208352885971,0.6403003953059818,0.6488567379003374,282,0.8475381999790786,17,0.11740966682308776,0.9634078511787488,2131
BioM-JEPA,ms,100,43,400,1536,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.15764397382736206,200,7.958,0.15881362557411194,0.770817617250308,0.4058402009365577,0.6831934517826351,0.7019681334495544,0.5151856541633606,0.434446941876205,0.6413890192397935,0.672419160440757,0.6707396256724628,281,0.8194465265209532,17,0.12060065696855936,0.9659878305389139,2131
BioM-JEPA,ms,100,44,400,1536,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1576450914144516,390,14.292,0.15822042524814606,0.7706165548203939,0.4061501254367468,0.6831442914769805,0.7034663558006287,0.46183496713638306,0.41417359885941607,0.6752322853120601,0.6629631426177471,0.659019416402922,282,0.8437331200558714,17,0.12100735179102143,0.9801777170198223,2131
BioM-JEPA,ms,100,45,400,1536,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.15782853960990906,290,10.838,0.15935125946998596,0.7658692117581792,0.4134443504809052,0.6840346071415492,0.706885576248169,0.48493054509162903,0.4114313188825157,0.665199436884092,0.6449816007066111,0.661702650439739,282,0.8270871318458708,17,0.11906773033004849,0.9526959109002452,2131
BioM-JEPA,ms,100,46,400,1536,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.15782375633716583,310,10.382,0.15714091062545776,0.7674697453739794,0.4109901899355993,0.6862756498219164,0.7079774737358093,0.47726066410541534,0.40956557490355,0.6676959174096668,0.6199877798133655,0.6416241522653738,282,0.8319141493641107,17,0.118097919599562,0.9486617613552597,2131
BioM-JEPA,ms,500,42,400,1536,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.12276805937290192,500,59.848,0.1215941533446312,0.6802853481536113,0.5372118450875198,0.7716196959344189,0.7830581963062286,0.5387280583381653,0.42995291568191984,0.7063913655560771,0.7182205063941792,0.7168235257822306,282,0.8930205488747242,17,0.1689347724073205,0.962861699703805,2131
BioM-JEPA,ms,500,43,400,1536,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.12256890535354614,500,59.533,0.12210935354232788,0.6799330737348328,0.5376910152415024,0.7707444753120677,0.7849482297897339,0.5458983182907104,0.44731638982497335,0.7044392304082591,0.7251213120114653,0.724428315297381,282,0.8960580643834885,17,0.1676208352885969,0.9547833487461969,2131
BioM-JEPA,ms,500,44,400,1536,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.12340524047613144,500,59.889,0.1234397292137146,0.6849524778250852,0.5308401031212762,0.7662320505451639,0.7798626124858856,0.5294690430164337,0.43727608753314795,0.7092632566870014,0.708382292480926,0.7165982889261647,282,0.8872633102267181,17,0.16815266697950884,0.9909365660139654,2131
BioM-JEPA,ms,500,45,400,1536,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.12325853854417801,500,60.232,0.1238839402794838,0.6797098673721287,0.5379944961969632,0.7682079345465112,0.7841184139251709,0.5351299047470093,0.4351347370547755,0.7043923040825903,0.7137644415876088,0.7176981516902661,282,0.8811932944123502,17,0.16887220397309555,0.9699918244809884,2131
BioM-JEPA,ms,500,46,400,1536,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.12228361517190933,500,60.483,0.12252882122993469,0.682235716088993,0.5345544276925389,0.7671777008478069,0.7825274467468262,0.5394824743270874,0.43430099952298007,0.7067761614265602,0.6959207220887988,0.7043653614637242,282,0.8818093325356524,17,0.16561864539339902,0.9509535871764973,2131
BioM-JEPA,ms,700,42,400,1536,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11594942957162857,500,78.392,0.1147269681096077,0.6614752930703288,0.5624504366575227,0.785659102976602,0.796911209821701,0.5557094812393188,0.4382074608125914,0.712200844673862,0.7188197078546305,0.7244607562394065,282,0.9009358515970434,17,0.17994681683090882,0.9616722287000924,2131
BioM-JEPA,ms,700,43,400,1536,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11587369441986084,500,84.139,0.11577939987182617,0.6628576141962597,0.5606197833020425,0.7839462808206598,0.7981637716293335,0.5610955953598022,0.45973427587103244,0.7099765368371657,0.7359857285955569,0.7334556815783693,282,0.9025860441223147,17,0.17950883779133425,0.950481149397558,2131
BioM-JEPA,ms,700,44,400,1536,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11600187420845032,500,78.105,0.11670136451721191,0.6667849261480266,0.5553978622617707,0.7805840669986858,0.7941210865974426,0.5560426712036133,0.44593171337270393,0.7111872360394181,0.7171387296159846,0.7277027414293459,282,0.8936788755293336,17,0.1758173001720632,0.9914391593958157,2131
BioM-JEPA,ms,700,45,400,1536,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11630885303020477,500,79.314,0.11727721989154816,0.6619810650483575,0.5617810695174422,0.7816042979022795,0.7972118854522705,0.5605476498603821,0.4490183859289717,0.7132332238385735,0.7294433610387554,0.7298084496081848,282,0.8757893007314954,17,0.17550445800093853,0.9749876026965809,2131
BioM-JEPA,ms,700,46,400,1536,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11542631685733795,500,79.531,0.11585498601198196,0.6641167851313591,0.5589488957067883,0.7814031157385626,0.7978644967079163,0.5537158846855164,0.4379260872326991,0.709347724073205,0.7128001089732408,0.7102600995924264,282,0.8779317140573462,17,0.17487877365868917,0.9548805168000214,2131
BioM-JEPA,ms,900,42,400,1536,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11130426824092865,500,94.422,0.11019027233123779,0.6487475276878423,0.5791266453189123,0.7944150549473302,0.805486410856247,0.5673319101333618,0.44739783947754885,0.7115908024401689,0.731665528822653,0.7311536563192093,282,0.9075214390557313,17,0.18348193336461754,0.9648251645155669,2131
BioM-JEPA,ms,900,43,400,1536,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11196937412023544,500,100.182,0.11138781905174255,0.6505885432108806,0.5767345474427442,0.7930213979981641,0.8063918948173523,0.5692660808563232,0.4555963471927733,0.7096762083528859,0.7410359336802671,0.7384042260305872,282,0.9010476294789224,17,0.18310652275926798,0.9584187742082478,2131
BioM-JEPA,ms,900,44,400,1536,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11130506545305252,500,98.277,0.11186261475086212,0.6532544815354226,0.5732585823538862,0.7905706890731911,0.8045197129249573,0.5645066499710083,0.44705091601988056,0.7195964335992492,0.7249111977360368,0.734825645323703,282,0.899022985426941,17,0.18695448146410137,0.9905713481564874,2131
BioM-JEPA,ms,900,45,400,1536,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11192668229341507,500,100.527,0.11255071312189102,0.6489076139771582,0.5789189085224713,0.7908098146893873,0.8067697882652283,0.5795661211013794,0.46388120370467983,0.715673392773346,0.7393139905202384,0.7395742742044342,282,0.8947163681857893,17,0.18457688096355387,0.9726455175371583,2131
BioM-JEPA,ms,900,46,400,1536,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11085949093103409,500,102.006,0.11127474904060364,0.6513432053842239,0.5757520287998048,0.791193007873935,0.8050158023834229,0.5698414444923401,0.4476453009982213,0.7120976067573909,0.7090059655518433,0.7121684608594804,282,0.8849537054334938,17,0.18279368058814327,0.9515332448768979,2131
scFoundation,Zheng68k,100,42,400,3072,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.13980838656425476,210,13.284,0.13867336511611938,0.7415276795313505,0.4501367004888508,0.7505623848196132,0.7637315071997377,0.4602161987653913,0.4095252230444202,0.7443441425650015,0.5870348921105488,0.5995345542607868,241,0.7796414369131869,11,0.05729333333333333,0.9834054834054836,5000
scFoundation,Zheng68k,100,43,400,3072,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.1393248587846756,270,15.266,0.13849860429763794,0.7424319570371786,0.448794789169945,0.7511182545076956,0.7632810856889768,0.4838355494500247,0.40010018123092367,0.7603680981595091,0.5609981759864415,0.5825992453391381,239,0.7432142646418749,11,0.05874666666666667,0.9836940836940838,5000
scFoundation,Zheng68k,100,44,400,3072,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.13865239918231964,230,14.244,0.13911952078342438,0.7408909542727254,0.4510805938768503,0.7521072621938248,0.7641410183566886,0.4715421262004177,0.43412446278299327,0.7465176745544844,0.5757340607696079,0.6057852276520297,239,0.7699774215172466,11,0.06089333333333333,0.9961760461760463,5000
scFoundation,Zheng68k,100,45,400,3072,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.13895094394683838,260,14.977,0.139179989695549,0.7430819631589018,0.4478291960279125,0.751628553352387,0.7614294749337519,0.44470350022507815,0.406688775145316,0.7666111598013439,0.5520391633913581,0.5901705810351053,243,0.7548074779409792,11,0.05884000000000001,0.9881673881673884,5000
scFoundation,Zheng68k,100,46,400,3072,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.1380498856306076,310,16.478,0.13690893352031708,0.738801966390624,0.4541716544573472,0.7569848150776642,0.7706377353322063,0.45858218185009453,0.40232035228289537,0.7700262927256792,0.5515013867715403,0.5760591444627143,239,0.766036713817035,11,0.057666666666666665,0.9904761904761906,5000
scFoundation,Zheng68k,500,42,400,3072,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.10436186194419861,500,54.465,0.10338310152292252,0.6429817328245734,0.5865744912539089,0.8333951998920878,0.8421336491994368,0.5017220932716696,0.43269522058814786,0.8235845749342682,0.6465336738683334,0.6488251847907649,243,0.8288107234150723,11,0.10311999999999998,0.9886002886002888,5000
scFoundation,Zheng68k,500,43,400,3072,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.10398808121681213,500,52.971,0.10305017232894897,0.6438161378455448,0.5855007806496465,0.8329883171629201,0.8414496244583198,0.5235719778475338,0.4522557459262888,0.8214928425357872,0.6330604291212263,0.6330267877175952,244,0.8116853177513951,11,0.10098666666666666,0.9906204906204907,5000
scFoundation,Zheng68k,500,44,400,3072,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.10367308557033539,500,53.815,0.104403555393219,0.6448416015422239,0.5841793089204597,0.8316072540022815,0.8393742055426503,0.5217471580098506,0.47261304365055784,0.8252293309962022,0.6631233199125843,0.6555584761400747,244,0.8326951690341284,11,0.10282666666666666,0.9981240981240983,5000
scFoundation,Zheng68k,500,45,400,3072,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.10298674553632736,500,53.796,0.10300831496715546,0.6425017695165498,0.5871914761681023,0.8339112002939258,0.8403770894471488,0.5094567881771371,0.44768795032184616,0.827166228454572,0.6340864621257599,0.6436333432846107,243,0.8180903019708063,11,0.1039733333333333,0.9922799422799424,5000
scFoundation,Zheng68k,500,46,400,3072,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.10181041061878204,500,55.072,0.10115901380777359,0.637978411397835,0.5929835465902948,0.8371218610006887,0.845009919467195,0.5391101029198746,0.4957027512490463,0.8277300613496933,0.6196787145306377,0.6322815538949292,244,0.8064615981966013,11,0.10938666666666666,0.9916305916305919,5000
scFoundation,Zheng68k,700,42,400,3072,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09440096467733383,500,69.594,0.09340366721153259,0.611512094831326,0.6260529578750034,0.8519966571292622,0.8596274165235158,0.559230311806376,0.4712319231393667,0.8317440841367222,0.6741684065595874,0.6616317790232993,246,0.832414466147227,11,0.12134666666666667,0.9870129870129872,5000
scFoundation,Zheng68k,700,43,400,3072,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09423202276229858,500,70.103,0.09307502955198288,0.6124218414951595,0.6249394880596777,0.8517589129374373,0.8585883851774813,0.5758793251855434,0.47208864000618994,0.8325591586327782,0.653600496319686,0.6514465440027393,244,0.7979519508372009,11,0.11833333333333333,0.9880952380952382,5000
scFoundation,Zheng68k,700,44,400,3072,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09387702494859695,500,70.853,0.09453444927930832,0.6138691033340125,0.6231647239718956,0.8499808501092768,0.8573745692820589,0.5999615812972148,0.5075594196676063,0.8342272860064271,0.6918343707117705,0.6773770431490393,242,0.8169309302828696,11,0.12009333333333334,0.9880952380952382,5000
scFoundation,Zheng68k,700,45,400,3072,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09349274635314941,500,70.108,0.09323273599147797,0.6115281499020454,0.6260333218773815,0.8522436367022154,0.8588902592355483,0.5513900468916508,0.48004379624422644,0.8355828220858896,0.6718284524724998,0.6611434251341394,244,0.8200249320905258,11,0.12021333333333332,0.992857142857143,5000
scFoundation,Zheng68k,700,46,400,3072,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09330550581216812,500,71.261,0.09276513010263443,0.6110130263410586,0.6266630816415408,0.8514756932296524,0.859303202834097,0.5515870088591366,0.49943275078808047,0.8344697633654689,0.6436949258997899,0.6478177160014955,244,0.8203646496805441,11,0.12276,0.9904761904761906,5000
scFoundation,Zheng68k,900,42,400,3072,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.08681640774011612,500,86.326,0.08566082268953323,0.58575931475088,0.6568860251825797,0.8649610491703763,0.8729381372239683,0.5916543916471824,0.507813963159513,0.8348495471808356,0.6860881465360755,0.6803040004725652,242,0.8126436065318144,11,0.13549333333333333,0.9820346320346323,5000
scFoundation,Zheng68k,900,43,400,3072,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.08666040748357773,500,84.184,0.08623133599758148,0.5896036800747742,0.6523675004422834,0.863601884322509,0.8705996462009999,0.6212463787897585,0.48534266039481033,0.8408209173239849,0.6621709845476831,0.66021101984755,244,0.7995812709419406,11,0.1328133333333333,0.9878787878787881,5000
scFoundation,Zheng68k,900,44,400,3072,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.08677468448877335,500,83.711,0.08729726821184158,0.5901879174827885,0.6516782220573292,0.8618744688770881,0.8696651402039405,0.5853513334107742,0.5050496597349197,0.8386473853345019,0.6928739535528752,0.6866478696024662,244,0.8105867875557946,11,0.13437333333333334,0.9957431457431459,5000
scFoundation,Zheng68k,900,45,400,3072,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.08710451424121857,500,84.284,0.08676925301551819,0.5901999881141222,0.65166397403009,0.8629090609596112,0.870778233748958,0.5759680275882987,0.49816293806250533,0.8393543675138767,0.6652944027382959,0.6710102913806253,244,0.8207048510538906,11,0.13154666666666667,0.9924242424242427,5000
scFoundation,Zheng68k,900,46,400,3072,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.08579237759113312,500,85.104,0.08527710288763046,0.5858743138881205,0.656751288326124,0.864979869655419,0.8726277750560254,0.5911117701200885,0.5067512498398064,0.8437890739117733,0.6537497067335267,0.6582123834838247,244,0.8336716939155061,11,0.13550666666666666,0.9909090909090912,5000
scFoundation,cortex,100,42,400,3072,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07374994456768036,140,4.756,0.0730021670460701,0.6451267530877659,0.5838114724504369,0.505093751484624,0.513545175659136,0.6632928512925595,0.5351569554743283,0.7680661722760982,0.7239860516498524,0.7338894673721263,242,0.830253942588214,7,0.0844647271344362,0.9589490968801313,1753
scFoundation,cortex,100,43,400,3072,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07299122959375381,150,4.658,0.07314150780439377,0.6495245806578778,0.5781178191212081,0.502893820930547,0.5090773188106065,0.6592314805751487,0.533426815453165,0.7737934968625214,0.7425111430990112,0.752101100540431,242,0.8075256662202803,7,0.08587183875261456,0.990695128626163,1753
scFoundation,cortex,100,44,400,3072,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07171653211116791,170,5.079,0.07211524248123169,0.6411574623237253,0.5889171085066008,0.522717422356777,0.5326473680376592,0.6583220302399396,0.5346071583317701,0.7743525385054193,0.734579833790904,0.7417363306561454,242,0.8426854517778732,7,0.08602395892755277,0.980295566502463,1753
scFoundation,cortex,100,45,400,3072,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07434428483247757,170,5.133,0.07450815290212631,0.6523192774889061,0.5744795602163516,0.5025761015748063,0.5071995077233572,0.657022636702349,0.5442534710394914,0.7695835710211066,0.7289978134963858,0.7339373374912092,242,0.8299083117937243,7,0.0840844266970907,0.9956212370005473,1753
scFoundation,cortex,100,46,400,3072,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07456087321043015,140,4.564,0.0745043084025383,0.6536459495819598,0.5727469725950982,0.4979364526404291,0.4995925061865517,0.6571154685904647,0.5156963491654849,0.7713291500285224,0.7539056984102515,0.7508596398116273,242,0.824785314872462,7,0.0857577486214109,0.990695128626163,1753
scFoundation,cortex,500,42,400,3072,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06883322447538376,160,11.271,0.06713877618312836,0.633712372512577,0.5984086289244809,0.5435036636818217,0.5515844769078444,0.6648371643779184,0.529446290233617,0.7687621220764403,0.7495095789421702,0.7607628443469017,242,0.8867155722481864,7,0.09416238828674653,0.9994526546250683,1753
scFoundation,cortex,500,43,400,3072,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06778592616319656,200,12.929,0.06770099699497223,0.6371263880867843,0.5940699656034882,0.5445658102099262,0.5535812694340264,0.6584669823712451,0.5262498033435796,0.7608214489446663,0.7671826436046285,0.7657272982378208,242,0.8776709387204661,7,0.09317360714964822,0.9901477832512315,1753
scFoundation,cortex,500,44,400,3072,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06730916351079941,200,11.915,0.06749112904071808,0.6346483494757555,0.5972214725076992,0.5569628301322923,0.5730333243132739,0.6605820699728698,0.5374109674839388,0.7580034227039361,0.7574612039428573,0.7596712537285294,242,0.8882687201952963,7,0.09503707929264119,0.9792008757525997,1753
scFoundation,cortex,500,45,400,3072,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06807400286197662,230,13.756,0.06853345036506653,0.6384174911245108,0.5924231070262851,0.5398047793914373,0.5481318474131438,0.6473721695330305,0.5307086155769494,0.7679064460924131,0.7523915647310575,0.7646816106651759,242,0.8804550692183369,7,0.0911199847879825,0.9994526546250683,1753
scFoundation,cortex,500,46,400,3072,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06824243068695068,240,14.203,0.06833808869123459,0.6383828573898382,0.5924673273907854,0.5449057940671421,0.5531035518833631,0.6666672664859341,0.5406547935990792,0.7554478037649743,0.7771381312748064,0.7677149194155048,242,0.8839141701658959,7,0.09233694618748813,0.9983579638752054,1753
scFoundation,cortex,700,42,400,3072,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06716182082891464,190,14.189,0.06536082923412323,0.6430733351813152,0.5864566855787798,0.5686919277149056,0.5809610490631956,0.6705026636808702,0.53355300749949,0.745658870507701,0.7491554657739276,0.7675238194561392,242,0.9054939237631302,7,0.09556949990492489,0.9912424740010948,1753
scFoundation,cortex,700,43,400,3072,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06657560169696808,260,18.469,0.0665896087884903,0.650094389401818,0.5773772848682774,0.5638498437133865,0.5750247899070148,0.6572174134540977,0.5229539552567015,0.7462065031374787,0.7674608495622615,0.7670571441925232,242,0.8842281984402492,7,0.09979083475945998,0.9666119321291735,1753
scFoundation,cortex,700,44,400,3072,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06639314442873001,190,13.919,0.0666041225194931,0.648474779676499,0.5794804601235162,0.5680479510181732,0.5828887946575504,0.6644265793258544,0.5337622828378263,0.7432857957786652,0.7559736079551692,0.7618441307556619,242,0.8948900389171989,7,0.10256702795208215,0.980295566502463,1753
scFoundation,cortex,700,45,400,3072,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.0663478821516037,220,16.032,0.0669415295124054,0.6485785838934606,0.5793458205147533,0.5657186781415898,0.5774101797177542,0.6544870105206474,0.5375104793508523,0.7360410724472332,0.7637382868168947,0.7685590873240236,242,0.8987771374405875,7,0.09534131964251759,0.9956212370005473,1753
scFoundation,cortex,700,46,400,3072,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06709801405668259,240,17.158,0.067231185734272,0.6512712875901059,0.5758457099607255,0.5559219137906518,0.5622577801817049,0.6634233777885374,0.5324235637723851,0.7370678836280661,0.7774807048723978,0.7715358587358518,242,0.8982702225020068,7,0.09602586042973948,0.9983579638752054,1753
scFoundation,cortex,900,42,400,3072,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06704078614711761,210,17.441,0.06543757021427155,0.660895656756702,0.5632169308801275,0.5673295590576283,0.5781893861256944,0.6631664994704751,0.5229638627347281,0.7144780376497433,0.7522678613371895,0.7716336421008201,242,0.9146177746256674,7,0.09971477467199089,0.9983579638752054,1753
scFoundation,cortex,900,43,400,3072,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.0660041868686676,310,24.598,0.06580846011638641,0.6637521254834735,0.5594331159161713,0.5770609003307964,0.5943624853657341,0.6621137483461155,0.52832654806544,0.7406389047347405,0.7692757885953103,0.7687847132172703,242,0.9044723984664137,7,0.09853584331621981,0.9731800766283524,1753
scFoundation,cortex,900,44,400,3072,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06551305949687958,210,17.494,0.0656781941652298,0.6612140634393273,0.5627959623100531,0.5803452696166044,0.5929772796907562,0.6572699906561507,0.5298587009871996,0.7264803194523674,0.7589236129667681,0.7640225183010572,242,0.9006121372874397,7,0.10393610952652595,0.962233169129721,1753
scFoundation,cortex,900,45,400,3072,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06574234366416931,190,16.055,0.06625134497880936,0.6623621943621197,0.5612763234797975,0.5711665904167531,0.5807558043265089,0.6585839873545863,0.5408386581792106,0.7167027952082146,0.7660332403377914,0.7683932267011836,242,0.8955682064425337,7,0.09750903213538696,0.9999999999999998,1753
scFoundation,cortex,900,46,400,3072,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06591953337192535,280,22.241,0.06636662781238556,0.6644025462253703,0.5585692565692446,0.5698643691356999,0.5785396625409077,0.6620793696531154,0.5289587255781059,0.7154478037649744,0.7767586371926014,0.772465442554912,242,0.9137304086440519,7,0.09728085187297965,0.9989053092501368,1753
scFoundation,covid,100,42,400,3072,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08133156597614288,300,61.039,0.08140775561332703,0.7026601748526615,0.5062686786760271,0.6926588537298439,0.7679853132608739,0.5252595156957567,0.3851451367528562,0.8181344997266266,0.5624077692917153,0.5620454753464061,129,0.7743366034291415,38,0.16222666666666666,0.9091692519925773,5000
scFoundation,covid,100,43,400,3072,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08168642967939377,220,53.318,0.08219117671251297,0.7057651114327217,0.5018956074843579,0.6877567806774445,0.7621807858671561,0.5477047241359374,0.40327640744242854,0.8162624384909787,0.5546909056398779,0.5617944599802205,125,0.7472740507157758,38,0.16357333333333335,0.9842114301516179,5000
scFoundation,covid,100,44,400,3072,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08194757252931595,190,48.798,0.08122748136520386,0.7032246963021185,0.5054750265107932,0.6900212326652139,0.7603140201693085,0.5773753139208311,0.44728879001345057,0.8136919992710042,0.5448815498072552,0.5504025076885678,128,0.7338425226128074,38,0.15849333333333335,0.9833851414061311,5000
scFoundation,covid,100,45,400,3072,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08159562200307846,210,51.137,0.08163262158632278,0.7039385707210588,0.5044704886511928,0.6908626563498649,0.7673351995670439,0.5628313975892081,0.42523024654469777,0.8133705121195554,0.5512867384974456,0.5537242504745749,126,0.7544754333116697,38,0.1684,0.9847848073524711,5000
scFoundation,covid,100,46,400,3072,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08137217164039612,240,53.51,0.08107974380254745,0.702922022440629,0.5059006303679758,0.6958709054069325,0.7681596873429696,0.5282225260674432,0.4145841342527257,0.8118899216329506,0.5536181494038157,0.551551858065592,135,0.7678374649080335,38,0.16729333333333335,0.9815933935084887,5000
scFoundation,covid,500,42,400,3072,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06367135047912598,500,189.807,0.06368175148963928,0.6239986700626838,0.6106256597600017,0.7625629556563184,0.8242964424461543,0.5912900435346334,0.42405595022835585,0.8124621833424458,0.6377880116343858,0.6202902743912692,134,0.8311518331872884,38,0.21009333333333333,0.8344604166114464,5000
scFoundation,covid,500,43,400,3072,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06368496268987656,500,192.099,0.06408913433551788,0.6252952543470766,0.6090058448910249,0.7605988672865616,0.8229058237986654,0.5890134103886244,0.4067630839291191,0.817489338436304,0.6287544567042637,0.6240069417973795,135,0.8266427571215124,38,0.20705333333333334,0.9886242207081789,5000
scFoundation,covid,500,44,400,3072,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06436672061681747,500,192.119,0.06375535577535629,0.6253839131305302,0.6088949611975455,0.7617470278475177,0.8228668186463106,0.5984022690317018,0.4075239037782426,0.8208966648441771,0.6287605443610977,0.6143740395585946,135,0.813431155909782,38,0.20637333333333335,0.9907241258460388,5000
scFoundation,covid,500,45,400,3072,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06338535994291306,500,194.7,0.06316757947206497,0.6211879122437268,0.61412557768228,0.767117861075905,0.8261601503240515,0.6245863486686468,0.4441837108234088,0.8153096409695645,0.6488953565167241,0.6352625950749609,134,0.8393022253213636,38,0.2172133333333333,0.9842147611420871,5000
scFoundation,covid,500,46,400,3072,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.0635036826133728,500,196.632,0.06330767273902893,0.6235145073439261,0.6112296591316612,0.7665847377876917,0.8265703520944598,0.6230907615297026,0.45023512583402875,0.8135615090213231,0.6528138850211447,0.628254591588513,136,0.8244808340607013,38,0.21709333333333333,0.9851637684510723,5000
scFoundation,covid,700,42,400,3072,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.061108171939849854,500,247.777,0.06104149669408798,0.6118358020505771,0.625656951329127,0.7719673123347471,0.8299363728972367,0.6033988921223513,0.4247634960240785,0.8113264078731547,0.6494252152341489,0.6353751067588632,134,0.8354604992626646,38,0.21887999999999996,0.9160341389963422,5000
scFoundation,covid,700,43,400,3072,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06092195212841034,500,240.092,0.061305899173021317,0.6126544492901868,0.624654525764938,0.7720292161035357,0.8317199017530751,0.6306790278956294,0.45575831748773765,0.816792418443594,0.6297817632348863,0.6231928673644929,134,0.8253776584276865,38,0.21557333333333337,0.8963176001919789,5000
scFoundation,covid,700,44,400,3072,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06103350967168808,500,243.337,0.0605139322578907,0.6103077810903965,0.6275244123405166,0.7758933680148318,0.8345404672242377,0.6323858391054566,0.442947623777215,0.8134448696919993,0.6558174116303197,0.6428306362507114,132,0.8317758780253256,38,0.21689333333333333,0.9921200952053948,5000
scFoundation,covid,700,45,400,3072,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.061198025941848755,500,244.09,0.060887135565280914,0.6109766269775659,0.6267075612871162,0.7752960605877562,0.8325752635215911,0.6474528269405213,0.45184009108406126,0.8169433205759067,0.666394535650538,0.6410121041833067,134,0.8291770951122237,38,0.22196,0.9821117281229331,5000
scFoundation,covid,700,46,400,3072,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06055789813399315,500,243.854,0.060314469039440155,0.6095793346178782,0.6284130348068249,0.7772124295387983,0.8352423099162825,0.6439067962107554,0.4496275400187014,0.8102387461272098,0.6716032786590043,0.6521892086106951,134,0.8340372460734897,38,0.22898666666666664,0.9870978552585118,5000
scFoundation,covid,900,42,400,3072,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.05805593356490135,500,313.329,0.05795123800635338,0.5966219823684755,0.6440422101547105,0.7862345177449932,0.8431543049478902,0.6223072934906059,0.43612527180774513,0.8142190632403864,0.6575646420920109,0.6368355913519823,139,0.8389999039827505,38,0.23163999999999996,0.9160974278152532,5000
scFoundation,covid,900,43,400,3072,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.057891596108675,500,305.626,0.05833857133984566,0.5981027620792163,0.6422730859932123,0.7863034200286299,0.8422840793949662,0.6461234875483519,0.4598322025191745,0.8189006743211227,0.6714193459079145,0.66256558145351,128,0.8395196130881426,38,0.22922666666666663,0.988247209457657,5000
scFoundation,covid,900,44,400,3072,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.057963982224464417,500,308.004,0.05753443390130997,0.5956260521194865,0.6452296060365548,0.7889717604370995,0.8450317803800895,0.6628027879026284,0.4647043889973282,0.8154991798797158,0.6765181924145172,0.6618322991138468,133,0.8351171981387255,38,0.22981333333333331,0.9912228807360189,5000
scFoundation,covid,900,45,400,3072,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.058424703776836395,500,317.924,0.0581863597035408,0.5978266423771221,0.6426033056640965,0.7874418466296296,0.842695138053681,0.6649868250311819,0.4596112958213191,0.8188809914342993,0.669134838039442,0.6480374575365893,134,0.8334539992618675,38,0.23496,0.9824376371050404,5000
scFoundation,covid,900,46,400,3072,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.058236263692379,500,302.753,0.058111175894737244,0.5988370701778022,0.6413941633808661,0.7871949228791103,0.8424233156412155,0.6358115591981834,0.4549630463113593,0.816587570621469,0.6793950317938153,0.6521207570634373,136,0.8322760893127543,38,0.23670666666666665,0.9867598003477434,5000
scFoundation,hPancreas,100,42,400,3072,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07396853715181351,240,6.197,0.07445231080055237,0.6393682592228446,0.5912082290983494,0.5638438260067764,0.6275493902122778,0.686034849137648,0.49042473416665044,0.7020917678812416,0.7200069815176464,0.7253949104827558,234,0.8633968561977671,9,0.18331084120557803,0.9440115440115442,1482
scFoundation,hPancreas,100,43,400,3072,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07387981563806534,180,5.154,0.07280698418617249,0.6310103556543557,0.6018259310569636,0.5553706089303294,0.6159473312332178,0.688477640651721,0.48376593208823104,0.7121727395411607,0.7559911036412117,0.7344400346302582,233,0.8337802485188636,9,0.1802968960863698,0.9487734487734489,1482
scFoundation,hPancreas,100,44,400,3072,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07331667840480804,200,5.632,0.07277034968137741,0.633391271087647,0.5988154977099749,0.5519124652883889,0.612899581011449,0.7111070888565583,0.45939144246541824,0.7017813765182186,0.7511206932267813,0.7174176447531841,234,0.8034039229881355,9,0.1774628879892038,0.9960317460317462,1482
scFoundation,hPancreas,100,45,400,3072,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07097635418176651,170,5.081,0.0737493559718132,0.6368012193278058,0.59448420706262,0.5574460746249095,0.6098036297952674,0.7001903048238266,0.49030417855158104,0.705357624831309,0.7393831202535797,0.7302392298991568,233,0.8299232339609517,9,0.1750787224471435,0.9764790764790767,1482
scFoundation,hPancreas,100,46,400,3072,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07394048571586609,250,6.827,0.07364290207624435,0.6291201375408333,0.6042078525406029,0.5696486804687836,0.6357841886675286,0.706637008025311,0.44886254055402625,0.6990013495276653,0.749427557037489,0.742855200020395,234,0.830176272524504,9,0.18380566801619433,0.9436507936507939,1482
scFoundation,hPancreas,500,42,400,3072,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06132232025265694,230,16.565,0.061596158891916275,0.589774393202283,0.652166165122879,0.6247655623608115,0.6921457823623086,0.7187754134602736,0.4971102273346024,0.712280701754386,0.7790645279624198,0.7709649014613056,234,0.8831351788285637,9,0.21187584345479082,0.940836940836941,1482
scFoundation,hPancreas,500,43,400,3072,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.0625055581331253,260,18.247,0.06070895493030548,0.5841176118520979,0.6588066155242018,0.6346747342240976,0.7083908357118744,0.698927908306102,0.47359652065384483,0.7211470985155196,0.777318591550943,0.7645238530108889,234,0.8913213360543368,9,0.22046783625730995,0.9575036075036077,1482
scFoundation,hPancreas,500,44,400,3072,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06070346012711525,310,21.538,0.0609537810087204,0.588048704378548,0.6541987212787111,0.6280085244641552,0.6935057575958431,0.7019526673296865,0.46909832821374975,0.7090148448043183,0.7658661889870315,0.7707496236312344,234,0.8728338360177028,9,0.20629779577148,0.9839105339105341,1482
scFoundation,hPancreas,500,45,400,3072,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.0598684661090374,350,24.279,0.06116153672337532,0.5874942045889882,0.6548505595743521,0.6269724924305552,0.6971636590356294,0.717572189651332,0.49336514457762376,0.7165721997300945,0.770073677527422,0.7682230063377963,234,0.8812836745884215,9,0.21871345029239767,0.9486291486291488,1482
scFoundation,hPancreas,500,46,400,3072,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.061002470552921295,370,25.588,0.06069890782237053,0.578971445141701,0.6647920657105304,0.6436540714927391,0.7179581680170211,0.7118941310216456,0.45697026414696007,0.7086909581646423,0.776982518135787,0.7480395562138309,234,0.8742133036411642,9,0.21871345029239767,0.9389610389610392,1482
scFoundation,hPancreas,700,42,400,3072,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.0587032325565815,490,41.136,0.05932130292057991,0.5823034228489605,0.6609227237383847,0.6474764736820111,0.7153649658203185,0.7192071538051775,0.5029403464029505,0.719122807017544,0.784437006098056,0.7832878964122765,234,0.897600824272728,9,0.2249662618083671,0.9414141414141416,1482
scFoundation,hPancreas,700,43,400,3072,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06039366126060486,290,25.443,0.05874405801296234,0.5782250589505628,0.6656557812016182,0.6455540248906313,0.7159437076236819,0.7051499775654142,0.4799310598102045,0.7239001349527666,0.7868533564843105,0.7811912192678725,234,0.8770996053269335,9,0.22946468735942419,0.9243145743145745,1482
scFoundation,hPancreas,700,44,400,3072,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.058422647416591644,330,28.72,0.058655690401792526,0.5804513470973305,0.6630762336528944,0.64421024454353,0.7077881918801743,0.711954913685966,0.47220060385812584,0.7121862348178137,0.7693111341911187,0.7624893311617399,234,0.8772181382684093,9,0.2153396311291048,0.9822510822510824,1482
scFoundation,hPancreas,700,45,400,3072,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05790117383003235,300,26.34,0.059216924011707306,0.5812963925786908,0.6620945039750006,0.6416585463227106,0.7098326547998624,0.7213241404208168,0.49716091805591905,0.7173414304993252,0.7659102069911328,0.7656279235794651,234,0.8771157349527383,9,0.22658569500674763,0.9496392496392498,1482
scFoundation,hPancreas,700,46,400,3072,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05905565991997719,370,31.837,0.05856170505285263,0.5723270011458116,0.6724418037594422,0.6589201151042366,0.7301264308737311,0.7190894955594991,0.46336574324146007,0.7085964912280702,0.7797223894260527,0.7826059784872696,234,0.8848818363295665,9,0.2250562303193882,0.9445165945165948,1482
scFoundation,hPancreas,900,42,400,3072,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05703676491975784,500,49.415,0.057610560208559036,0.5744988962082613,0.6699510182554894,0.6596249816893387,0.7225281228097926,0.7234010272806932,0.49757141200604915,0.7192847503373819,0.7929302801782585,0.7865593126814828,234,0.8906947921650851,9,0.23342330184435453,0.9405483405483407,1482
scFoundation,hPancreas,900,43,400,3072,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05858960375189781,340,36.38,0.0567757748067379,0.569268752918503,0.6759330869506124,0.6590023989510679,0.7327564366420953,0.7077805992134689,0.4825267563613444,0.7238731443994602,0.7948682279916629,0.7919020804327759,234,0.8875484868637437,9,0.23616734143049933,0.9525974025974029,1482
scFoundation,hPancreas,900,44,400,3072,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.057414501905441284,310,35.448,0.056775737553834915,0.5718045645073612,0.6730395400085469,0.6523763088400086,0.711358147068896,0.726031552197226,0.47201254910430046,0.711174089068826,0.7784773988576088,0.7667199174538314,234,0.8751123939086969,9,0.22172739541160597,0.9945887445887448,1482
scFoundation,hPancreas,900,45,400,3072,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05643955245614052,320,35.344,0.057604555040597916,0.5740965764495902,0.6704131209088598,0.6514455632108125,0.7170832845051536,0.7134590772245701,0.496269048092373,0.7174628879892038,0.777854402617999,0.7831107612090806,234,0.8968691055158274,9,0.23342330184435445,0.9483405483405486,1482
scFoundation,hPancreas,900,46,400,3072,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05784611403942108,390,42.632,0.05737709254026413,0.5674126752925837,0.6780428559173131,0.6677008716937586,0.7369507719336108,0.7138419927876819,0.47092356147425246,0.7094331983805668,0.771168330923631,0.7832336291321759,234,0.880760070826541,9,0.23594242015294647,0.9062049062049063,1482
scFoundation,immune,100,42,400,3072,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.0371406264603138,150,51.244,0.03733349218964577,0.8073635834317456,0.34816404414825064,0.6402313078859214,0.696439335961032,0.6533665653898926,0.4259626505501444,0.9111210843921521,0.7192777023954254,0.697546047232985,73,0.4753197057791202,44,0.05976,0.9443862210503445,5000
scFoundation,immune,100,43,400,3072,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03740020841360092,120,46.901,0.037546977400779724,0.8097476846662209,0.34430868717769436,0.6345811124706391,0.6899591709668362,0.685332039675225,0.4691635513600746,0.9101337295690936,0.695131665799031,0.6731278168981313,70,0.4249397306662033,44,0.05433333333333334,0.893837334140468,5000
scFoundation,immune,100,44,400,3072,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03790205717086792,130,48.065,0.03761141002178192,0.8115089259567025,0.34145326309259916,0.6348622575816862,0.6909415533405076,0.6147344623443008,0.3770960384341835,0.9099317706280136,0.7063611564610822,0.6823770000448872,72,0.48851922985292107,44,0.05541333333333334,0.9278577650921656,5000
scFoundation,immune,100,45,400,3072,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03693093731999397,120,47.236,0.03734905272722244,0.8073320656201985,0.3482149358214234,0.6389872340320142,0.6937928859922364,0.6412869332692163,0.42106452507883185,0.9086078175698213,0.7077229704704731,0.6925505251110367,71,0.4895742043007384,44,0.055293333333333326,0.949064620068641,5000
scFoundation,immune,100,46,400,3072,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03780133277177811,140,49.73,0.03777550160884857,0.8122395137547963,0.34026697229537206,0.6326269183674,0.6856174912487936,0.6610645008209954,0.43058192341246104,0.9125287321466478,0.7271363638209679,0.707335165118716,71,0.4401297020819926,44,0.05509333333333333,0.9348693824710169,5000
scFoundation,immune,500,42,400,3072,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03401270881295204,150,93.811,0.0342034175992012,0.7747281614497002,0.39979627585676714,0.670330107976012,0.7197127229861023,0.38402078671908696,0.2738009773524395,0.8876805045941111,0.747726310441261,0.724545219934677,75,0.5793185027294984,44,0.07326666666666667,0.9543124668062551,5000
scFoundation,immune,500,43,400,3072,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.034577399492263794,140,89.604,0.034705549478530884,0.7801902804447112,0.39130312629960295,0.6610171676905677,0.7112228927622212,0.3255367490442309,0.27305482108336,0.8880413621615064,0.7438667750640312,0.7112289332665065,75,0.5914361299957837,44,0.06622666666666667,0.93637366578828,5000
scFoundation,immune,500,44,400,3072,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.034430574625730515,140,89.47,0.034167785197496414,0.7751397961487648,0.3991582964264513,0.6678603278515819,0.7167468678055051,0.330138383336217,0.24931960801234268,0.8869272523273797,0.7496362643895513,0.7132225257927557,76,0.5956816169817108,44,0.06975999999999999,0.9588326994836918,5000
scFoundation,immune,500,45,400,3072,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03375401347875595,150,93.15,0.034130536019802094,0.7731977834757754,0.402165187628148,0.670486987130385,0.7211615483607186,0.39866710888241574,0.2860397315476345,0.8905667586499681,0.7614012816689851,0.7312725733336052,76,0.6157659480452544,44,0.07465333333333334,0.9695403081500795,5000
scFoundation,immune,500,46,400,3072,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.034417178481817245,140,93.807,0.034200310707092285,0.7746261341237197,0.39995435233254095,0.6694230123437359,0.7183443977003243,0.4157139628193569,0.2748073165449707,0.8920417260514906,0.7527539195586286,0.7253978193446088,76,0.6019832952881544,44,0.07066666666666667,0.9669023282672083,5000
scFoundation,immune,700,42,400,3072,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.0332559235394001,180,123.998,0.03341222554445267,0.7662471184667526,0.4128653534413983,0.678440822251717,0.7279298243375363,0.40569277521995967,0.27093004691480144,0.8820784182915365,0.7673032886025452,0.74466210887864,76,0.5960092960018638,44,0.07826666666666666,0.9562382010843253,5000
scFoundation,immune,700,43,400,3072,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03338531032204628,170,125.563,0.03356703370809555,0.7678597279750239,0.41039143815412227,0.6755866411144151,0.7263156799084143,0.3285873339987624,0.2441472639162622,0.8833126118203597,0.7529364165421102,0.7206272262565082,76,0.6265530989832986,44,0.07425333333333332,0.9362933032713526,5000
scFoundation,immune,700,44,400,3072,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03369050472974777,180,123.903,0.03339294344186783,0.766820480239466,0.4119863510853147,0.6777656559830395,0.7280716017969631,0.3570669032440416,0.24595231888591915,0.8797834854595628,0.7645060944705123,0.7354778624206721,75,0.6074538171276265,44,0.07410666666666665,0.9634969686495897,5000
scFoundation,immune,700,45,400,3072,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03320978209376335,160,116.722,0.033543456345796585,0.7670134472412727,0.41169037175105927,0.6780051432389587,0.7279750058283564,0.32590674816749393,0.24226161131424526,0.8793698638444977,0.7697279785467681,0.7373352711684555,76,0.6141424790414807,44,0.07689333333333334,0.9760882316875974,5000
scFoundation,immune,700,46,400,3072,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03375855088233948,150,117.58,0.03355135768651962,0.7676994986624874,0.4106374797533654,0.6765445285189208,0.7243622058363907,0.34858238759009935,0.26502298294609444,0.8786275282772843,0.7650540790459374,0.7279483051629874,76,0.6337102938671892,44,0.07425333333333332,0.9752688469251649,5000
scFoundation,immune,900,42,400,3072,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.032883621752262115,170,138.675,0.033121198415756226,0.7631513929955362,0.41759995136897254,0.6820889651748584,0.7318507703869184,0.33698616779437546,0.25994022841646014,0.8742602419868393,0.7607849127978822,0.7380393791469989,76,0.6225133669244524,44,0.07756,0.9605937647552655,5000
scFoundation,immune,900,43,400,3072,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.032972030341625214,160,138.45,0.03309452161192894,0.7626915602028,0.4183015839954186,0.6798659830765037,0.7305979505495743,0.4470624800314456,0.2861714988761297,0.875824362434424,0.76195502121036,0.7355419606049003,75,0.6124864178887406,44,0.07464,0.9410283357810955,5000
scFoundation,immune,900,44,400,3072,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.033257223665714264,180,149.903,0.03300955146551132,0.7626217227906136,0.4184081079278765,0.6821365144739032,0.7315789182619289,0.3738681980387568,0.2543986598325401,0.871041028595688,0.7688449550739493,0.7407149151741296,76,0.6074131732055326,44,0.07717333333333333,0.9652806221281117,5000
scFoundation,immune,900,45,400,3072,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.0327107198536396,180,148.262,0.033139828592538834,0.7626498392571671,0.41836522268101717,0.6832705375077215,0.7340191689149093,0.4339072967664355,0.2799629977145903,0.8727616217363616,0.7789993454981488,0.7422677744021959,76,0.6144603900214294,44,0.08065333333333333,0.980992724641674,5000
scFoundation,immune,900,46,400,3072,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03334057703614235,150,131.398,0.033157579600811005,0.7634447969169864,0.41715204206038137,0.6808383682487215,0.7301422489349001,0.3281766880281242,0.2494557574282856,0.8784231434029779,0.7642137236480235,0.7332541898225429,76,0.6133098548092444,44,0.07670666666666666,0.9742047402900536,5000
scFoundation,liver,100,42,400,3072,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.1511415243148804,250,11.87,1.1552064418792725,0.7935079439855061,0.370345142831895,0.6619320639959763,0.676126850032972,0.4800054480145414,0.4345119815780075,0.4714527503526093,0.6515896733781179,0.6647371286871168,556,0.9150103870881272,7,0.20393333333333336,0.9688311688311689,5000
scFoundation,liver,100,43,400,3072,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.1577157974243164,260,12.021,1.166905403137207,0.7967030011573036,0.3652643279469454,0.6572955774676937,0.6724572785928887,0.47635276376884395,0.4349628996192007,0.47562411847672775,0.6488403993102835,0.6631856847106795,556,0.8922612683440727,7,0.20376,0.9805194805194805,5000
scFoundation,liver,100,44,400,3072,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.164596438407898,260,12.164,1.1669493913650513,0.7965622502875193,0.36548858141688356,0.6552118317493779,0.6704840677715334,0.49796899426243135,0.43270401412782866,0.4726304654442878,0.6535202293342314,0.6663695607937546,556,0.916887596564488,7,0.19738666666666665,0.9935064935064933,5000
scFoundation,liver,100,45,400,3072,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.1578859090805054,270,11.864,1.1620193719863892,0.7955784247655474,0.36705497004757026,0.658003036687201,0.6717077042491766,0.47869528629101277,0.4369710328355094,0.4786530324400564,0.6572897553561403,0.6698698104565942,556,0.9061251293294537,7,0.1986133333333333,0.9935064935064933,5000
scFoundation,liver,100,46,400,3072,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.1648560762405396,230,11.452,1.1512205600738525,0.7935812116406648,0.3702288605309344,0.6580532631455444,0.6734756496753702,0.4859212669664936,0.43454043766101463,0.46578279266572636,0.6575086359930046,0.671249902721671,556,0.908831661169622,7,0.19997333333333334,0.9818181818181818,5000
scFoundation,liver,500,42,400,3072,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.92299485206604,500,40.457,0.9284132719039917,0.71093431617563,0.4945723980838894,0.7450536149864706,0.7529447023135845,0.567940249740828,0.49778821529967743,0.5619005641748943,0.7068454316138806,0.7174757527921297,556,0.9493719452877208,7,0.25468,0.9896103896103896,5000
scFoundation,liver,500,43,400,3072,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9193071126937866,500,40.73,0.9322386384010315,0.7119315588955903,0.49315345544849454,0.7427615228094607,0.750365117854102,0.5710140322532311,0.49321523120453714,0.5570275035260931,0.7096472420911131,0.7199825630816161,556,0.9572506025400883,7,0.25222666666666665,0.9857142857142858,5000
scFoundation,liver,500,44,400,3072,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9316084384918213,500,40.732,0.9336082935333252,0.712241026000971,0.4927127208810843,0.7410648535679746,0.7504806125087338,0.5656448408168944,0.4966763417699665,0.564111424541608,0.712148778744553,0.7227322949779142,556,0.9494363570087238,7,0.25405333333333335,0.9896103896103896,5000
scFoundation,liver,500,45,400,3072,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.924362301826477,500,41.12,0.9254087805747986,0.7102464702569724,0.4955499514875116,0.7438958784762177,0.7514122267942611,0.5679380057674603,0.49766063613650374,0.5559626234132581,0.7130058289903977,0.7233983684794969,556,0.9530326309803305,7,0.24534666666666666,0.9857142857142858,5000
scFoundation,liver,500,46,400,3072,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9298473000526428,500,39.98,0.9172646403312683,0.7086689967466001,0.4977882530501673,0.7455744758985172,0.7547494584329424,0.5727394469051351,0.5038941008224911,0.5578808180535967,0.7136938266837044,0.7216569057165019,556,0.9606453398903998,7,0.25167999999999996,0.9844155844155844,5000
scFoundation,liver,700,42,400,3072,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8660989999771118,500,53.958,0.8698235154151917,0.6882711575012448,0.5262828137518967,0.7635698852640453,0.7711034524000255,0.5904838983514901,0.5071444478326894,0.5646227080394922,0.7241061445875774,0.7318542370709137,556,0.9567199805899117,7,0.26655999999999996,0.9883116883116884,5000
scFoundation,liver,700,43,400,3072,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8629491329193115,500,54.149,0.8750198483467102,0.6896319883932435,0.5244077205847812,0.7618073982153474,0.7684715925873048,0.5988893761841623,0.5107266286024784,0.5624400564174894,0.7234921542051167,0.7324116806332837,556,0.9653537089462659,7,0.2671733333333334,0.9870129870129869,5000
scFoundation,liver,700,44,400,3072,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8704164028167725,500,54.626,0.8739698529243469,0.6890479513632567,0.525212920722099,0.7609998598678365,0.7686418198653399,0.5938053422698935,0.5129713142132761,0.570074047954866,0.7250910910064787,0.7340874024574349,556,0.9567968601787721,7,0.26769333333333334,0.9883116883116884,5000
scFoundation,liver,700,45,400,3072,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8650051355361938,500,53.886,0.8668558597564697,0.6874542302980132,0.5274066812453662,0.7635484700740242,0.7698367239206373,0.5912849713063753,0.514008218441857,0.5665373765867419,0.7275560631673381,0.7371157969937243,556,0.953745830794328,7,0.26368,0.9896103896103896,5000
scFoundation,liver,700,46,400,3072,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8734234571456909,500,53.547,0.862794816493988,0.6873368732890264,0.5275680226172649,0.7635694749411749,0.7710360248535764,0.5871060556119305,0.5191127273812269,0.5649435825105782,0.7254229101229315,0.7334205513999514,556,0.9569289590387318,7,0.2644,0.9896103896103896,5000
scFoundation,liver,900,42,400,3072,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8023728132247925,500,67.524,0.8068351745605469,0.6628479400423182,0.5606326083816553,0.7848550662554272,0.7895903196736411,0.6164384523726266,0.527765186926044,0.5891995768688294,0.7375515415348468,0.7425275012065862,556,0.9543791280435698,7,0.2781333333333333,0.9805194805194805,5000
scFoundation,liver,900,43,400,3072,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.7963741421699524,500,66.1,0.8086831569671631,0.6629058521185867,0.5605558312269305,0.7839575141809172,0.7896964085082651,0.6173186098246075,0.5222793502233762,0.579033850493653,0.7418837389113028,0.7458607420667062,556,0.9634634520768071,7,0.28204,0.9844155844155844,5000
scFoundation,liver,900,44,400,3072,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8072149157524109,500,66.66,0.8108955025672913,0.6637031060855136,0.5594981869724415,0.7822467795411336,0.7887040942965875,0.6073363214120002,0.5263999512118196,0.5791854724964739,0.7383308950061971,0.7457184157662925,556,0.9579026986282362,7,0.28236000000000006,0.9883116883116884,5000
scFoundation,liver,900,45,400,3072,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.803229808807373,500,65.265,0.8042389154434204,0.6620639260321882,0.5616713578468451,0.784637874385731,0.7897709983388295,0.6084591294197117,0.5254464316042734,0.5843124118476728,0.7420738334796977,0.7491908035593076,556,0.9564690506807311,7,0.27204,0.9844155844155844,5000
scFoundation,liver,900,46,400,3072,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8053115010261536,500,63.583,0.7948580980300903,0.6597235033977975,0.5647648990645362,0.7864989894732776,0.7921532115766071,0.6217549140805878,0.5343776536697099,0.5808039492242596,0.7402797057839001,0.7462044075400753,556,0.9631449682013942,7,0.2782133333333333,0.9948051948051948,5000
scFoundation,lung,100,42,400,3072,1000,166800,20851,20851,10,True,classwise_stratified_rare_safe,1.0718731880187988,280,33.585,1.069471001625061,0.7831045494758506,0.386747264590225,0.6868123045006391,0.6962919583379963,0.45950178607341147,0.41327727934563413,0.49274279411059424,0.6082477063132563,0.6336536621909865,561,0.9144150725651718,10,0.17462666666666665,0.9885375494071146,5000
scFoundation,lung,100,43,400,3072,1000,166800,20851,20851,10,True,classwise_stratified_rare_safe,1.0691008567810059,280,33.149,1.065447449684143,0.7816502114578805,0.3890229469278508,0.6877762085501936,0.6981671076764661,0.45694818009605326,0.4151900570887773,0.5018061483861685,0.6134890107982268,0.6378269393159156,561,0.9058796014011412,10,0.17665333333333333,0.9657444005270092,5000
scFoundation,lung,100,44,400,3072,1000,166800,20851,20851,10,True,classwise_stratified_rare_safe,1.0738991498947144,250,32.377,1.0715949535369873,0.7851688845775001,0.3835098226913243,0.6834762545304255,0.6956833192354718,0.44887930472994403,0.4001702730133338,0.49467459594264057,0.5864614418054519,0.6110897435334778,561,0.9052886988250769,10,0.17592,0.9928853754940711,5000
scFoundation,lung,100,45,400,3072,1000,166800,20851,20851,10,True,classwise_stratified_rare_safe,1.0724693536758423,310,34.004,1.0710101127624512,0.7846774748070041,0.3842812605305034,0.6858698121452811,0.6965621162290931,0.4496530898121919,0.4111680541414534,0.5026454366697041,0.6119356404629247,0.6356547595249333,561,0.9125008999726325,10,0.17665333333333333,0.9918313570487481,5000
scFoundation,lung,100,46,400,3072,1000,166800,20851,20851,10,True,classwise_stratified_rare_safe,1.06679368019104,310,34.49,1.0665160417556763,0.7822518483106865,0.3880820458145148,0.6880607529034087,0.6986680202660873,0.4633515744637195,0.41259223418863106,0.50579252793631,0.6062455603862991,0.6316047695246206,561,0.9093464403591801,10,0.1832,0.9953886693017128,5000
scFoundation,lung,500,42,400,3072,5000,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.8186807632446289,500,80.518,0.8162869215011597,0.6846692607747941,0.5312280033500971,0.7761571914659005,0.7824984513528362,0.5636494143226343,0.4851628886322957,0.578301280514124,0.6897943786607332,0.705503943486716,561,0.9596273968880598,10,0.23450666666666667,0.9902503293807641,5000
scFoundation,lung,500,43,400,3072,5000,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.8133131265640259,500,78.915,0.8103683590888977,0.6820979163587971,0.5347424324989873,0.7774741074526227,0.7842038176925913,0.5696045611092986,0.4883402232484119,0.5661541412881875,0.6954548424041124,0.7065478634906621,561,0.9512954947191785,10,0.23521333333333333,0.9627140974967061,5000
scFoundation,lung,500,44,400,3072,5000,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.8114708065986633,500,77.461,0.8096374869346619,0.6827134622218279,0.5339023285010847,0.7772611618432327,0.7843537205116836,0.5626907136306247,0.4826836161853219,0.568614454942209,0.6953407323132874,0.7050767375459347,561,0.9539632784304116,10,0.23814666666666673,0.9913043478260868,5000
scFoundation,lung,500,45,400,3072,5000,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.8108116388320923,500,78.24,0.809147298336029,0.6821986298626869,0.5346050294134728,0.7773069898600139,0.7840061009753946,0.574731759913729,0.4826151025441385,0.5710929931418157,0.6939928650149768,0.7054599796214883,561,0.9551032621508584,10,0.23906666666666665,0.989855072463768,5000
scFoundation,lung,500,46,400,3072,5000,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.8164278268814087,500,78.588,0.8170896172523499,0.6850228362074966,0.5307437138742372,0.7754723707660521,0.7827236748610362,0.5609387916790479,0.48348820224882677,0.5710891563953768,0.695910860976798,0.705799058069489,561,0.9492011429012044,10,0.24285333333333328,0.9963109354413702,5000
scFoundation,lung,700,42,400,3072,6675,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.7829087376594543,500,92.779,0.7811582684516907,0.6699921607916707,0.551110504477708,0.7869126035729926,0.7930242037370487,0.5823510972566801,0.494754447326167,0.5675631864179175,0.7076725397560845,0.7174487190746691,561,0.9633103253425948,10,0.24878666666666668,0.9923583662714097,5000
scFoundation,lung,700,43,400,3072,6675,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.7791563272476196,500,93.018,0.7761703729629517,0.6678060356492239,0.5540350987504674,0.7882364263396507,0.7947629409309875,0.5777469142419964,0.49900904117742995,0.5622675171454606,0.7055833139988235,0.7153357511901473,561,0.953607397735779,10,0.24870666666666666,0.965349143610013,5000
scFoundation,lung,700,44,400,3072,6675,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.7745199799537659,500,91.121,0.7726360559463501,0.667326820216861,0.5546749150192533,0.7889938967087506,0.7956705680518321,0.5726367367842546,0.49265012602181324,0.564528319984653,0.7071690052518305,0.7160083535676963,561,0.9582466029623644,10,0.24937333333333336,0.9911725955204214,5000
scFoundation,lung,700,45,400,3072,6675,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.7793146371841431,500,95.274,0.7776557207107544,0.6691614805253919,0.5522229129810655,0.7876861020942526,0.7935227774368536,0.5912729097738697,0.5006771859507155,0.560406695122536,0.7036421861509637,0.7140863087383345,561,0.9596578662235039,10,0.24970666666666666,0.9915678524374176,5000
scFoundation,lung,700,46,400,3072,6675,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.778390109539032,500,89.96,0.7784491181373596,0.668980569420857,0.5524649977373459,0.7877097118224105,0.7939987465903358,0.5922518084238997,0.49727197848925947,0.5605524914872188,0.7084559800086585,0.7178892759751315,561,0.9600579028098091,10,0.25594666666666666,0.9934123847167325,5000
scFoundation,lung,900,42,400,3072,8275,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.7111576199531555,500,105.562,0.7099403738975525,0.6389425213404974,0.5917524544230479,0.8104543362037496,0.8156715443273843,0.6092714062003685,0.5123212058008282,0.5805179607692678,0.7236182329866839,0.7331658161992012,561,0.9683581160035095,10,0.2659866666666667,0.9812911725955205,5000
scFoundation,lung,900,43,400,3072,8275,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.710884690284729,500,105.37,0.7088717818260193,0.6384414104852146,0.5923925653776497,0.8103342638936526,0.8156596834145896,0.6192081689044314,0.5159989177430678,0.5847115246271162,0.7226978393087486,0.7322890354876613,561,0.9628574670452611,10,0.2609066666666667,0.9577075098814228,5000
scFoundation,lung,900,44,400,3072,8275,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.7077033519744873,500,103.839,0.7055195569992065,0.6378482550132821,0.5931496035765109,0.8112437082174885,0.8169711116599074,0.6114637774548102,0.5148093261591018,0.5898489281089635,0.7202085123359683,0.7313247247739156,561,0.9621442519468425,10,0.26454666666666665,0.9901185770750988,5000
scFoundation,lung,900,45,400,3072,8275,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.7084026336669922,500,104.224,0.7060081362724304,0.6378112041547498,0.5931968678546682,0.8116324105541892,0.8168366136966989,0.6128638697274065,0.5180498545055225,0.5859028343964319,0.7221532369027287,0.7312172470842256,561,0.9665175052209037,10,0.26736000000000004,0.9928853754940711,5000
scFoundation,lung,900,46,400,3072,8275,166800,20851,20851,10,True,classwise_stratified_rare_safe,0.7082303762435913,500,106.295,0.7090154886245728,0.6385060996847646,0.5923099606653495,0.8103372586976214,0.8159538091979093,0.6107722775137877,0.5102898529474887,0.5820728022636804,0.727357542221881,0.7347949614216575,561,0.9629600718042661,10,0.2701733333333334,0.9944664031620553,5000
scFoundation,ms,100,42,400,3072,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1728508174419403,150,7.687,0.17060381174087524,0.8007115986953929,0.35886093571466815,0.6409829268384889,0.6653253692520747,0.48033764644776167,0.40433276673600244,0.5569873298920694,0.6453193572205355,0.6532870531709873,282,0.8156260942366312,17,0.11393711872360393,0.977507270850924,2131
scFoundation,ms,100,43,400,3072,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.17213332653045654,150,8.056,0.17252975702285767,0.8034146693686558,0.3545248690432534,0.6377273870589533,0.6610119330375408,0.4966283944442145,0.42014113212080456,0.5713467855466917,0.6744351636695157,0.6661537541801351,282,0.8133113541234505,17,0.11318629751290474,0.9762775923766635,2131
scFoundation,ms,100,44,400,3072,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.17171871662139893,160,8.384,0.1728750616312027,0.8055142630917957,0.3511467719556812,0.6348327755491641,0.6577443349734386,0.48479689922818886,0.40601127705292167,0.5744720788362271,0.6453832607449016,0.6533618541546493,282,0.8497547609938128,17,0.10771155951822305,0.9920824789245841,2131
scFoundation,ms,100,45,400,3072,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.17332835495471954,150,8.271,0.1747180074453354,0.8019470515109538,0.3568809265728876,0.6334759289955971,0.6606817080324736,0.49775291818965,0.4084662421132848,0.563791647114031,0.6422244334074685,0.6616659044873539,282,0.8172351822720642,17,0.10961989676208354,0.9772224679345421,2131
scFoundation,ms,100,46,400,3072,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.17329546809196472,150,7.515,0.17169860005378723,0.8022320497262454,0.356423738392027,0.6393516660149005,0.6625680190637064,0.48893057659658795,0.3976762288284713,0.5836884091975599,0.6349671158995411,0.6392530228099942,282,0.8325694056990608,17,0.10921320193962146,0.9624629756208701,2131
scFoundation,ms,500,42,400,3072,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.15426424145698547,500,65.18,0.15290282666683197,0.7628559322965313,0.41805082655999004,0.6917785399986572,0.710065064388287,0.4928136181202406,0.40816437106899833,0.6475551384326608,0.6861433865311553,0.6847766525653641,282,0.9053542191190516,17,0.138338808071328,0.9839002586680604,2131
scFoundation,ms,500,43,400,3072,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1536761075258255,490,62.647,0.15409840643405914,0.7638195583040528,0.4165796823522018,0.6899569146783561,0.7081239411546306,0.5023062745328348,0.4156244966088613,0.6426841858282497,0.7073696808113905,0.7055808048430242,282,0.8938059382168554,17,0.1405912717034256,0.9709869593770523,2131
scFoundation,ms,500,44,400,3072,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1547529697418213,390,50.153,0.1565081626176834,0.7712611531009486,0.4051562337173952,0.6813575837537191,0.7018498510675524,0.46586879000336656,0.39583463798830254,0.6322196152041296,0.671600519752291,0.6854319000445596,282,0.8880517889713723,17,0.14149851399968713,0.9933356117566643,2131
scFoundation,ms,500,45,400,3072,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.15424974262714386,500,65.028,0.15634894371032715,0.7635958251835889,0.4169214157621939,0.6863771461717798,0.7086981714948279,0.4932860705316014,0.4104345472919256,0.6486062881276397,0.67500802847875,0.6900461709262873,282,0.882416657773421,17,0.13408415454403255,0.9851299371423209,2131
scFoundation,ms,500,46,400,3072,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1546223759651184,500,63.362,0.15341715514659882,0.7634002301473926,0.4172200886109081,0.6913499235242335,0.7139767650661613,0.48771894641427105,0.40018458836628407,0.6490473955889253,0.6552343578329767,0.6662273634763798,282,0.8722378490683294,17,0.14450179884248396,0.9749272914907589,2131
scFoundation,ms,700,42,400,3072,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1491706669330597,500,79.505,0.14797770977020264,0.7512405462963135,0.4356376416004164,0.7058402453837526,0.7235789983696395,0.5026499526845086,0.4209144225271967,0.6387142186766775,0.6984487885678385,0.6980217596942504,282,0.9058698605086047,17,0.14847489441576722,0.9766629139694154,2131
scFoundation,ms,700,43,400,3072,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1483730971813202,500,81.57,0.14876969158649445,0.7513838108793369,0.43542236874844487,0.7051217732851957,0.722758824130316,0.5022073883653907,0.42467844442293257,0.6429375879868606,0.7203382775250826,0.7216851134613134,282,0.8930377041416059,17,0.14741123103394338,0.9674218969884604,2131
scFoundation,ms,700,44,400,3072,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.14879608154296875,500,81.843,0.1503777652978897,0.7569019421416545,0.4270994499821914,0.698437737450629,0.7176582043103579,0.4842599192697264,0.40545930790607215,0.6533740028155796,0.6934009207155029,0.7049906409708028,282,0.8977178487831007,17,0.14750508368528076,0.9909868253521503,2131
scFoundation,ms,700,45,400,3072,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.14893049001693726,500,84.775,0.15077291429042816,0.7505858983732637,0.4366208091632007,0.702129320475913,0.7241205388688376,0.5162510637552449,0.42852104560687243,0.6375129047395589,0.6876217412714828,0.7031180438840706,282,0.8859497990358375,17,0.14256217738151103,0.9843961508048195,2131
scFoundation,ms,700,46,400,3072,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.14924947917461395,500,82.741,0.1483159065246582,0.7514168985042224,0.4353726446422951,0.7055419110346657,0.7249557511729166,0.49369419814262905,0.4088709992333607,0.6422055373064289,0.6737640611371047,0.6876958137856264,282,0.8863358324606706,17,0.14947598936336617,0.9682696044925146,2131
scFoundation,ms,900,42,400,3072,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1453520804643631,500,98.873,0.14395509660243988,0.7415110209405368,0.4501614058237229,0.7163490239191405,0.7329701095037482,0.5137812787802722,0.4264456155351688,0.6430877522290005,0.7064926099045292,0.7035985737656009,282,0.905812201598148,17,0.15191615829813856,0.9771688579738114,2131
scFoundation,ms,900,43,400,3072,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1446075588464737,500,98.141,0.14479732513427734,0.7417675499954576,0.4497809017737364,0.7156662667062065,0.7324528892596658,0.5190168918251428,0.42782450591773746,0.6387142186766775,0.7263683602173889,0.723412913224041,282,0.8900905907001164,17,0.15078992648208978,0.963357591840564,2131
scFoundation,ms,900,44,400,3072,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.14504916965961456,500,98.481,0.14677177369594574,0.7482749141890245,0.440084652795408,0.7092617563001443,0.7273169251865783,0.4945549830774031,0.40686948618212304,0.6465415297982169,0.7006251277280711,0.7099868100217783,282,0.9092541799438135,17,0.15394963241044896,0.9876931633897578,2131
scFoundation,ms,900,45,400,3072,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.145226389169693,500,98.355,0.14713498950004578,0.7419364808637765,0.44953025836347504,0.7121740861158576,0.7323920123826804,0.5180794664034386,0.4215927206627257,0.6386954481464101,0.7003784636818484,0.711684494343507,282,0.8904579265166668,17,0.1466291256061317,0.9917708710278368,2131
scFoundation,ms,900,46,400,3072,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.14534655213356018,500,96.228,0.14432381093502045,0.7417893082944423,0.44974862210005284,0.7165528343030713,0.7349763035937769,0.5085202053926191,0.4123063369608796,0.6304458000938526,0.6877669970054753,0.6887521043057248,282,0.882641566917942,17,0.15676521195057097,0.9722467934542237,2131
scGPT,Zheng68k,100,42,400,512,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.15005038678646088,180,9.798,0.14932489395141602,0.769479310460037,0.40790159077394594,0.7159944518747732,0.7307653743092646,0.4872148607497999,0.4168393398574033,0.70731229915279,0.5775877319164963,0.5796325285489854,239,0.7397341788064377,11,0.039413333333333335,0.9872294372294375,5000
scGPT,Zheng68k,100,43,400,512,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.15047810971736908,170,9.499,0.1491701602935791,0.7705040698529243,0.40632347834007987,0.7143970026507407,0.7289922602856396,0.49509147350286076,0.38941823155012,0.6986123283669297,0.5518225525919709,0.5806459335763571,234,0.719398153038668,11,0.041146666666666665,0.9889610389610392,5000
scGPT,Zheng68k,100,44,400,512,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.15103624761104584,150,9.557,0.15148042142391205,0.7731050466161088,0.40230858689670423,0.713745406440778,0.7280074117236596,0.5254521857740085,0.4599497441150179,0.6933771545427988,0.5853615121388226,0.5983258310811742,226,0.6920759740733012,11,0.038586666666666665,0.9831168831168833,5000
scGPT,Zheng68k,100,45,400,512,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.15069268643856049,220,10.808,0.15079019963741302,0.7734546911652291,0.4017678407145,0.7143434429949493,0.7290399206732137,0.4354325221256935,0.3883820610508255,0.7300584282792871,0.5326220102316772,0.5773174849659041,239,0.7254195159117849,11,0.038253333333333334,0.9943722943722946,5000
scGPT,Zheng68k,100,46,400,512,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.15011228621006012,180,10.027,0.14868032932281494,0.7699081308434941,0.40724147006107725,0.7167851067195493,0.7333720100818979,0.5075110519451093,0.46103189531608835,0.7121063394683026,0.5529210701946937,0.5726518298261553,224,0.7077231293491822,11,0.04081333333333333,0.9913419913419915,5000
scGPT,Zheng68k,500,42,400,512,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.13483837246894836,250,26.042,0.13432829082012177,0.7329217344594444,0.4628257311569596,0.7499980807480492,0.7642155882835484,0.46586916602862394,0.4170224668580062,0.7361904761904761,0.5939320449978385,0.6042374651560631,241,0.793529123085429,11,0.04957333333333334,0.9870129870129872,5000
scGPT,Zheng68k,500,43,400,512,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.13563840091228485,220,23.803,0.13406357169151306,0.7343327375595793,0.4607554305482541,0.7474400269356524,0.7622186221181285,0.48334063390558496,0.42311734464281797,0.7203534910896874,0.5619936480617758,0.593629319815187,242,0.7804599105093932,11,0.04925333333333333,0.9901154401154404,5000
scGPT,Zheng68k,500,44,400,512,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.13467846810817719,240,25.609,0.1353798657655716,0.7342981655488761,0.4608062040715555,0.7476136249734366,0.7612316712881186,0.4836364339601774,0.43213144628020167,0.7228805141688578,0.5934303518871571,0.6104965743558578,244,0.8088019228834414,11,0.051133333333333336,0.9968253968253971,5000
scGPT,Zheng68k,500,45,400,512,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.13459868729114532,230,23.461,0.13483735918998718,0.7350947240565938,0.4596357466641602,0.7475787468770205,0.7624576424151682,0.4862036874239194,0.41234571084523797,0.7244376278118609,0.5626327061588352,0.6055436977212536,242,0.7927544240704919,11,0.04738666666666667,0.993722943722944,5000
scGPT,Zheng68k,500,46,400,512,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.1346876323223114,180,18.293,0.1336643099784851,0.7333502085541603,0.4621974716135695,0.7496900555671381,0.7646900909393589,0.49753536073471555,0.4304046803434908,0.6946567338591878,0.5656564375277212,0.5883918225736798,240,0.7799900497494608,11,0.05253333333333333,0.9878066378066379,5000
scGPT,Zheng68k,700,42,400,512,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.13100139796733856,300,37.299,0.1307511180639267,0.7235120904108098,0.4765302550293802,0.7576627018952127,0.7720782139021466,0.46394702966968104,0.40636513900544613,0.7347239263803681,0.6032855451857605,0.6065922062940514,243,0.8078074765929139,11,0.05409333333333334,0.9860750360750363,5000
scGPT,Zheng68k,700,43,400,512,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.13148629665374756,340,40.859,0.13049936294555664,0.725167405599254,0.4741322338564471,0.7569403371330248,0.7715670839861773,0.4536585396926752,0.41889967665782873,0.7517470055506865,0.5687048981585348,0.5927374747948321,244,0.8007354331669674,11,0.0542,0.9879509379509381,5000
scGPT,Zheng68k,700,44,400,512,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.13085071742534637,260,34.55,0.13146622478961945,0.7239154108906676,0.475946477874996,0.7561152152604643,0.7705044102920546,0.48521850658999205,0.4387075273628268,0.7252410166520596,0.5965938420141494,0.6203803618720164,244,0.8133025556104121,11,0.05334666666666667,0.9886002886002888,5000
scGPT,Zheng68k,700,45,400,512,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.13079750537872314,260,33.629,0.1312059909105301,0.7254526500399971,0.4737184525499455,0.7563893294863273,0.7717196698572187,0.4600131131623739,0.4164123401424409,0.7242448144902133,0.5649886503705329,0.6118604204522022,243,0.8136506119123509,11,0.05210666666666667,0.9909090909090912,5000
scGPT,Zheng68k,700,46,400,512,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.13061265647411346,360,46.402,0.12955130636692047,0.7220694793746626,0.47861566695560365,0.7604197151768949,0.7759272186748978,0.461764273499487,0.4162890151444083,0.7538942448144902,0.5501824251175903,0.5793593850129787,244,0.7983051380246431,11,0.05564000000000001,0.9903318903318905,5000
scGPT,Zheng68k,900,42,400,512,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.1272776573896408,380,55.704,0.1270882487297058,0.7134783191986098,0.49094868803352665,0.7664843002453862,0.7805583761851648,0.4769266987245958,0.4116420985113085,0.7449255039439089,0.6053311018527137,0.6127098658203765,246,0.8032328406094476,11,0.058,0.9860750360750363,5000
scGPT,Zheng68k,900,43,400,512,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.12774792313575745,400,58.348,0.12663254141807556,0.7144968025832834,0.48949431909826446,0.7655814728156015,0.7788674582143946,0.45955427635386026,0.41796831400511386,0.7580192813321647,0.5673331788289874,0.6043095191049531,244,0.793251523375382,11,0.056213333333333323,0.985858585858586,5000
scGPT,Zheng68k,900,44,400,512,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.1266510933637619,440,61.328,0.12725509703159332,0.7125700763951403,0.49224388622622406,0.7664950537530391,0.7801653284271646,0.46288595683154604,0.43550275276528627,0.7617849839322233,0.6051962674335605,0.6252518970576157,246,0.8217277267884404,11,0.057879999999999994,0.9929292929292932,5000
scGPT,Zheng68k,900,45,400,512,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.12717659771442413,380,60.802,0.1275368630886078,0.71554035563873,0.48800199945239986,0.7656091144314738,0.7793537567835457,0.446730047709172,0.4192807772610134,0.7461174408413672,0.5696348360785651,0.6140691821830913,244,0.8116323094692793,11,0.05805333333333333,0.9927128427128429,5000
scGPT,Zheng68k,900,46,400,512,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.12696433067321777,410,61.268,0.12588892877101898,0.7118393766469417,0.49328470185489337,0.7691156298849443,0.7850781399232423,0.4748677811740353,0.41969477566501134,0.7535407537248028,0.5720376211969097,0.5934208361842548,244,0.7943166339570293,11,0.05835999999999999,0.9912698412698415,5000
scGPT,cortex,100,42,400,512,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07638014853000641,160,4.519,0.07540984451770782,0.6556788859426783,0.5700851985289683,0.4965938510708611,0.5015516322265479,0.6484164084036925,0.5138787341245558,0.7733827723901883,0.6956544567648572,0.7178132035815614,242,0.8142761064670694,7,0.07678265830005704,0.996168582375479,1753
scGPT,cortex,100,43,400,512,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07426027953624725,180,4.922,0.07436506450176239,0.6549348736797717,0.5710603112380617,0.4961866495165661,0.50367533127418,0.6457340194088134,0.51652117807004,0.7862293211637195,0.7245895053272919,0.7353820716653657,242,0.841312318423737,7,0.07906446092413005,0.9852216748768472,1753
scGPT,cortex,100,44,400,512,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07372921705245972,160,4.351,0.0743957906961441,0.6512164300978311,0.5759171611706366,0.5041717668017283,0.5123927668946521,0.6513934542539409,0.5152339385349889,0.7742954934398175,0.708430493744929,0.7200407106826454,242,0.8452392876186163,7,0.07765734930595171,0.980295566502463,1753
scGPT,cortex,100,45,400,512,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07519728690385818,170,3.977,0.07546333223581314,0.6564872619408358,0.5690244749094244,0.4922854289438539,0.4989137993457471,0.6512685385505417,0.5382017736730113,0.7726754135767256,0.7075921520122936,0.7232070076843634,242,0.8202457498911442,7,0.07256132344552196,0.996168582375479,1753
scGPT,cortex,100,46,400,512,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07660563290119171,150,4.357,0.07673051953315735,0.663339638717207,0.5599805237065253,0.4955305026871725,0.4929187908302093,0.6430963003869633,0.5062893913762143,0.7650085567598403,0.7260475165375515,0.7334599989623931,242,0.8270065687493954,7,0.07495721620079863,0.983032293377121,1753
scGPT,cortex,500,42,400,512,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07049163430929184,190,12.041,0.0690256655216217,0.6425556953390377,0.5871221783873657,0.5356044452171602,0.5424333033469799,0.6526025102865972,0.5237020793571124,0.77437535653166,0.7368664179778168,0.7524882762722932,242,0.8823357351659096,7,0.0853013880965963,0.9912424740010948,1753
scGPT,cortex,500,43,400,512,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06953869014978409,170,9.924,0.0696844607591629,0.6463920887765244,0.5821772675671217,0.5295400677632259,0.533165295300458,0.6526884274495229,0.5155430712698744,0.7764289788933257,0.7498979874714755,0.7541013618033618,242,0.8675946558323092,7,0.08313367560372693,0.9879584017515052,1753
scGPT,cortex,500,44,400,512,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06916679441928864,210,11.426,0.07000047713518143,0.6463389201865979,0.5822460002520227,0.5351312589147432,0.5463976416259387,0.6498435984877134,0.5221874781834808,0.7761095265259554,0.7337507969614571,0.7462085571458552,242,0.8775718800366147,7,0.08339988590986878,0.9857690202517788,1753
scGPT,cortex,500,45,400,512,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06990990042686462,190,11.314,0.0707281231880188,0.6485590823406837,0.5793711167134102,0.5269556023254747,0.5387980610878372,0.6541133123399534,0.5366386889359638,0.7706332002281803,0.7445177098187842,0.7547976708873256,242,0.8831567030130465,7,0.08244913481650504,0.996168582375479,1753
scGPT,cortex,500,46,400,512,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07013721019029617,230,14.19,0.06985452771186829,0.6454269307947268,0.5834240770048991,0.535828543453365,0.5377454590680306,0.6507485776437338,0.5170298469595266,0.7688990302338848,0.755326061678373,0.757752726939521,242,0.8703958148502291,7,0.08511123787792356,0.9972632731253421,1753
scGPT,cortex,700,42,400,512,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06928449869155884,190,14.971,0.06777682155370712,0.6548507429215997,0.5711705044950288,0.547381070125526,0.5563178239545982,0.6478961620548598,0.5188629849808953,0.7562350256702794,0.7360029854956507,0.7540067002010447,242,0.8986170564169557,7,0.0849971477467199,0.9994526546250683,1753
scGPT,cortex,700,43,400,512,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06827123463153839,220,15.948,0.06836375594139099,0.6586976950301773,0.5661173465619316,0.5436942642551317,0.5514511652075194,0.654363578264396,0.5141269956423757,0.7604791785510554,0.7474501711151587,0.7554786701052173,242,0.8856647170959822,7,0.0849971477467199,0.9835796387520527,1753
scGPT,cortex,700,44,400,512,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06838100403547287,200,14.227,0.06909876316785812,0.660507375750541,0.5637300065791337,0.5439603725131473,0.555098408862001,0.6516488960324731,0.5218445319033198,0.7595664575014262,0.7369154657565525,0.7464544669784938,242,0.8940209873688484,7,0.08853394181403308,0.9797482211275315,1753
scGPT,cortex,700,45,400,512,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06856486201286316,170,14.478,0.06948379427194595,0.6607794855198044,0.5633704715161827,0.5370147105377452,0.5441794128130032,0.6560553954757123,0.5297923380317561,0.7520365088419853,0.7417824697442381,0.7579935267051412,242,0.9064307414934759,7,0.08442669709070165,0.9813902572523261,1753
scGPT,cortex,700,46,400,512,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06885422766208649,190,15.64,0.06866705417633057,0.6581892045384148,0.5667869710290888,0.5498387001379675,0.552366205075131,0.6549693695086127,0.5148136930396788,0.7426697090701655,0.7576764055905627,0.7591608834425742,242,0.892834668288828,7,0.08552956835900362,0.9956212370005473,1753
scGPT,cortex,900,42,400,512,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06871768832206726,210,18.833,0.06736237555742264,0.6705451296281799,0.5503692291319273,0.555216500773223,0.568283686767839,0.650550092919567,0.529326025350817,0.7454991443240161,0.7389446110026354,0.7534395418575807,242,0.8980284075860816,7,0.08781137098307663,0.9994526546250683,1753
scGPT,cortex,900,43,400,512,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06788524985313416,250,20.755,0.06793326139450073,0.6743825016007889,0.545208241534662,0.5528367818287054,0.5599142002521498,0.6466787114387766,0.5167408274510679,0.7513177410154022,0.7509356250011382,0.757179406406647,242,0.8914684127990951,7,0.08800152120174937,0.9666119321291735,1753
scGPT,cortex,900,44,400,512,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06765727698802948,200,14.785,0.06839898973703384,0.674770867320701,0.5446842766152689,0.5517948407969118,0.5633550015627484,0.6534627233968073,0.5162489990568395,0.7431945236737022,0.7384016525043624,0.7475280503334847,242,0.8865823720596092,7,0.08811561133295304,0.9786535303776682,1753
scGPT,cortex,900,45,400,512,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06785880774259567,210,19.413,0.06858817487955093,0.6739424460250357,0.5458015794457918,0.5507593316009645,0.5627024017964712,0.6613567205926985,0.5323754896220592,0.7364860239589275,0.7493339663572793,0.7604002076515561,242,0.9108557632991393,7,0.08248716486023958,0.9950738916256158,1753
scGPT,cortex,900,46,400,512,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06820394098758698,190,14.145,0.06810709834098816,0.6730581718431085,0.5469926973152127,0.5555989746478011,0.5624825181167217,0.6573033637294902,0.5236512333282585,0.7371591557330291,0.7606656398740129,0.7617492843684919,242,0.8925504587576939,7,0.08575774862141092,0.9972632731253421,1753
scGPT,covid,100,42,400,512,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08795003592967987,250,42.861,0.08793846517801285,0.7303009900196619,0.4666604639763017,0.6658674126623693,0.7356667529674883,0.5306388384597807,0.39237463922816757,0.8147045744486971,0.5246906214674124,0.5244403720924632,123,0.7237913477093942,38,0.11585333333333334,0.9031415403860761,5000
scGPT,covid,100,43,400,512,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08651372790336609,310,49.059,0.08694683760404587,0.7258961316177962,0.4730748061023191,0.6676896784418193,0.7405480361928709,0.5392660731429423,0.3919883783442476,0.8118563878257701,0.5183143096365108,0.5277095386102579,127,0.7491172060028275,38,0.12716,0.9860504618651863,5000
scGPT,covid,100,44,400,512,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08701210469007492,250,43.5,0.08616248518228531,0.7242720551412949,0.4754299901414051,0.6730449971962265,0.7413702373695972,0.5231490079501593,0.4068292400453676,0.8017831237470384,0.5242267166179901,0.5378177733779272,126,0.7652483618026225,38,0.12590666666666667,0.9862798939891974,5000
scGPT,covid,100,45,400,512,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08673971891403198,290,43.524,0.08680512756109238,0.7258979667226232,0.47307214190796143,0.6709222274597667,0.74417785936601,0.5679657315339752,0.429210509368417,0.8102613449972663,0.4992040609208762,0.5058411614583622,131,0.7659461307817235,38,0.12828,0.9860530210407904,5000
scGPT,covid,100,46,400,512,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08786579221487045,250,43.821,0.08726213872432709,0.7292289348112515,0.4682251606340475,0.6668774337469026,0.7372515011456164,0.5166107958426022,0.38345673058203017,0.8039409513395298,0.5159221928313139,0.5195110947637243,130,0.7455147574110972,38,0.12577333333333335,0.9835001418209816,5000
scGPT,covid,500,42,400,512,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.07069755345582962,500,173.386,0.07083670049905777,0.6581203594637277,0.5668775924593339,0.732215383473181,0.7946693311840766,0.5519852816177111,0.40645826885900144,0.797816657554219,0.5737325488243532,0.5758867188926059,135,0.8297568920538646,38,0.16285333333333332,0.9113235903893208,5000
scGPT,covid,500,43,400,512,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.0708334743976593,500,183.922,0.07140889018774033,0.6600382005394916,0.56434957382859,0.7300863112108545,0.7924404091336843,0.5594969549685871,0.39634456797501905,0.7992921450701658,0.5778956941455318,0.5818662410512252,133,0.8168371152926691,38,0.17146666666666666,0.9885060517901992,5000
scGPT,covid,500,44,400,512,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.07071226090192795,500,178.554,0.0704483687877655,0.6573911294621959,0.5678369029044184,0.7334329288252862,0.7942837450380897,0.5834157835675055,0.41727632870307174,0.7959365773646803,0.5952725036330838,0.5899574822524528,136,0.8310145064379464,38,0.16586666666666666,0.9945218611990491,5000
scGPT,covid,500,45,400,512,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.07095210254192352,500,183.451,0.07083259522914886,0.6577978588891703,0.5673019768408232,0.734496230100351,0.7948665053348626,0.5845743823865251,0.41423476626759576,0.7973311463459085,0.5846290356688315,0.5820242365335648,135,0.82399563458819,38,0.16754666666666668,0.9888616553336828,5000
scGPT,covid,500,46,400,512,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.07105618715286255,500,179.651,0.07061551511287689,0.6585192184602611,0.5663524389184871,0.7331361863825655,0.7941576902442344,0.5609624449562906,0.40532667271051087,0.7950063787133224,0.588335704160754,0.5855561190261914,137,0.8293175140823125,38,0.16996,0.986450790048991,5000
scGPT,covid,700,42,400,512,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06833257526159286,500,226.697,0.06842993944883347,0.6478066135805406,0.5803465914013122,0.7411012977445364,0.8031398326605105,0.5849393338916836,0.4217266008922629,0.7920597776562783,0.6007447815249105,0.6047213225508613,130,0.8393856455439183,38,0.16944,0.9100271851475199,5000
scGPT,covid,700,43,400,512,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06842514872550964,500,223.863,0.06892041862010956,0.6495886258115354,0.5780346172162809,0.7401740852789934,0.8000849131496232,0.615651175520449,0.43892588027862056,0.7954926189174413,0.5888968754923785,0.5990499440809708,130,0.8191557262435755,38,0.17597333333333334,0.9891315874271767,5000
scGPT,covid,700,44,400,512,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06882908195257187,430,194.683,0.06863679736852646,0.6499795982234678,0.5775265218932594,0.7403354936888514,0.8012265026541912,0.6053256621355974,0.4361195526556831,0.7847909604519775,0.5909952310446132,0.5884997111759398,134,0.8418817806335488,38,0.17098666666666668,0.9746368636449912,5000
scGPT,covid,700,45,400,512,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.068699911236763,500,221.734,0.06847405433654785,0.6479251628191777,0.580192983385742,0.7419589890970453,0.8005515822437232,0.5889281071496592,0.4369484760153698,0.7969309276471661,0.5815313412597372,0.5870493111695609,136,0.8390947333718544,38,0.17550666666666667,0.9860704478080002,5000
scGPT,covid,700,46,400,512,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06850829720497131,500,213.73,0.06808086484670639,0.647637537894122,0.5805656195104396,0.7425223692502038,0.8014633751918205,0.6094618803496762,0.4413441770722461,0.7880313468197557,0.6148419368034984,0.6006841699788739,135,0.8339938702323744,38,0.1795733333333333,0.9889128794676022,5000
scGPT,covid,900,42,400,512,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06630878895521164,500,245.333,0.06643863767385483,0.6388196272041268,0.5919094838987806,0.7488507476805255,0.8051385170999494,0.5969820080083592,0.43784965710204243,0.7891904501549117,0.6013581642748619,0.5904574764711005,136,0.8397770978059909,38,0.17706666666666665,0.8141754158482637,5000
scGPT,covid,900,43,400,512,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06608527898788452,500,216.303,0.0665329322218895,0.6387284272419119,0.5920259962330736,0.7496820220139551,0.8055259257186863,0.5996809728007275,0.43588691073351093,0.7988241297612539,0.6038790250861906,0.6060967597287545,135,0.8304222222562603,38,0.18285333333333334,0.9869885825223946,5000
scGPT,covid,900,44,400,512,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.0664922222495079,500,234.925,0.06624139845371246,0.6391083758058592,0.5915404839747966,0.7507953690739942,0.808513070816326,0.6215621987527828,0.4412217701844455,0.7878279569892475,0.6059688187607136,0.6044171230835034,135,0.8400162731250679,38,0.18013333333333334,0.9938853982884601,5000
scGPT,covid,900,45,400,512,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06640442460775375,500,233.674,0.06628217548131943,0.6380622471049587,0.5928765688193707,0.7516851829096469,0.8070387373258383,0.6090753341849604,0.44629009846557377,0.7964381264807728,0.6103196732205572,0.6110246728783875,133,0.8390127825291841,38,0.18350666666666665,0.989027026823918,5000
scGPT,covid,900,46,400,512,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06627207249403,500,231.492,0.06585058569908142,0.6374684072786045,0.5936340297216791,0.7522581831425778,0.80855404601532,0.6039530652433714,0.4468379425597677,0.7881421541826135,0.6168762719467855,0.6065415123044329,136,0.8358673807040065,38,0.18650666666666665,0.9888702265408649,5000
scGPT,hPancreas,100,42,400,512,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.0838538333773613,210,5.962,0.08342363685369492,0.676794064145614,0.5419497947372625,0.507439593131128,0.5450484205844379,0.6601933580851308,0.4808396912520597,0.7005263157894738,0.7293464833926705,0.719917063871552,234,0.8303563439414239,9,0.1402609086819613,0.9594516594516596,1482
scGPT,hPancreas,100,43,400,512,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.08345355093479156,210,5.492,0.08117853850126266,0.6663011758561395,0.5560427430527259,0.5079615272022101,0.543182587822021,0.6550233100691614,0.45778972999780443,0.7094871794871795,0.7409617559621766,0.725448695792528,234,0.8224743433702485,9,0.13958614484930273,0.9607503607503609,1482
scGPT,hPancreas,100,44,400,512,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.08034170418977737,190,5.25,0.0810181051492691,0.6683221943821577,0.5533454444962175,0.49585097864152466,0.532799486387022,0.6618699371451907,0.4521998332854803,0.6920917678812415,0.7255923594790193,0.7012528394887075,234,0.8132890044806649,9,0.13288349077822761,0.9883838383838386,1482
scGPT,hPancreas,100,45,400,512,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.0805497094988823,250,5.808,0.08282659202814102,0.6748537513961735,0.5445724142265116,0.49649464211902283,0.5344435706643181,0.6517600998088503,0.45310373575661106,0.7017139001349528,0.7123719986593154,0.7074680013325846,234,0.7876499225497806,9,0.13675213675213674,0.9635642135642137,1482
scGPT,hPancreas,100,46,400,512,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.08394064009189606,160,4.574,0.08412093669176102,0.6723883644271654,0.5478938873829613,0.5061047220764829,0.5355871391018192,0.6811732312570973,0.44452093946098614,0.6901214574898785,0.7006612412185145,0.7078119099085515,234,0.8124519878777016,9,0.13877642825011247,0.924747474747475,1482
scGPT,hPancreas,500,42,400,512,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07254909723997116,200,15.966,0.07165509462356567,0.6361106021189115,0.5953633018719159,0.5564248835387425,0.6181591101512148,0.685008097483083,0.4913762864881141,0.7046018893387315,0.7505534523865023,0.7501090388578374,234,0.8546920136701315,9,0.1658119658119658,0.9445165945165948,1482
scGPT,hPancreas,500,43,400,512,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07312794029712677,240,20.253,0.07087501138448715,0.6311324255039372,0.6016718614775172,0.5658375179711242,0.626293848781316,0.6861771644293111,0.4646336428940138,0.7158434547908232,0.7764574087945515,0.7629886503309864,234,0.8828611126593503,9,0.17188484030589296,0.9614718614718617,1482
scGPT,hPancreas,500,44,400,512,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07061626762151718,210,14.999,0.07104706764221191,0.634871820930687,0.5969377709881538,0.565277281666595,0.6191070694162496,0.6759046584263089,0.4490623880732063,0.6983805668016194,0.7431903422582242,0.7315050637304792,234,0.8619716231470609,9,0.1632928475033738,0.9499278499278502,1482
scGPT,hPancreas,500,45,400,512,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.0700237900018692,240,18.546,0.07163476943969727,0.6358084948845353,0.5957475578326619,0.5630597108677744,0.6146262017173363,0.6630612235916858,0.4634937644825319,0.7071255060728745,0.7405387842204482,0.7514912341379326,234,0.870034174903947,9,0.17053531264057578,0.9137085137085139,1482
scGPT,hPancreas,500,46,400,512,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07254382967948914,210,15.995,0.07217438519001007,0.6313326545860258,0.6014190792533618,0.5680426247137751,0.6276249425452778,0.6825649262369418,0.43945037631151473,0.6976788124156545,0.7418439083643,0.74767716139554,234,0.8684180879982182,9,0.17170490328385063,0.9079365079365082,1482
scGPT,hPancreas,700,42,400,512,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07053482532501221,240,21.192,0.06996232271194458,0.632377067112459,0.6000992449902446,0.5719262446140317,0.6366472382093641,0.6736758982479687,0.4698012732638063,0.7024021592442645,0.7618481578679484,0.7553167359457588,234,0.8859515857972609,9,0.1795321637426901,0.9422799422799425,1482
scGPT,hPancreas,700,43,400,512,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07225069403648376,210,19.873,0.06945604830980301,0.628738380818394,0.6046880484858641,0.5786501347373728,0.63389202744072,0.6768145819302118,0.46083840299275414,0.71472334682861,0.7662954319432901,0.7704675641758902,234,0.8766969407405644,9,0.1739991003148898,0.9292929292929295,1482
scGPT,hPancreas,700,44,400,512,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06903821974992752,300,26.706,0.06924039870500565,0.6306530899443258,0.6022766801436741,0.5755245664288224,0.636943424582525,0.6692557664858201,0.45529305233113504,0.7022132253711202,0.7550654402502797,0.7363058173300518,234,0.8702451654799772,9,0.17332433648223122,0.9790764790764792,1482
scGPT,hPancreas,700,45,400,512,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06854268163442612,280,26.163,0.07023824006319046,0.6330842600842019,0.5992043196336385,0.5779716793368246,0.6266812095760035,0.660394684325083,0.4547382327937226,0.7069770580296896,0.7419463794843668,0.7519280481363201,234,0.8796238934254872,9,0.18313090418353575,0.9495670995670997,1482
scGPT,hPancreas,700,46,400,512,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.0709119364619255,350,32.52,0.07059356570243835,0.6283765049937786,0.6051429679718037,0.5839439689353738,0.64463084733086,0.669584902969691,0.44016735776139715,0.7027260458839406,0.7312197932269775,0.7462415639020938,234,0.883266729980301,9,0.17957714799820063,0.9152958152958156,1482
scGPT,hPancreas,900,42,400,512,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.069163478910923,350,41.772,0.06854631006717682,0.6266574252849657,0.6073004713352176,0.5852363737253651,0.656657863812194,0.6727833406111838,0.4712635636243172,0.7052496626180838,0.7585488600836086,0.760703866003765,234,0.8898807884498028,9,0.18245614035087718,0.9445887445887448,1482
scGPT,hPancreas,900,43,400,512,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07106903940439224,270,29.625,0.06877969205379486,0.6265647018073602,0.6074166744490538,0.5867234077338852,0.6465356365338807,0.6798933458367835,0.4732363044400586,0.7162348178137652,0.7646379414095748,0.7662415766519933,234,0.8782327110803014,9,0.18407557354925777,0.9296536796536798,1482
scGPT,hPancreas,900,44,400,512,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06776784360408783,270,29.523,0.06845951080322266,0.6278893563965982,0.6057549561238658,0.5861628861003941,0.6426986970766291,0.681136223931043,0.45087685936460964,0.6979892037786775,0.7561022115725775,0.7376338132537789,234,0.8681343076011465,9,0.17692307692307696,0.9777056277056279,1482
scGPT,hPancreas,900,45,400,512,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.067313052713871,310,29.639,0.06854963302612305,0.6262663986717228,0.6077903978947506,0.5872627084848682,0.6359547059061218,0.6673542958110047,0.46672060820981565,0.7093522267206478,0.7408419667235087,0.7574503773784784,234,0.879288062453123,9,0.1920377867746289,0.9652958152958154,1482
scGPT,hPancreas,900,46,400,512,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06961636990308762,310,29.479,0.06902800500392914,0.6223610794020287,0.6126666868455418,0.5882864576664475,0.6531035196210411,0.6784185984826259,0.44075306288244276,0.700863697705803,0.7486532751021598,0.7564184421685582,234,0.8818770242160621,9,0.18029689608636976,0.907864357864358,1482
scGPT,immune,100,42,400,512,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03648901730775833,160,43.033,0.03653564676642418,0.7986900027316529,0.3620942795365122,0.6509464966258014,0.70203616485219,0.5457216474008753,0.3499167586148325,0.9120283834187464,0.6853054539522758,0.6526406577856099,74,0.5205141923292961,44,0.05374666666666667,0.9577801803053914,5000
scGPT,immune,100,43,400,512,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03677646815776825,160,41.59,0.036956168711185455,0.803351658845055,0.35462611223089835,0.6469933007018983,0.7002969971948492,0.36814317356830817,0.27773777087018736,0.9115347060072171,0.6542418229134734,0.6351850058914028,75,0.5592432619133064,44,0.05233333333333333,0.9135721746667491,5000
scGPT,immune,100,44,400,512,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.036925043910741806,160,43.462,0.03672802075743675,0.8019222364134234,0.3569207267456934,0.6479300135975621,0.6963900500733339,0.4639291780593534,0.3001852017235194,0.9106686478454681,0.6705151019184649,0.6606800664417716,74,0.5534401757183778,44,0.053586666666666664,0.9403908463850037,5000
scGPT,immune,100,45,400,512,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03640439361333847,150,42.418,0.03662966564297676,0.7995191744129779,0.3607690897459901,0.6547890679887797,0.7029372118212671,0.5062988634423494,0.31068306232874576,0.9107402128756406,0.6847925113785318,0.657643397587435,74,0.56546120283756,44,0.056920000000000005,0.9735652463128258,5000
scGPT,immune,100,46,400,512,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.037017691880464554,160,44.738,0.03680107370018959,0.801695116479322,0.3572849402132062,0.6474915075799271,0.6984950113898573,0.5503675804274035,0.3694978801772876,0.9125784637777845,0.6830263341429321,0.6594694381511637,73,0.5204681081146417,44,0.053173333333333336,0.9649482364998959,5000
scGPT,immune,500,42,400,512,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.033054642379283905,200,96.959,0.03312362730503082,0.7624011385876013,0.41874450388032913,0.6888783216908388,0.7320934245694384,0.33408541751229,0.26193252746086954,0.9076811110774176,0.7125507315077235,0.6928096962110525,76,0.6020557268387319,44,0.06993333333333332,0.9614661649846549,5000
scGPT,immune,500,43,400,512,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.033475399017333984,190,91.42,0.03349944204092026,0.7665135915124537,0.4124569140266793,0.6828935608639791,0.7255642302630296,0.29474425884375655,0.2477403556535506,0.9023355672135125,0.708430352957111,0.6722299745572102,76,0.6389676754842868,44,0.06572,0.9278178201461122,5000
scGPT,immune,500,44,400,512,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03338939696550369,170,84.971,0.03314654156565666,0.7634678109878515,0.41711690158541825,0.6850993412273026,0.7281234172678157,0.3584350074043609,0.26780629384953586,0.9042617581951056,0.7078751415820304,0.6818028110798975,76,0.6386705444976704,44,0.06427999999999999,0.9485064664527969,5000
scGPT,immune,500,45,400,512,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03299814462661743,220,102.456,0.033140167593955994,0.761897232565215,0.4195126070094667,0.6942416718423043,0.7376792855071456,0.342239934428602,0.2542669438908616,0.9072280680474271,0.720654779180863,0.695788602009393,75,0.6348497780168743,44,0.07166666666666666,0.9736140081563963,5000
scGPT,immune,500,46,400,512,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03335447981953621,170,87.537,0.033188335597515106,0.7630796216460587,0.41770949102850785,0.6838842934538226,0.7289589772621274,0.37998636406552666,0.29905941362878685,0.9009170027594989,0.7165098167241881,0.6882293935301437,76,0.6268972961262043,44,0.06545333333333334,0.9756723055479701,5000
scGPT,immune,700,42,400,512,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.032442014664411545,180,124.08,0.03253179043531418,0.7560841520969515,0.42833675494783396,0.6972178391679398,0.7369003410673469,0.356173155910302,0.2659535747994495,0.8959990296267095,0.7181235527573969,0.6958269287692906,76,0.6331451980584735,44,0.07328,0.9585586911695367,5000
scGPT,immune,700,43,400,512,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03240196406841278,250,151.602,0.03251003846526146,0.7556734258791327,0.42895767342009505,0.6975911733079494,0.7394636613325952,0.3701927047325736,0.2713829625485983,0.9051393395396792,0.7195791305287234,0.6859663220301455,76,0.6189915617023014,44,0.07132000000000001,0.9248528816717595,5000
scGPT,immune,700,44,400,512,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03256373107433319,180,117.564,0.03239781782031059,0.7553082563246153,0.4295094379278692,0.695546890525642,0.7370037170455638,0.38471409217839647,0.2854697340371224,0.8962695211814296,0.7212863914771981,0.6929755130983336,76,0.622465560857312,44,0.06850666666666666,0.953168225817923,5000
scGPT,immune,700,45,400,512,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.032146066427230835,270,177.91,0.032342731952667236,0.7531603064192097,0.4327495528345221,0.7056454173583145,0.7476164311138511,0.39428566966540923,0.2724699499730142,0.9053819328622981,0.7401750472584122,0.7143072361480072,75,0.6524874344587996,44,0.07554666666666666,0.9771212917612109,5000
scGPT,immune,700,46,400,512,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03254037722945213,250,162.495,0.032432492822408676,0.7547904086667163,0.43029143898473143,0.6994710121079089,0.7425968343589103,0.39762449347550005,0.27963050230940445,0.9074148649058436,0.7359124424649919,0.712928892035155,76,0.6225720336287439,44,0.07251999999999999,0.97570327062243,5000
scGPT,immune,900,42,400,512,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03174201026558876,230,155.649,0.03177960216999054,0.7475356486400484,0.44119045401230217,0.7060967897809335,0.7456435044679484,0.3739459632867749,0.28120926619080444,0.9063705006519696,0.7293180636331715,0.7126231227928792,76,0.612576936396567,44,0.07568,0.9616571868992573,5000
scGPT,immune,900,43,400,512,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03180296719074249,290,196.544,0.03186745196580887,0.7484185732519713,0.4398696392114838,0.7035760313816143,0.7470188958858467,0.3732598639427049,0.26833154845753054,0.9035030475786154,0.727936198057433,0.6982298591708176,76,0.639251136254505,44,0.07133333333333333,0.9262566588762887,5000
scGPT,immune,900,44,400,512,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.032052092254161835,200,145.205,0.03178289160132408,0.7483177788166985,0.4400205019068427,0.7035416054360657,0.7440399395320019,0.41418842452646043,0.296208878897238,0.8974060708978986,0.7358376891579987,0.718533820403613,75,0.6291817847545982,44,0.07254666666666668,0.957315101184411,5000
scGPT,immune,900,45,400,512,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03164374455809593,260,172.804,0.031862400472164154,0.7478066107817649,0.44078527287109004,0.7063718195872091,0.7495266693392952,0.40509088974635044,0.3041295049467361,0.9051138672408041,0.7400633274931906,0.7132329877871496,76,0.6346347598628788,44,0.07601333333333332,0.9772959673759799,5000
scGPT,immune,900,46,400,512,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03191453218460083,230,159.876,0.03171300143003464,0.746629082980446,0.44254501244777844,0.7073739707123677,0.7482794145752154,0.4009014563400283,0.29542403426091973,0.9013949116050579,0.7456645828254078,0.7308043382422634,76,0.6461647820983267,44,0.07404000000000001,0.9806137447250998,5000
scGPT,liver,100,42,400,512,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.1629514694213867,280,9.501,1.1668206453323364,0.7974868495066559,0.36401472486394837,0.6598553819394724,0.6739437788687754,0.5041704884189995,0.44109211469573023,0.48162200282087453,0.6621725660247554,0.6742471412517042,554,0.9152032200968341,7,0.16469333333333333,0.974025974025974,5000
scGPT,liver,100,43,400,512,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.161543369293213,320,9.801,1.1724976301193237,0.7986097619198833,0.36222244816626736,0.6560378295967587,0.6694414930605441,0.5090031919172391,0.45346729746900516,0.4835825105782793,0.6601047885353971,0.6696290396239797,556,0.9065587965088058,7,0.16705333333333333,0.9805194805194805,5000
scGPT,liver,100,44,400,512,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.1781567335128784,300,9.912,1.1817036867141724,0.8015820904829889,0.35746615221692135,0.6508950061640555,0.6643619430183378,0.5014494063498536,0.44918201364136207,0.48720733427362484,0.6580161622229062,0.6710850643947617,556,0.9073177075328563,7,0.15703999999999999,0.9844155844155844,5000
scGPT,liver,100,45,400,512,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.1678085327148438,310,10.015,1.1737552881240845,0.7995858387713018,0.36066248643639365,0.6537607284468505,0.6681798026720699,0.503695322062646,0.447189960471965,0.48472496473906906,0.660758486286928,0.6761204587716694,556,0.9029449832957032,7,0.15682666666666667,0.9818181818181818,5000
scGPT,liver,100,46,400,512,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.1785519123077393,300,10.403,1.1664576530456543,0.7988157092458456,0.3618934626620568,0.6549346936272928,0.6699650727796995,0.4875153701295909,0.4371972134940888,0.4874330042313117,0.6604467825158316,0.6732018107790141,556,0.9087037216581344,7,0.15765333333333334,0.9753246753246754,5000
scGPT,liver,500,42,400,512,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9352588653564453,500,33.195,0.9398205876350403,0.7152885693432018,0.4883622625669555,0.7397622047003476,0.7495054149675415,0.5860113451958502,0.4981896232681087,0.5378244005641749,0.7236999890042053,0.7351860052049046,556,0.9556107451784668,7,0.2358533333333334,0.9792207792207792,5000
scGPT,liver,500,43,400,512,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9366666078567505,500,35.393,0.9469367265701294,0.7175219245073114,0.485162287851324,0.7359750111193104,0.7460433189031521,0.5938115064016568,0.5101484949301169,0.5369111424541608,0.7267626034520345,0.7356586769623951,556,0.9630409020131002,7,0.23462666666666665,0.9909090909090909,5000
scGPT,liver,500,44,400,512,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9440521597862244,500,34.821,0.9480121731758118,0.7177142886387431,0.4848861998837829,0.7346528255379883,0.7445470159161058,0.5831623115917639,0.501711466289797,0.535419605077574,0.724638443936728,0.7353916870819688,556,0.9569512262445632,7,0.22794666666666666,0.9909090909090909,5000
scGPT,liver,500,45,400,512,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9380303621292114,500,33.536,0.9430301189422607,0.7169767256920001,0.4859443748159784,0.736432040857219,0.7456836343541515,0.5906067680029394,0.5033849003357295,0.5366537376586741,0.729130504825245,0.7372587373751339,556,0.9560430223414281,7,0.23237333333333335,0.9818181818181818,5000
scGPT,liver,500,46,400,512,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9405874013900757,500,38.826,0.9320343136787415,0.7143516597324989,0.48970170623742404,0.738571795106305,0.7495452424440436,0.5949712647385467,0.49812381019627905,0.5376339915373766,0.7275762598185349,0.7359203481983686,556,0.9571336461690365,7,0.23189333333333334,0.9831168831168832,5000
scGPT,liver,700,42,400,512,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8827955722808838,500,51.404,0.8873193264007568,0.6951587100773625,0.5167543678035775,0.7575694730361507,0.7661956231258121,0.6150838112805056,0.5134847466791431,0.5506770098730607,0.7397560227618458,0.7474008245231951,556,0.9615147930033786,7,0.25108,0.9857142857142858,5000
scGPT,liver,700,43,400,512,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8816863298416138,500,46.37,0.8926030993461609,0.6965264948072675,0.5148508420315017,0.7549161485053774,0.7625755259909616,0.6217951184058562,0.5160637975950823,0.5481699576868829,0.7402079823041059,0.7504813273119335,556,0.9631382796976851,7,0.2511333333333334,0.996103896103896,5000
scGPT,liver,700,44,400,512,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8930104970932007,500,45.728,0.8984724283218384,0.6986402409365143,0.5119018137441693,0.752147668385329,0.7617352478840219,0.6112615502393643,0.520204397691839,0.5476375176304655,0.7380405072879384,0.7469760582123165,556,0.9554035814969155,7,0.24301333333333333,0.9922077922077923,5000
scGPT,liver,700,45,400,512,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8879502415657043,500,47.816,0.892273485660553,0.6974600524104588,0.5135494752916,0.7543094064079577,0.7628278377517725,0.6099293480958665,0.509996456294227,0.5472143864598026,0.7427321827766616,0.7525329301056425,556,0.9663041490763978,7,0.2492,0.9831168831168832,5000
scGPT,liver,700,46,400,512,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8883768916130066,500,50.019,0.882205069065094,0.6950253638198023,0.5169397436471515,0.756406482092403,0.7664416996957415,0.624125817608903,0.5187266499013545,0.5526586741889986,0.7437030913929061,0.7484698776112193,556,0.9664564455188501,7,0.24622666666666665,0.9935064935064933,5000
scGPT,liver,900,42,400,512,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8203974962234497,500,57.432,0.8253489136695862,0.670409702945095,0.5505508301970694,0.7789478241724506,0.7847741400656043,0.6443426024663659,0.5310332304780849,0.5700634696755994,0.7565754317020086,0.7634633329801519,556,0.9683114856854343,7,0.26925333333333334,0.9870129870129869,5000
scGPT,liver,900,43,400,512,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.821099042892456,500,62.575,0.8316565752029419,0.6722559686183948,0.5480719126569438,0.7761081671604927,0.7823750571594,0.6493720020871455,0.5412358434037441,0.5648166431593795,0.7591197868536571,0.7660649416206116,556,0.9626345304968956,7,0.27270666666666665,0.996103896103896,5000
scGPT,liver,900,44,400,512,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8291956186294556,500,60.096,0.8344787359237671,0.6732851589265839,0.5466870947692046,0.774281928463453,0.78153050077246,0.633491273949688,0.5302127190615729,0.5668688293370945,0.7549086231497838,0.764422391905498,556,0.9639804181924938,7,0.264,0.9896103896103896,5000
scGPT,liver,900,45,400,512,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8233643770217896,500,57.543,0.8286221027374268,0.6720253254851957,0.5483819619065168,0.7767095286998756,0.7835185504889494,0.6387300863468628,0.5359706643616184,0.5695944992947813,0.7568837513674196,0.7662007610768823,556,0.9638690328371363,7,0.2643466666666667,0.9831168831168832,5000
scGPT,liver,900,46,400,512,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.8247092366218567,500,61.237,0.8192027807235718,0.6697502184001003,0.5514346449530179,0.7779831768686718,0.78597130189816,0.6468090407442834,0.5290495987812743,0.5669746121297602,0.7593160257912334,0.7651133433899043,556,0.9704357739401682,7,0.26857333333333333,0.9883116883116884,5000
scGPT,lung,100,42,400,512,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,1.0771228075027466,310,27.726,1.0757834911346436,0.7858946926987213,0.3823695319879824,0.6839514927533343,0.6949717295106292,0.472922707168116,0.42231030246509627,0.501710147707654,0.6128216039840457,0.6375216092037246,561,0.9048456317223139,10,0.14345333333333332,0.9776021080368906,5000
scGPT,lung,100,43,400,512,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,1.0820215940475464,250,25.907,1.081920862197876,0.7871845120422283,0.38034054400083894,0.6816847698532579,0.6923905204460272,0.4747029944112397,0.4237838083069656,0.49600805678112414,0.6093577890095124,0.6387784398882581,561,0.9025787000007297,10,0.13833333333333334,0.9478260869565216,5000
scGPT,lung,100,44,400,512,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,1.0796983242034912,300,27.183,1.0756258964538574,0.7862955180211283,0.3817393583398856,0.6835608409663574,0.6937993229861517,0.4621126940827531,0.41188200018120025,0.4981977747937848,0.6159074102487465,0.6447964381901431,561,0.9060594549308565,10,0.14564000000000002,0.9836627140974966,5000
scGPT,lung,100,45,400,512,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,1.0800334215164185,320,28.064,1.0761356353759766,0.7863553051382237,0.381645334080971,0.6841124487480049,0.6951479402926755,0.46512688901892074,0.41839558068728616,0.5040984078265874,0.6167773456313141,0.6461120148810876,561,0.9015234899838043,10,0.14415999999999998,0.9885375494071146,5000
scGPT,lung,100,46,400,512,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,1.0855616331100464,300,27.052,1.0873053073883057,0.7898313154346451,0.37616649315877804,0.6810696971690793,0.6916734701824008,0.4639288707566137,0.4166339891326074,0.49952426625743335,0.6138181560235267,0.6414220957673447,561,0.9011990482938317,10,0.1392,0.9860342555994729,5000
scGPT,lung,500,42,400,512,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8435250520706177,500,67.958,0.8421528935432434,0.695552821324659,0.5162062727473069,0.7657192010934795,0.77351203927483,0.6003942553159074,0.49285225954344225,0.5552781507769039,0.7072395827520593,0.7238227744528182,561,0.9615382015608017,10,0.21107999999999996,0.9930171277997365,5000
scGPT,lung,500,43,400,512,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8406486511230469,500,66.612,0.8412260413169861,0.6944418167259597,0.5177505631823487,0.7665080631936845,0.7739413904136576,0.5937330137643438,0.4905831546202164,0.5556877038173796,0.7080699427714978,0.723138442828477,561,0.9597947864045169,10,0.21566666666666665,0.9652173913043478,5000
scGPT,lung,500,44,400,512,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8389165997505188,500,69.133,0.8347746729850769,0.6926548745153258,0.5202292248101583,0.7676289666137137,0.7759950847749854,0.5988539303483443,0.48905200187753645,0.5561471321695762,0.7142510496370977,0.7279764486043542,561,0.9644846438680208,10,0.2191733333333333,0.9938076416337285,5000
scGPT,lung,500,45,400,512,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8428211808204651,500,64.929,0.8404805064201355,0.6951960218691465,0.5167024911773132,0.7662826915286038,0.7729884452639781,0.5931895471493137,0.47961423485513455,0.5556493381929791,0.7069768369165126,0.723943593319409,561,0.9651459389314487,10,0.21638666666666667,0.9872200263504611,5000
scGPT,lung,500,46,400,512,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8439809083938599,500,65.556,0.845761775970459,0.6965450691188081,0.514824966686275,0.7654437790826681,0.7732641382813049,0.5964158208920961,0.49092110004143313,0.5524333397276041,0.7092659686321213,0.72418343998608,561,0.9599878318944526,10,0.21163999999999997,0.9931488801054017,5000
scGPT,lung,700,42,400,512,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8116145730018616,500,81.875,0.8106907606124878,0.6826919232480133,0.5339317379319287,0.7765020520847596,0.7835239046352112,0.6097133013186061,0.4952664451097675,0.5594101285248417,0.7173287997296197,0.731528837011146,561,0.9712172499659372,10,0.22510666666666665,0.989855072463768,5000
scGPT,lung,700,43,400,512,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8112004399299622,500,82.373,0.8111397624015808,0.6822100288022643,0.5345894766016136,0.7769430044430493,0.7837984118100434,0.6100271611480858,0.5000415086220809,0.5574256666027239,0.7190708783465259,0.7337072765681365,561,0.9662320842702702,10,0.2274933333333333,0.9752305665349141,5000
scGPT,lung,700,44,400,512,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8116918206214905,500,78.384,0.8074465990066528,0.6815944677690138,0.5354289815066748,0.7772118197676443,0.7847884345361802,0.6109424945192045,0.4988076530512199,0.5579407251103012,0.7225690869680769,0.7353201775102741,561,0.9673206062541347,10,0.23018666666666668,0.98866930171278,5000
scGPT,lung,700,45,400,512,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8124522566795349,500,75.924,0.8100582361221313,0.6827209887738772,0.5338920514876195,0.7769540454471223,0.783355813986202,0.6138984315469818,0.4900841995852748,0.5599616343755994,0.7195957407925182,0.7322025243428985,561,0.969721815081696,10,0.22574666666666668,0.9823451910408432,5000
scGPT,lung,700,46,400,512,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8107534050941467,500,82.345,0.8123584389686584,0.6829289117085213,0.5336081015526146,0.776905293542346,0.7836839975436845,0.6118364539269293,0.49819252824799504,0.5606157682716286,0.7228154137638483,0.7335563257927995,561,0.9652167690041025,10,0.2264,0.992094861660079,5000
scGPT,lung,900,42,400,512,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.750667154788971,500,91.601,0.749854564666748,0.6567784688655389,0.5686420428346383,0.7971623530493459,0.8027493283310464,0.64123988271573,0.5164760985228561,0.5774199117590639,0.7407703710577451,0.7525852626559942,561,0.9703787672914348,10,0.24857333333333337,0.9860342555994729,5000
scGPT,lung,900,43,400,512,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.7454758882522583,500,92.471,0.746239960193634,0.654552988393878,0.5715603853846438,0.7988282939264694,0.804482788690982,0.6408169430433217,0.5235468768750937,0.5822942643391521,0.7414224266287155,0.7531529201523707,561,0.9706602662123022,10,0.24481333333333333,0.9727272727272728,5000
scGPT,lung,900,44,400,512,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.7483985424041748,500,88.914,0.7448041439056396,0.6547536614990803,0.5712976427535478,0.7986318035033431,0.8049536056128206,0.6397447049034308,0.5165124048540722,0.579927105313639,0.7438149997123078,0.754734780327055,561,0.973537176859077,10,0.2480133333333333,0.9868247694334649,5000
scGPT,lung,900,45,400,512,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.7490484118461609,500,92.293,0.7471533417701721,0.6559273324748106,0.5697593345124793,0.7980298778954973,0.8034402267015681,0.6456906695114973,0.5137699428722737,0.5785277191636294,0.7390570538435959,0.7503566811353215,561,0.9747250212616223,10,0.24558666666666668,0.9758893280632409,5000
scGPT,lung,900,46,400,512,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.749672532081604,500,89.435,0.7512591481208801,0.6567928751655148,0.5686231191318165,0.7973274309358236,0.8032163379061874,0.6465711954823151,0.5265353427683486,0.5762305774026472,0.7422124994632794,0.7526665381421912,561,0.9669908508645739,10,0.24734666666666666,0.9897233201581026,5000
scGPT,ms,100,42,400,512,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.18051855266094208,180,7.026,0.1777232438325882,0.8172480069600484,0.3321056951198287,0.6302422573812999,0.6529338749950044,0.4653384504624096,0.387730422877773,0.5900234631628343,0.6407776442611717,0.632529403288383,282,0.8382868157657044,17,0.10101673705615516,0.9701861605886372,2131
scGPT,ms,100,43,400,512,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.17891715466976166,150,6.541,0.17929355800151825,0.8190116787441198,0.3292198700807387,0.628846840840152,0.6505879945163042,0.4688604020608239,0.40215336793095835,0.5921163772876584,0.6511130715995092,0.6449509241509788,282,0.8316335311423497,17,0.09992178945721883,0.9612902577298861,2131
scGPT,ms,100,44,400,512,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1783721148967743,160,7.498,0.17921675741672516,0.820155815091928,0.32734443897089516,0.6252412853429801,0.6504206800246166,0.46904341462454635,0.39212448539988665,0.6014359455654622,0.6357431679285496,0.6379120211855721,282,0.844981082619742,17,0.10004692632566871,0.9829520324876361,2131
scGPT,ms,100,45,400,512,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.18012772500514984,140,7.307,0.1809598058462143,0.8161461226003217,0.3339055065644606,0.6258372206643082,0.6523396053022317,0.47517268984288896,0.3989408770138991,0.5812388549976536,0.6155917708020383,0.6375042566483857,282,0.8290509424322925,17,0.09366494603472549,0.9759760363475533,2131
scGPT,ms,100,46,400,512,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.18066343665122986,160,6.423,0.17875076830387115,0.8185412867431002,0.32999016189694985,0.6286553916711969,0.6516010608434067,0.4659028693163902,0.39333099717118275,0.5889160018770531,0.6070752525968115,0.6176614861259657,282,0.8401832042138436,17,0.09863913655560769,0.9757314409017195,2131
scGPT,ms,500,42,400,512,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16648276150226593,240,29.175,0.16457705199718475,0.7914425769153192,0.3736186474456391,0.6600361282264976,0.6790198555971233,0.47983069600620265,0.4027198499220467,0.5923322383857343,0.6605222292207857,0.6549862705422383,282,0.8998619677485596,17,0.12069450961989675,0.971687239489097,2131
scGPT,ms,500,43,400,512,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1652049422264099,210,26.688,0.1647498458623886,0.7897765042014727,0.3762530734113012,0.6588242761612927,0.680689186014996,0.49582586490689945,0.40477995965812863,0.5928296574378227,0.6803603516763785,0.674973046809179,282,0.8992902360136983,17,0.12038166744877209,0.9727292831008001,2131
scGPT,ms,500,44,400,512,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16503125429153442,170,22.505,0.16610154509544373,0.7945473747750644,0.3686944692380534,0.6533062107024421,0.6770521009235981,0.47777425934124584,0.401316485219109,0.5774847489441577,0.6599570155174619,0.6608433895801151,282,0.884314045919775,17,0.11875488815892382,0.9872508812137294,2131
scGPT,ms,500,45,400,512,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16584929823875427,200,25.145,0.16701410710811615,0.7892101236905573,0.3771473806643353,0.6566986536892262,0.6813766986707062,0.48126367487338695,0.4037901507999575,0.5815767245424684,0.6467688901133974,0.6660645561479043,282,0.8869615706925935,17,0.11465665571719066,0.9631599051103694,2131
scGPT,ms,500,46,400,512,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16585953533649445,210,31.888,0.16488607227802277,0.7914205270447351,0.3736535493722337,0.6590875250467221,0.6835878535258785,0.4777683562600977,0.39587704900200893,0.587038948850305,0.6413351963585521,0.6507801222704114,282,0.8842420686722582,17,0.12031909901454715,0.9841381528688029,2131
scGPT,ms,700,42,400,512,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16377942264080048,270,42.342,0.16216695308685303,0.7864335769885099,0.3815222289850575,0.6664096190700365,0.6857744029801628,0.4916732449543905,0.4010724455212813,0.5898639136555608,0.6675256231635798,0.6654407550321513,282,0.9065514544582325,17,0.12313467855466916,0.9717542519400104,2131
scGPT,ms,700,43,400,512,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16251257061958313,220,35.622,0.162662073969841,0.7856837211780987,0.38270109027573573,0.6643711688307671,0.6855122094429837,0.499852354032269,0.4056512677912939,0.5722665415297982,0.6850817159800462,0.6774319745932267,282,0.9023118006337713,17,0.12106992022524636,0.9763177998472116,2131
scGPT,ms,700,44,400,512,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16252973675727844,240,38.245,0.16408582031726837,0.7906482837441209,0.3748752914124761,0.6598875900744873,0.6826616418415157,0.4729040511188623,0.4002807567381845,0.5801126231816048,0.6626320073467655,0.6651930310212288,282,0.9032441354205687,17,0.12157046769904585,0.9856660367496279,2131
scGPT,ms,700,45,400,512,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1637287586927414,240,37.206,0.16461358964443207,0.7842807922639509,0.38490363888582957,0.6638109301293171,0.6878758015894736,0.4810273660373302,0.40759856193862753,0.5693571093383388,0.649544651266518,0.6718417375108829,282,0.8910521778846268,17,0.12078836227123416,0.9798895634808946,2131
scGPT,ms,700,46,400,512,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16340474784374237,250,42.652,0.1622728705406189,0.7859773876706627,0.3822395460704008,0.6656115228186305,0.6886344853603144,0.4888857522143273,0.4002555329482043,0.580112623181605,0.6516061545011891,0.6561180799463543,282,0.8862594483621306,17,0.1215078992648209,0.9817089515231929,2131
scGPT,ms,900,42,400,512,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1620108187198639,290,54.176,0.16029569506645203,0.7824651741075442,0.3877482513088505,0.6709850086523813,0.6908531786451904,0.491636982458253,0.40169774974038897,0.5753261379633975,0.6693577229070985,0.6675191444934646,282,0.909024131050733,17,0.1250743000156421,0.9700018763486256,2131
scGPT,ms,900,43,400,512,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.160901740193367,290,58.154,0.16058388352394104,0.7811573781718846,0.3897931505276273,0.6695461985659471,0.6912728573385843,0.49798299009119174,0.40748418641941997,0.5726982637259503,0.6904212848990731,0.6842532983192986,282,0.9037282085656563,17,0.12401063663381823,0.971868173106563,2131
scGPT,ms,900,44,400,512,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.160643070936203,360,68.571,0.16209590435028076,0.7863681867237371,0.3816250749088218,0.6641317780389565,0.6887821828679127,0.48297206625671407,0.4075818324176767,0.5892632566870014,0.6674908955758527,0.6752490404141535,282,0.8989607467879727,17,0.12576255279211637,0.9852405076863281,2131
scGPT,ms,900,45,400,512,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16228415071964264,220,40.162,0.16331268846988678,0.7816614764073573,0.38900533630067036,0.6656794854640007,0.6898236456346649,0.4879037857985947,0.399536933584522,0.5589488503050212,0.6546157173444904,0.6729323057194275,282,0.8963128257846449,17,0.12219615204129515,0.9712282042003404,2131
scGPT,ms,900,46,400,512,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16188159584999084,260,48.244,0.1610211580991745,0.7835253430820925,0.3860880367480891,0.6689864947450656,0.6911722510820055,0.48805830232725894,0.4024888284485643,0.5744345377756921,0.6484750774470918,0.657870506790636,282,0.8860823466479614,17,0.12532457375254183,0.9804558186911129,2131
scMulan,Zheng68k,100,42,400,1120,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.11011021584272385,500,18.597,0.10967642813920975,0.6594585278648472,0.5651144500263285,0.8174968406881313,0.826741683774127,0.40866501427351765,0.37829909701997927,0.8215512708150745,0.5960043193479466,0.6032765099178956,244,0.7762010708137784,11,0.08433333333333334,0.9815295815295818,5000
scMulan,Zheng68k,100,43,400,1120,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.11032545566558838,480,19.625,0.10967279970645905,0.6606682312622831,0.5635174882007663,0.8148951574743896,0.8256504141708607,0.48128945446057303,0.42907131469023096,0.8173239848086473,0.5719869054562509,0.5896395911793005,241,0.7543507162010183,11,0.07769333333333332,0.9853535353535355,5000
scMulan,Zheng68k,100,44,400,1120,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.1105000376701355,480,17.533,0.11096224933862686,0.6616798080204149,0.5621798316580668,0.8152011046655644,0.8247412861820682,0.4764172151470609,0.4606310427609828,0.8239263803680982,0.588415269043457,0.5989975834483445,240,0.7652310594895327,11,0.08112,0.9821789321789324,5000
scMulan,Zheng68k,100,45,400,1120,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.11054420471191406,500,19.606,0.1105891689658165,0.662376044031177,0.5612579762936083,0.8150324846653391,0.8217745698743693,0.48018252185914023,0.44679842379146084,0.8260035056967572,0.5821030015994286,0.6006343479927697,244,0.7705413278144689,11,0.07604,0.9784992784992786,5000
scMulan,Zheng68k,100,46,400,1120,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.11073677986860275,480,18.126,0.10974176228046417,0.6614516649521951,0.5624816949319691,0.8159397111201835,0.8242680519848888,0.500849801557213,0.4556601309939202,0.8214314928425357,0.5585202576437478,0.5763577974255434,240,0.7846364252230633,11,0.08121333333333333,0.9904761904761906,5000
scMulan,Zheng68k,500,42,400,1120,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.07835347205400467,500,50.086,0.07733374089002609,0.5561070050417609,0.6907449989434828,0.8704465355188118,0.8816236240055317,0.6072111555759505,0.5446685170260079,0.8638328951212386,0.6470275473386525,0.6642135703376563,244,0.8066594012454045,11,0.15014666666666668,0.9823232323232326,5000
scMulan,Zheng68k,500,43,400,1120,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.07820005714893341,500,52.076,0.07791104912757874,0.5598053227615104,0.6866180006078813,0.8671659114593278,0.87876709601152,0.658155107054603,0.5288037936828917,0.8637861524978089,0.6592103444749298,0.6475735198870834,244,0.80727324844286,11,0.13812,0.9897546897546899,5000
scMulan,Zheng68k,500,44,400,1120,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.07747485488653183,500,49.967,0.07846927642822266,0.559043017737207,0.6874709043192768,0.8686847607644895,0.878548470004352,0.6415169329072642,0.5451143716179169,0.8572158924919661,0.6578193129350015,0.6589993860686405,243,0.810200697652935,11,0.13898666666666665,0.978787878787879,5000
scMulan,Zheng68k,500,45,400,1120,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.07857473939657211,500,46.936,0.0778069719672203,0.5584026153265749,0.6881865191964412,0.8677482290149751,0.8773521839773151,0.6200633080794611,0.5417546119077518,0.8605083260297984,0.6553887742206801,0.665309847373506,244,0.8173047029722096,11,0.12953333333333333,0.9823953823953825,5000
scMulan,Zheng68k,500,46,400,1120,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.07901010662317276,500,45.335,0.07875063270330429,0.5628993087081121,0.6831443682559295,0.8653087459557968,0.8763828999118954,0.6053078605783548,0.5156559722584739,0.8610166520595969,0.6336288715402245,0.6379560874331385,244,0.7946648187562223,11,0.13014666666666666,0.9942279942279945,5000
scMulan,Zheng68k,700,42,400,1120,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.07143906503915787,500,61.624,0.07064536213874817,0.5318203054601182,0.7171671627003067,0.8797132445731084,0.8912883811591225,0.6711312766844557,0.5499990085087186,0.858428279287175,0.6827714917535956,0.6795583820933647,241,0.8181480143741313,11,0.16742666666666664,0.9795093795093798,5000
scMulan,Zheng68k,700,43,400,1120,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.07213003933429718,500,65.33,0.07157467305660248,0.5370488192659917,0.7115785657250042,0.8769854386754525,0.8881607181928124,0.6222774236420018,0.5535476686669172,0.8620595968448729,0.662651804726014,0.6651779326348498,244,0.7959120790292231,11,0.15092,0.9899711399711402,5000
scMulan,Zheng68k,700,44,400,1120,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.07100185006856918,500,63.93,0.0718354731798172,0.5351187945054736,0.7136478757670087,0.8779918675895312,0.8898638814525599,0.6667232283589568,0.566130780661362,0.8679141104294478,0.6876475435832562,0.6760684742591342,244,0.823179636526001,11,0.16118666666666664,0.9781385281385283,5000
scMulan,Zheng68k,700,45,400,1120,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.07204762101173401,500,73.149,0.0711754783987999,0.5343150857977408,0.714507389088953,0.8784054263850296,0.8881177785471317,0.6925659893319708,0.5716619580704422,0.8695530236634531,0.681385847789594,0.6779222733751775,244,0.8085520810785451,11,0.14481333333333332,0.9764790764790767,5000
scMulan,Zheng68k,700,46,400,1120,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.07127274572849274,500,72.792,0.07105454057455063,0.5347539584089299,0.7140382039659805,0.8777993661137374,0.889203833965656,0.6340341809790602,0.5269765377303216,0.85788197487584,0.6458441441218796,0.665988742519603,244,0.8192124384708516,11,0.15169333333333332,0.9941558441558443,5000
scMulan,Zheng68k,900,42,400,1120,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.06740599870681763,500,89.261,0.06626804172992706,0.515205097669605,0.7345637073352529,0.8858434464567673,0.8973521654109553,0.73032049068588,0.646512459430716,0.8592258252994449,0.6942793846136118,0.6928427774337317,244,0.8132485148136538,11,0.18172,0.9835497835497837,5000
scMulan,Zheng68k,900,43,400,1120,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.06687862426042557,500,84.406,0.06652365624904633,0.5178639547289329,0.7318169243925098,0.8843267268124072,0.8965867632242345,0.6990337674793803,0.6137263382310085,0.852378030966988,0.6773316105484366,0.6804606225283589,241,0.7952760303887823,11,0.16878666666666667,0.9901154401154404,5000
scMulan,Zheng68k,900,44,400,1120,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.06659375131130219,500,96.074,0.06728331744670868,0.5181359017583059,0.7315351873091072,0.8845459634027816,0.8970351432563022,0.6927008128920982,0.6009762012022838,0.8462547472976921,0.7124683522500099,0.6925123056101172,243,0.8243617084456645,11,0.1724933333333333,0.9852813852813855,5000
scMulan,Zheng68k,900,45,400,1120,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.0675259530544281,500,83.416,0.06670202314853668,0.5174707072250666,0.7322240671639894,0.8848376525575281,0.896028514817206,0.6999173318483545,0.5780029093092156,0.8491557113643002,0.7008548018304344,0.6905917880287553,244,0.8081749744460538,11,0.15796,0.9792929292929295,5000
scMulan,Zheng68k,900,46,400,1120,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.0664515271782875,500,80.384,0.06644938141107559,0.5171704595344443,0.7325347157849318,0.8845729961800358,0.8962398967209266,0.6978178832685478,0.5851389526264448,0.8593748174116272,0.6802209068144457,0.6805578934642985,243,0.8120197456676742,11,0.1644,0.9921356421356423,5000
scMulan,cortex,100,42,400,1120,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07307767868041992,150,4.268,0.0717889741063118,0.6397437470312364,0.5907279381344335,0.5303179445814276,0.5383851353671594,0.6590576537911612,0.5309935445326368,0.7885795778665146,0.7221741055843396,0.7378786954667456,242,0.8112211548786608,7,0.08469290739684351,0.9994526546250683,1753
scMulan,cortex,100,43,400,1120,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07255461812019348,160,4.516,0.07239962369203568,0.6462220774617534,0.5823970266010156,0.528476012127658,0.5315973843447999,0.6650400509550985,0.5428016558148027,0.79124928693668,0.727808343219122,0.7408760988726866,242,0.8172752841586992,7,0.0889903023388477,0.9688013136288999,1753
scMulan,cortex,100,44,400,1120,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07195809483528137,180,4.692,0.07234734296798706,0.6421884053594598,0.5875940520218743,0.5277547601335711,0.5340977074102266,0.6518296790474557,0.5423846476050307,0.7916029663434112,0.7239503186821016,0.7365126174052111,242,0.8233014128027185,7,0.09172846548773532,0.9792008757525997,1753
scMulan,cortex,100,45,400,1120,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07325229048728943,220,5.224,0.07348041981458664,0.6478047512366366,0.5803490042752394,0.534676698941518,0.5425669351376772,0.6508680526012984,0.5583909016350623,0.790405019965773,0.7226632943423572,0.7307393919501098,242,0.8368352732225617,7,0.08746910058946566,0.9994526546250683,1753
scMulan,cortex,100,46,400,1120,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.0734746903181076,190,4.889,0.07357465475797653,0.6495550999515313,0.5780781721269561,0.5372077678386039,0.5420705273620907,0.6449124292372059,0.5417920902152492,0.7949229891614376,0.754473638137015,0.7427573164149902,242,0.8139240204976179,7,0.09009317360714965,0.9978106185002736,1753
scMulan,cortex,500,42,400,1120,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06268705427646637,230,12.347,0.06096317991614342,0.6038641984215105,0.6353480298647466,0.6313040594378335,0.6451313891741051,0.6673452158561228,0.5368817834263406,0.8115573302909298,0.7709807755207022,0.7775130361648596,242,0.891355923146134,7,0.10545731127590796,0.9978106185002736,1753
scMulan,cortex,500,43,400,1120,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.0631384626030922,260,14.078,0.06300293654203415,0.6146225027250332,0.6222391791440167,0.6139903921125466,0.6270707267520401,0.6661055369171295,0.5559639451577915,0.816714204221335,0.7771245546305955,0.7808264472362005,242,0.8694081702811577,7,0.10222475755847119,0.9896004378762999,1753
scMulan,cortex,500,44,400,1120,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.062080468982458115,280,14.35,0.06248955428600311,0.6106797536649131,0.627070238463761,0.6293944088525297,0.6442887994188726,0.6648611519958416,0.5454080850348266,0.8169880205362237,0.7679518794274144,0.7671510447038821,242,0.88103610555312,7,0.1086518349496102,0.980295566502463,1753
scMulan,cortex,500,45,400,1120,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.061927516013383865,210,11.702,0.06250401586294174,0.6096877080723515,0.6282808986254831,0.6202748981372491,0.6330969206555579,0.6677782140371995,0.570110581621871,0.8101768397033656,0.7674319973409145,0.7782726850090166,242,0.888917164918746,7,0.10838562464346833,0.9972632731253421,1753
scMulan,cortex,500,46,400,1120,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.062496718019247055,370,19.433,0.06313179433345795,0.6135837774530899,0.6235149480463971,0.626435582899128,0.6357970537616255,0.6581318316775444,0.5498893562907432,0.8207758128921848,0.7905716023322488,0.7782749519057949,242,0.8983424993410561,7,0.10800532420612284,0.983032293377121,1753
scMulan,cortex,700,42,400,1120,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.061765752732753754,280,18.039,0.05993254855275154,0.61579066118726,0.6208018615945572,0.6466649316021379,0.6608692328772199,0.6749594516660943,0.5391685538626623,0.8185396463205933,0.7775632189886189,0.7821953700800538,242,0.8970778366637493,7,0.11530709260315648,0.9956212370005473,1753
scMulan,cortex,700,43,400,1120,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.061313144862651825,330,21.806,0.06084809452295303,0.6214363850109809,0.613816819384484,0.6365391266897479,0.6512733755722884,0.6617912184421372,0.5391138313712557,0.8188933257273245,0.7816028475132524,0.7835461696466401,242,0.8965935059178917,7,0.10675033276288266,0.9912424740010948,1753
scMulan,cortex,700,44,400,1120,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.060654301196336746,200,13.506,0.06081913039088249,0.6196730914507784,0.6160052597318352,0.643169407488019,0.6557707532153767,0.6725184139171227,0.5558365106081605,0.8105419281232172,0.775555529385872,0.7701210394197925,242,0.8850111411736933,7,0.1142422513785891,0.9808429118773946,1753
scMulan,cortex,700,45,400,1120,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06018863990902901,250,16.708,0.06088528037071228,0.6185444916617663,0.6174027118348872,0.6437956221350828,0.6552524717431878,0.6621779859867583,0.5570455476254383,0.8150028522532801,0.7695117610350294,0.7789403288394621,242,0.8916826618207204,7,0.11241680927933066,0.9994526546250683,1753
scMulan,cortex,700,46,400,1120,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.061407964676618576,200,13.246,0.061584893614053726,0.6233237062993399,0.6114675571652544,0.6293753680767692,0.6409372778847435,0.6656918429109933,0.5539606343352241,0.8029663434112949,0.790383232038595,0.7800984697137401,242,0.8878128712829336,7,0.10998288648031945,0.9934318555008209,1753
scMulan,cortex,900,42,400,1120,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.060278162360191345,200,15.526,0.05877125263214111,0.6263279446696446,0.6077133057258987,0.6556681752291191,0.6715903716308925,0.6719804184076497,0.5462482155546748,0.8028864803194524,0.7729034213321097,0.7807659085785738,242,0.9110758034235751,7,0.11481270203460733,0.9994526546250683,1753
scMulan,cortex,900,43,400,1120,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.05993042141199112,290,22.094,0.05934735760092735,0.6303267728841357,0.6026881593854712,0.6541152910977265,0.6748979742191958,0.670093629054071,0.5451608530701592,0.8173645179691957,0.7804870415739895,0.7863923320353903,242,0.8947736190051024,7,0.11264498954173796,0.990695128626163,1753
scMulan,cortex,900,44,400,1120,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.059671711176633835,200,14.571,0.059984903782606125,0.6319059776872301,0.6006948353631458,0.6569013565165114,0.6757876227995132,0.6694308470276338,0.5609840586401732,0.8041528807758129,0.7817157851464085,0.7731718481607781,242,0.8939994336236194,7,0.1160676934778475,0.986863711001642,1753
scMulan,cortex,900,45,400,1120,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.059454433619976044,220,17.022,0.059867262840270996,0.6296408373378857,0.6035524159564463,0.6544482364893078,0.6678109086004488,0.6708455114339955,0.5639068596517922,0.8117969195664575,0.7696403293509754,0.7832569641756324,242,0.9032399389605159,7,0.11580148317170563,0.9994526546250683,1753
scMulan,cortex,900,46,400,1120,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.060680847615003586,250,18.368,0.06096789985895157,0.6368058293036281,0.5944783357649186,0.6391056796794523,0.651631474409674,0.6668263903424088,0.5562184674862622,0.8078151739874501,0.7953793195244782,0.7827881131754885,242,0.9029148961862764,7,0.11245483932306521,0.983032293377121,1753
scMulan,covid,100,42,400,1120,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06320460140705109,500,61.953,0.06327030062675476,0.6194587583077653,0.6162708467558016,0.7938853244831628,0.8418457937815823,0.6202048867309113,0.44239267018696216,0.8540790960451977,0.5662515363302528,0.5626790529414486,131,0.7804238234341341,38,0.21072,0.9069807912544439,5000
scMulan,covid,100,43,400,1120,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06269778311252594,500,67.184,0.0631641149520874,0.6187038155206985,0.6172055886601294,0.7927072902873655,0.8436420018507258,0.629589491099811,0.4520034823138928,0.8525620557681793,0.5699021133720186,0.5650338777949678,132,0.7767434590711004,38,0.2043066666666667,0.9842027777007658,5000
scMulan,covid,100,44,400,1120,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06308343261480331,500,61.706,0.06266433000564575,0.61766475560776,0.6184902496800062,0.7935030796593787,0.8421307648794794,0.6169819681398594,0.4617271046608621,0.8508328777109531,0.551331999723203,0.5576475146201032,130,0.7763467789287741,38,0.20254666666666668,0.96647691191998,5000
scMulan,covid,100,45,400,1120,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06335307657718658,500,67.874,0.0633760318160057,0.6202480558407086,0.6152923492258211,0.7946419273038176,0.8449547100260097,0.6252945449667312,0.4379983105239874,0.8486043375250591,0.5605010946887672,0.5715799085717391,128,0.7873776201989092,38,0.212,0.9823382354748252,5000
scMulan,covid,100,46,400,1120,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.0633130744099617,500,60.997,0.06303928792476654,0.6198071979166423,0.6158390374107203,0.7922290955701633,0.841531851304689,0.6304683053770255,0.4603648439373278,0.8528252232549663,0.5701817883808478,0.5581231800244625,133,0.7864167272278622,38,0.2068,0.9825476816560224,5000
scMulan,covid,500,42,400,1120,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04476863145828247,500,154.507,0.04474508389830589,0.5230567700091491,0.7264116153475961,0.8557184917879096,0.8943377588369066,0.7317665264232245,0.5327424387968814,0.8585624202660834,0.6452353461414948,0.639484413355734,133,0.8409990966916184,38,0.27725333333333335,0.9122980269670083,5000
scMulan,covid,500,43,400,1120,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04500382021069527,500,154.722,0.045606713742017746,0.527481605878975,0.7217631554593377,0.8543311854445946,0.8935671971510291,0.7267659398778789,0.5311112021605131,0.8627585201385092,0.6379202947130933,0.6307610376573425,130,0.829115350371436,38,0.2752666666666667,0.8983320776108594,5000
scMulan,covid,500,44,400,1120,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04548300430178642,500,166.163,0.04541086032986641,0.5277985998202653,0.7214286380277675,0.8543411594718453,0.8937262413696094,0.7579403850184909,0.547925884585567,0.8669444140696192,0.640462502992485,0.628415920965617,131,0.8149123608177963,38,0.26708000000000004,0.8672192048661709,5000
scMulan,covid,500,45,400,1120,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.045270126312971115,500,159.956,0.04541150853037834,0.5266945723952113,0.7225928274094255,0.8563029280794919,0.8923616257107674,0.7228488969965344,0.5372249390649122,0.8669502460360854,0.649021802493867,0.6305639736573093,133,0.826910663667464,38,0.2796666666666667,0.9837242931064443,5000
scMulan,covid,500,46,400,1120,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04538443684577942,500,163.361,0.04509240761399269,0.5262233323066164,0.7230890045361203,0.8551739640903538,0.8932671571848159,0.7468704993061855,0.5674564028646287,0.8635728084563513,0.6339507945879901,0.622221123928457,131,0.8194671668818538,38,0.2777466666666667,0.829850366424185,5000
scMulan,covid,700,42,400,1120,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04250062257051468,500,197.244,0.04234922304749489,0.5096183098198561,0.7402891782963532,0.8634483429756141,0.8998498399997155,0.7478114291702502,0.5516237995847835,0.8614033169309276,0.6617173817481925,0.6574452191117582,130,0.8432651852850339,38,0.28934666666666664,0.9114909117276355,5000
scMulan,covid,700,43,400,1120,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04266202077269554,500,251.287,0.0431305430829525,0.5138743280076034,0.735933175014734,0.8611731035514644,0.8990629620967107,0.7574575927815947,0.5629918075984809,0.8627060324403136,0.6643223022077424,0.6561581540382957,128,0.8213540214272792,38,0.28462666666666664,0.9498347148311641,5000
scMulan,covid,700,44,400,1120,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04321068897843361,500,248.432,0.042969461530447006,0.5142818237367238,0.7355142057740294,0.8614216341229404,0.8984065183941135,0.7521440815229302,0.5574033173118247,0.8643841807909604,0.6348965589582,0.6326296604983429,134,0.8356643861937452,38,0.2810533333333333,0.9260656199029118,5000
scMulan,covid,700,45,400,1120,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04309292137622833,500,241.647,0.043199051171541214,0.514634537868154,0.7351512924332315,0.8611721676975821,0.898289042619338,0.7487718926089892,0.5578579020228671,0.8637142336431567,0.6459096776361577,0.6485880097267088,129,0.8250539930858916,38,0.28914666666666666,0.9864622454064577,5000
scMulan,covid,700,46,400,1120,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04276690259575844,500,244.215,0.04261369630694389,0.5123822592367172,0.7374644204194776,0.8634664763231983,0.8989615365557564,0.752131787823729,0.5360531901399979,0.8653012575177692,0.670311447569454,0.6626019527802789,128,0.8202628385603308,38,0.2862266666666667,0.9872794754827425,5000
scMulan,covid,900,42,400,1120,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04058617353439331,500,297.475,0.04047074168920517,0.4985841561081231,0.7514138392779507,0.8694688040976779,0.9045322841528107,0.7667920650200415,0.5763377517454705,0.8666958264989976,0.6577079856895872,0.6601759909898528,133,0.8465351509131993,38,0.2983866666666667,0.8315384880207733,5000
scMulan,covid,900,43,400,1120,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04069298878312111,500,273.212,0.04108210653066635,0.5019081704467556,0.7480881884387905,0.86844445898599,0.9035500112022644,0.7715513528642478,0.5853619919918791,0.8674845999635503,0.6534344126813907,0.6398639837012529,132,0.8297451897556569,38,0.2963733333333334,0.8912636345919706,5000
scMulan,covid,900,44,400,1120,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.04119415953755379,500,279.353,0.04109203815460205,0.5033714784371522,0.7466171546959955,0.8666429200094914,0.9036058125632915,0.782326294088908,0.5872468899601414,0.8646757791142702,0.6561439360038109,0.6452370812465791,130,0.8333148114829683,38,0.2898,0.8641602588260838,5000
scMulan,covid,900,45,400,1120,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.040960557758808136,500,273.147,0.041049130260944366,0.5021305579410599,0.7478649027817998,0.8696370305779074,0.9032296508691064,0.7644508409941427,0.5649015162468852,0.868906870785493,0.6770779624464744,0.6647962903641842,128,0.8221190402195968,38,0.3002,0.9809681016025213,5000
scMulan,covid,900,46,400,1120,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.041125744581222534,500,269.67,0.04089874401688576,0.5023817225763231,0.7476126048212464,0.866880121479097,0.9034129011796386,0.7825345955805237,0.590127242835316,0.8628474576271186,0.6714046248979453,0.6662164721596157,129,0.8268959814270245,38,0.29336,0.9880910997457989,5000
scMulan,hPancreas,100,42,400,1120,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07605770975351334,180,4.772,0.07681960612535477,0.6494534371587123,0.5782102329627345,0.5557383055382094,0.625135515786394,0.707172150637356,0.4906833774384487,0.6993252361673415,0.7518367410231452,0.7379137938467017,234,0.84796026009771,9,0.16522717049032837,0.9699855699855703,1482
scMulan,hPancreas,100,43,400,1120,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.076509490609169,140,4.119,0.0753243938088417,0.6418267124448453,0.5880584711922419,0.5453570851836558,0.6047015662304517,0.7018962481655123,0.4907027783140819,0.7070580296896086,0.7468738301257354,0.7313142335840679,234,0.8161009894688539,9,0.16288798920377867,0.9485569985569988,1482
scMulan,hPancreas,100,44,400,1120,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07582812011241913,260,6.166,0.07756002247333527,0.6539037171982697,0.5724099286342854,0.543759632365779,0.6141459879758984,0.6804607146183344,0.4640005672514148,0.7017813765182186,0.7343342227213028,0.7149800588481015,233,0.8230689459591726,9,0.15204678362573099,0.9823953823953825,1482
scMulan,hPancreas,100,45,400,1120,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07475681602954865,150,4.29,0.0773768275976181,0.652274244159514,0.5745383104061348,0.5529529039702958,0.6096812897387387,0.6938712190758393,0.48581417500808316,0.6985155195681512,0.7201038520238355,0.7053627939876351,233,0.8016629245796177,9,0.1598740440845704,0.9041847041847043,1482
scMulan,hPancreas,100,46,400,1120,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07640059292316437,230,6.033,0.07891600579023361,0.6512544254545676,0.575867673325841,0.5655853698498811,0.6340185579862063,0.6948409127951953,0.4614292319880509,0.6967206477732794,0.7379850998807617,0.7243188469322874,234,0.821687169512671,9,0.15964912280701757,0.9324675324675327,1482
scMulan,hPancreas,500,42,400,1120,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06401751190423965,390,25.126,0.06360860168933868,0.599331385789614,0.6408018900075009,0.6423251571311646,0.7087684358079525,0.7245952127149047,0.492931662097065,0.7172064777327936,0.7778104542770218,0.7684205296490938,234,0.8922104254797789,9,0.21093117408906883,0.9490620490620493,1482
scMulan,hPancreas,500,43,400,1120,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06400240212678909,260,17.615,0.06320302933454514,0.5959953479207476,0.644789545256827,0.632034621983332,0.7091096500858874,0.7019260271945407,0.47310637887321566,0.7228744939271257,0.7824681506502984,0.758148154549716,234,0.8825802933196429,9,0.19311740890688261,0.9224386724386725,1482
scMulan,hPancreas,500,44,400,1120,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06220277398824692,310,21.655,0.06359127163887024,0.6006365094618648,0.6392357835014673,0.6281310634128237,0.7018812553628142,0.7038682272909609,0.47958577958691384,0.7113900134952766,0.7695147714180834,0.7330658485680946,234,0.8602214534873895,9,0.1960413855150697,0.9443001443001444,1482
scMulan,hPancreas,500,45,400,1120,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.0630011036992073,270,18.172,0.06330109387636185,0.5976817566877397,0.6427765177226575,0.6364033742204498,0.7016217681524339,0.7017242399935915,0.49033541452220764,0.7200134952766531,0.7491264795553718,0.7446323014689887,234,0.8654315049406862,9,0.19532163742690062,0.89978354978355,1482
scMulan,hPancreas,500,46,400,1120,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06378871202468872,330,22.096,0.06408160924911499,0.5948855381406448,0.6461111965111155,0.6424078431459194,0.714069642166588,0.7117444647214862,0.4658071029252375,0.7109986504723347,0.7601831009317632,0.7600511277197538,234,0.8779282179642143,9,0.19473684210526318,0.9046897546897549,1482
scMulan,hPancreas,700,42,400,1120,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06221351400017738,270,22.615,0.060955971479415894,0.5902719297494381,0.6515790489498744,0.658715352993557,0.7216075035302454,0.7332279943992892,0.5013013095657702,0.7182456140350878,0.7826962993475561,0.7738612980692317,234,0.8850856115375556,9,0.21844354475933425,0.9515151515151518,1482
scMulan,hPancreas,700,43,400,1120,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06155931204557419,300,24.508,0.06050270423293114,0.5868165181612638,0.6556463740130911,0.6591958760420499,0.7303492282170553,0.6976720637264427,0.48127368056708836,0.7256950067476383,0.7864061604807255,0.7679664367537231,234,0.8863042972129459,9,0.20890688259109313,0.9525252525252527,1482
scMulan,hPancreas,700,44,400,1120,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.060065850615501404,290,24.677,0.06120621785521507,0.592936956476936,0.6484257656438681,0.6565968704401108,0.7197661734928752,0.6983180611563202,0.46964777351639314,0.7123886639676114,0.7681933663150604,0.7539434297997409,234,0.866841354806333,9,0.20211426000899682,0.945743145743146,1482
scMulan,hPancreas,700,45,400,1120,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05998896434903145,430,35.115,0.05937827378511429,0.5820877899733161,0.6611738047639807,0.6631880638216504,0.7328804975682788,0.7078969475756376,0.4806660827739706,0.7228070175438597,0.7643979863139383,0.7593879291035647,234,0.8864514957157806,9,0.21592442645074225,0.8990620490620492,1482
scMulan,hPancreas,700,46,400,1120,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.061157096177339554,360,30.081,0.06101702153682709,0.5842017870924446,0.658708271957994,0.6668650215526191,0.7350205831679908,0.7163639252437433,0.46800755909610425,0.7143184885290149,0.7647862291418311,0.7764563763318522,234,0.879718778378883,9,0.21052631578947367,0.9036796536796539,1482
scMulan,hPancreas,900,42,400,1120,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.059822939336299896,420,40.352,0.059063151478767395,0.5816965091686015,0.6616291712210631,0.6719174736704511,0.7349655331652793,0.7411996884675608,0.5139287823354046,0.7203778677462888,0.7928087592264568,0.7782971520764301,234,0.8887069737983737,9,0.22339181286549709,0.9497835497835501,1482
scMulan,hPancreas,900,43,400,1120,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05988643690943718,450,44.377,0.058975618332624435,0.5801924362317249,0.6633767369394958,0.6743498201976761,0.7385063568492322,0.7159705906925644,0.4870300759119741,0.7300539811066127,0.7918088564154273,0.7709372493556956,234,0.8792926449590864,9,0.2153396311291048,0.9201298701298704,1482
scMulan,hPancreas,900,44,400,1120,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05862312763929367,290,28.245,0.05983375385403633,0.5870016888494732,0.6554290172878663,0.6674956013515404,0.7274515008416838,0.7118630092943097,0.4838979396933484,0.7113765182186235,0.7792619126190918,0.7692181267935316,234,0.8765297732241547,9,0.21282051282051284,0.9774891774891777,1482
scMulan,hPancreas,900,45,400,1120,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.059263117611408234,240,24.896,0.05966662988066673,0.5842817187157217,0.6586148731746024,0.6602053647005783,0.7247476465026289,0.7171409900543171,0.4792908173293967,0.7184075573549257,0.7673701642357664,0.7523475649424917,234,0.875309216862587,9,0.20890688259109313,0.9474025974025977,1482
scMulan,hPancreas,900,46,400,1120,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05894627422094345,420,41.514,0.059894826263189316,0.5797281902066705,0.6639152254796984,0.678130338452954,0.7430522215615595,0.7198585775332991,0.46072605714543535,0.7147503373819163,0.7645989978578345,0.7513939182887813,234,0.8914155089221836,9,0.21327035537561856,0.906854256854257,1482
scMulan,immune,100,42,400,1120,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.02745235338807106,470,76.232,0.027535835281014442,0.6933762726389255,0.5192293445413504,0.7766325666445804,0.8106224491243206,0.4737111474450761,0.2842862437777732,0.933075780089153,0.7123720859188252,0.6897929236778744,76,0.5322447595609648,44,0.10037333333333333,0.950405554469424,5000
scMulan,immune,100,43,400,1120,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.02766391634941101,420,70.069,0.027690602466464043,0.6953899769764642,0.5164327799206725,0.7740850513075805,0.8111429945061721,0.48901925468913565,0.31829356679081167,0.9327422142705522,0.736415505762696,0.6974073029835004,74,0.5612859313821961,44,0.09654666666666667,0.9123997065684356,5000
scMulan,immune,100,44,400,1120,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.02790847048163414,440,72.789,0.027693673968315125,0.6963439089067774,0.5151051605284296,0.7769075596427972,0.8119391560103173,0.4177552049815812,0.2703935186794616,0.9324632319495405,0.6983842910041422,0.6844434427652707,76,0.5225389498873696,44,0.10006666666666666,0.920028050446083,5000
scMulan,immune,100,45,400,1120,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.02813464216887951,380,68.866,0.028172222897410393,0.7011694157141789,0.508361450467037,0.7712323927125397,0.8045428823249192,0.4017228799061586,0.30361284589761733,0.9324359402007459,0.7321999709973135,0.6924354668522446,76,0.5568345337056678,44,0.09464,0.9676505585480133,5000
scMulan,immune,100,46,400,1120,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.028029082342982292,330,63.317,0.02779591828584671,0.6967380141586166,0.5145561396263074,0.7726396840228958,0.8080027883116063,0.5863198845109531,0.3585484361053112,0.9321933468781273,0.7443888753381733,0.687810080068866,74,0.548742364142943,44,0.09702666666666666,0.9558614702100013,5000
scMulan,immune,500,42,400,1120,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.02293448895215988,500,231.244,0.023194201290607452,0.6379759428453272,0.5929866963506157,0.8182476407556328,0.8559068021320093,0.481594366077815,0.3177614912593614,0.9308730327197744,0.7669463787003374,0.7383909070748815,74,0.6028946046507522,44,0.14058666666666667,0.9518297686230965,5000
scMulan,immune,500,43,400,1120,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.023420710116624832,400,197.123,0.023413218557834625,0.6408134710189223,0.5893580953606807,0.8124253069060593,0.8539066881099144,0.49061641768061925,0.33802164097426757,0.9277187130424236,0.7705857993216022,0.728682680571132,76,0.6147025387556158,44,0.13954666666666668,0.9125467417798974,5000
scMulan,immune,500,44,400,1120,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.023714622482657433,400,199.439,0.023414120078086853,0.6416682355359533,0.5882618755041764,0.8157954816683393,0.8541423655160126,0.494578790113184,0.3260579278993358,0.9308384631713011,0.7765760627875553,0.7401415477160472,74,0.611661811660692,44,0.14432,0.9419078742750181,5000
scMulan,immune,500,45,400,1120,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.02339189313352108,490,220.154,0.023504531010985374,0.6416450392334999,0.5882916436270403,0.8171090797648267,0.8523746595675644,0.5119374637079375,0.3445499805480533,0.9307450647420931,0.768759154580906,0.7196968448855409,76,0.6147273418436923,44,0.14084000000000002,0.9770738988998795,5000
scMulan,immune,500,46,400,1120,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.023347286507487297,500,221.794,0.02326582744717598,0.6389051231512459,0.5918002436110913,0.8134521639960266,0.8556661670462151,0.49684440188074375,0.325864560316501,0.9294908572641538,0.7851078950275578,0.7486930416015682,76,0.6256901101435948,44,0.14321333333333333,0.9727643428106236,5000
scMulan,immune,700,42,400,1120,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.022281670942902565,480,274.331,0.02254532463848591,0.629425594495209,0.6038234209943527,0.8221624312838425,0.8594569915270434,0.5298445784161327,0.3390219482011463,0.9305061103193134,0.7777736639638366,0.7431295835380831,76,0.5995830315859345,44,0.14866666666666664,0.9649487906117545,5000
scMulan,immune,700,43,400,1120,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.022351717576384544,500,281.169,0.02238510176539421,0.6270540033470986,0.6068032768863769,0.8204659586331566,0.8619145935923191,0.5097241703428212,0.33833181762062225,0.9303496376262245,0.7843960931235283,0.7491665903696902,75,0.6274619744617084,44,0.15284,0.9172439806013915,5000
scMulan,immune,700,44,400,1120,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.022664915770292282,500,266.101,0.02237291820347309,0.627664650056755,0.6060370870691313,0.8243975129233168,0.8617300893651935,0.5228313388869132,0.3461165628876932,0.9330230160414834,0.7773886279773861,0.7312188402317197,76,0.6354488069014641,44,0.15413333333333332,0.9570884857315872,5000
scMulan,immune,700,45,400,1120,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.022285232320427895,500,265.595,0.02238011732697487,0.6265132384266227,0.607481162076186,0.8217159051749032,0.8607054990344052,0.554400094570241,0.35741513068209113,0.9295800103102163,0.7919008309110833,0.7482185785462829,76,0.6251289100638413,44,0.15077333333333334,0.9788542277072488,5000
scMulan,immune,700,46,400,1120,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.022775182500481606,430,235.36,0.02262231335043907,0.6303833217092447,0.6026168677108189,0.8154419371094231,0.8599807032624611,0.5120536508138509,0.36399486033408,0.9287697486126695,0.7827627344946414,0.7370633748995593,76,0.6166385896182986,44,0.1467733333333333,0.9690968393915906,5000
scMulan,immune,900,42,400,1120,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.02161046490073204,470,280.757,0.02189180813729763,0.620438153612811,0.615056497541526,0.8278505872567349,0.8653332733109219,0.6025349241055324,0.3851625981806625,0.9323716529702519,0.784848782512232,0.7585401045733667,75,0.5994046391964003,44,0.15310666666666667,0.9680271916378914,5000
scMulan,immune,900,43,400,1120,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.02186298556625843,500,299.299,0.021871738135814667,0.6200297606008931,0.6155630959691992,0.8174589688374174,0.8644660194310188,0.5494490209471491,0.35469796007032206,0.9294368802498711,0.7888729959989231,0.7466888514976494,76,0.6349007495119026,44,0.15557333333333334,0.9195096625048087,5000
scMulan,immune,900,44,400,1120,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.022012853994965553,500,277.141,0.0218072347342968,0.6198543585388303,0.6157805742004152,0.8254141794954604,0.8655193610377425,0.5590077488017848,0.37103299913169563,0.9312187282045061,0.8006968680849392,0.7554608988369524,75,0.6228526678598989,44,0.16406666666666664,0.9495079910426841,5000
scMulan,immune,900,45,400,1120,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.021891163662075996,420,242.501,0.021914027631282806,0.6201705750417313,0.6153884578524083,0.8202311288608403,0.8634115933156704,0.6220927070985998,0.3996426986457658,0.9280213482123905,0.7907801125201566,0.7470179816625432,76,0.6222549862494777,44,0.15428000000000003,0.9793320025087578,5000
scMulan,immune,900,46,400,1120,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.021910227835178375,500,295.39,0.02189708687365055,0.6204108721692122,0.6150903496942375,0.8264304413095326,0.8665825278592547,0.572370217382919,0.37572674814343315,0.9315626042393181,0.7868806644827468,0.7477956271260932,76,0.6330404893013559,44,0.15961333333333333,0.9714456217764135,5000
scMulan,liver,100,42,400,1120,700,45323,5666,5666,7,True,classwise_stratified_rare_safe,1.17435884475708,230,8.943,1.16861093044281,0.7974064542507792,0.3641429467192,0.6579093870079427,0.6738341662851335,0.4657117832211339,0.40907249228780795,0.46055771267207907,0.6162900894774157,0.6259784191737007,556,0.9001535907149057,7,0.16901333333333332,0.9779220779220777,5000
scMulan,liver,100,43,400,1120,700,45323,5666,5666,7,True,classwise_stratified_rare_safe,1.1700373888015747,220,9.431,1.1802966594696045,0.7999883748150388,0.3600186001607929,0.6538303631809979,0.6707065213590633,0.4642349440784164,0.4246571492304265,0.45446876103070954,0.6031350110821883,0.6198075925356122,556,0.9025183107492305,7,0.15883999999999998,0.9870129870129869,5000
scMulan,liver,100,44,400,1120,700,45323,5666,5666,7,True,classwise_stratified_rare_safe,1.1687290668487549,230,10.318,1.1705867052078247,0.7984361820327466,0.3624996632209708,0.6541740989881404,0.6708132618051466,0.47191662243438065,0.410785594639946,0.45803741616660787,0.6161535993963293,0.6303425341395613,556,0.9017754219421101,7,0.16562666666666667,0.9883116883116884,5000
scMulan,liver,100,45,400,1120,700,45323,5666,5666,7,True,classwise_stratified_rare_safe,1.1747519969940186,250,9.497,1.1850366592407227,0.8038051033094952,0.3538973558936118,0.6544731889892474,0.6723534277171836,0.46099453181101196,0.40443384854857517,0.4620825979527003,0.5931928326580134,0.6065636716509293,556,0.908871432358923,7,0.16629333333333335,0.9779220779220777,5000
scMulan,liver,100,46,400,1120,700,45323,5666,5666,7,True,classwise_stratified_rare_safe,1.1689579486846924,230,9.784,1.174521565437317,0.7986276379775391,0.36219389585841677,0.6594378408102282,0.6747339646524869,0.4769412136152493,0.4192703869345812,0.46367807977409103,0.6095431701157716,0.6216899661268603,556,0.8986911800276608,7,0.16938666666666669,0.9909090909090909,5000
scMulan,liver,500,42,400,1120,3500,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.9312658905982971,500,35.751,0.9258286356925964,0.7103072313093122,0.4954636371496993,0.7406661310663991,0.7543230308347276,0.5484779510347502,0.46025973346693705,0.5416907871514296,0.6707945857816526,0.6857331827339288,556,0.9518424032136246,7,0.23187999999999998,0.974025974025974,5000
scMulan,liver,500,43,400,1120,3500,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.9328933358192444,500,39.507,0.9414376616477966,0.7150798936158115,0.4886607457463997,0.736536592297672,0.749629011102742,0.5408324529674695,0.4707422395822036,0.5370843628662196,0.66766074100399,0.6815432375187922,556,0.9536534439309644,7,0.22142666666666663,0.9818181818181818,5000
scMulan,liver,500,44,400,1120,3500,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.9320350289344788,500,36.65,0.9303085207939148,0.7116977895218166,0.49348625638975996,0.7376951634042564,0.7508547006531043,0.5450527624917223,0.47349301888341566,0.5398729262266149,0.667755093173751,0.6838365590353589,556,0.9588642660536876,7,0.22477333333333335,0.996103896103896,5000
scMulan,liver,500,45,400,1120,3500,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.9319316148757935,500,32.602,0.9385809898376465,0.7152608922374252,0.4884018560357224,0.7363599268566301,0.7511634547488352,0.5303153979910444,0.469037873622137,0.5337310271796681,0.6603009450998341,0.6735167395604614,556,0.9545846031315206,7,0.22445333333333337,0.9909090909090909,5000
scMulan,liver,500,46,400,1120,3500,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.9316189885139465,500,35.577,0.936745285987854,0.7136074976480586,0.4907643393004759,0.7394586401090054,0.753091075640587,0.5318654374236796,0.4610683620865735,0.5371373102717967,0.6703051693551446,0.6839994578121379,556,0.9438873511236117,7,0.22342666666666663,0.9857142857142858,5000
scMulan,liver,700,42,400,1120,4900,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.8729199767112732,500,46.116,0.8677657246589661,0.6875857125846407,0.5272258878494718,0.7592949856227262,0.7716372698978367,0.580855138430235,0.48451330006416055,0.5420049417578539,0.6846460588060371,0.6979884118305437,556,0.9597454906575197,7,0.24945333333333333,0.9883116883116884,5000
scMulan,liver,700,43,400,1120,4900,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.8718938231468201,500,49.696,0.8796494603157043,0.6913627144224355,0.5220175971064419,0.7569060741376693,0.7704198482644089,0.5714824007779453,0.48891268890827216,0.5311930815390046,0.6831533140498556,0.693565847932021,556,0.9559841019828413,7,0.23927999999999996,0.9805194805194805,5000
scMulan,liver,700,44,400,1120,4900,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.8740949034690857,500,51.478,0.8725831508636475,0.6892692842855296,0.5249078537405137,0.7565203980683023,0.7695304931829197,0.5705974470911455,0.480507200093658,0.5304659371690787,0.6819069809938452,0.6948529500776549,556,0.9602057333313938,7,0.23858666666666667,0.9974025974025975,5000
scMulan,liver,700,45,400,1120,4900,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.871618926525116,500,49.669,0.8771082162857056,0.6914452591041529,0.521903453662391,0.755936616963414,0.7710386132694387,0.5658880393304291,0.4732217088946995,0.5343699258736322,0.6723937618964542,0.686774387806789,556,0.9561645016445965,7,0.24050666666666667,0.9844155844155844,5000
scMulan,liver,700,46,400,1120,4900,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.8673139214515686,500,49.888,0.8729194402694702,0.6889276934098443,0.5253786332529915,0.7592980197935224,0.7722944502145792,0.5588154429954842,0.4770495120470607,0.5366501941404872,0.6811157188014166,0.6975745994994583,556,0.9575516982294928,7,0.23901333333333333,0.9909090909090909,5000
scMulan,liver,900,42,400,1120,6300,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.823506236076355,500,60.393,0.8178518414497375,0.6675752850831252,0.5543432387461841,0.775198751748897,0.7878736371696189,0.5991355588698168,0.5017827331482272,0.5431556653723968,0.6968673777541671,0.7078132157892559,556,0.9590823398221929,7,0.26292,0.9857142857142858,5000
scMulan,liver,900,43,400,1120,6300,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.8235908150672913,500,61.732,0.8305087089538574,0.6716991393155639,0.5488202662427306,0.7717286961458251,0.7855516982832207,0.5967419533150475,0.511953423910143,0.5366925520649487,0.689511366029329,0.7026708285712335,556,0.9586538832806708,7,0.25088,0.9857142857142858,5000
scMulan,liver,900,44,400,1120,6300,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.822291910648346,500,58.498,0.8195368051528931,0.6679537723666595,0.5538377579811489,0.773180100969839,0.7865897969364938,0.5881332244004945,0.5111521511030337,0.5376738439816449,0.6949399612304246,0.7053931349495728,556,0.9688216757733268,7,0.2538533333333333,0.996103896103896,5000
scMulan,liver,900,45,400,1120,6300,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.8191906213760376,500,60.775,0.8235354423522949,0.6700183719010719,0.5510753813150369,0.77317667880301,0.7876230408789686,0.5858562671662865,0.5044734942867172,0.5343275679491705,0.684444728417637,0.6978018691794663,556,0.9604556803607514,7,0.25941333333333333,0.9857142857142858,5000
scMulan,liver,900,46,400,1120,6300,45323,5666,5666,7,True,classwise_stratified_rare_safe,0.8170653581619263,500,59.606,0.8220625519752502,0.6684379355468083,0.5531907263219209,0.7753542523930662,0.7869412475534054,0.6008197972488484,0.5047776026260571,0.5458277444405224,0.694185955173533,0.7070749421211089,556,0.9616103721771793,7,0.25422666666666666,0.9922077922077923,5000
scMulan,lung,100,42,400,1120,1000,166749,20845,20845,10,True,classwise_stratified_rare_safe,1.05886709690094,240,26.145,1.0577163696289062,0.7787005910973746,0.39362538942459946,0.695491329693728,0.7045222521567669,0.4448767270198129,0.3815525992603421,0.4746078196210123,0.5588612063974175,0.5753786321419185,561,0.8985047610974044,10,0.15333333333333332,0.935177865612648,5000
scMulan,lung,100,43,400,1120,1000,166749,20845,20845,10,True,classwise_stratified_rare_safe,1.0666500329971313,250,26.454,1.0619242191314697,0.7802842180455348,0.39115653906906833,0.6935146146032178,0.7030493522588396,0.4392247107135356,0.3822669486530051,0.4774276804989206,0.5608384310353558,0.5781644785043167,561,0.898546911676978,10,0.15346666666666664,0.9516469038208167,5000
scMulan,lung,100,44,400,1120,1000,166749,20845,20845,10,True,classwise_stratified_rare_safe,1.0670244693756104,230,25.191,1.0676084756851196,0.782172191420367,0.3882066629686608,0.6920820486743673,0.7017957280452638,0.4487977981133079,0.38706369452760264,0.4725507315903094,0.5436215239751627,0.5682985831682927,557,0.8987185428859719,10,0.15261333333333332,0.9696969696969696,5000
scMulan,lung,100,45,400,1120,1000,166749,20845,20845,10,True,classwise_stratified_rare_safe,1.0621553659439087,260,26.206,1.0593208074569702,0.7800166300475945,0.3915740568491941,0.6940373546494945,0.703587547794533,0.4469286184826735,0.3828350523023441,0.4822288318541617,0.5402390223947404,0.5725804175073821,561,0.8965298830880553,10,0.1584,0.978129117259552,5000
scMulan,lung,100,46,400,1120,1000,166749,20845,20845,10,True,classwise_stratified_rare_safe,1.0583442449569702,280,27.928,1.0604532957077026,0.780213192070326,0.39126737491943253,0.6942124986984255,0.7047847310283478,0.4248394534162479,0.37457539294601555,0.48511489565843136,0.5451028830366419,0.5669461702692697,561,0.896759875437437,10,0.15749333333333335,0.9944664031620553,5000
scMulan,lung,500,42,400,1120,5000,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.8077720999717712,500,66.31,0.8067831993103027,0.6802582030961535,0.5372487771203924,0.7790347571141809,0.7867010443749929,0.5358943673758396,0.46934785280399643,0.532111297673303,0.6397231146113712,0.6520455072161913,561,0.9612317531849826,10,0.22476000000000004,0.9882740447957837,5000
scMulan,lung,500,43,400,1120,5000,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.8083779215812683,500,62.433,0.80544513463974,0.6799517293681676,0.5376656457292381,0.7789416530298552,0.7866068309227043,0.5236209491985498,0.46634192294822097,0.5349916047013672,0.6398070369883627,0.6520612409303542,561,0.9493294134019465,10,0.22482666666666665,0.989855072463768,5000
scMulan,lung,500,44,400,1120,5000,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.8059538006782532,500,67.169,0.8064782619476318,0.6798743991228287,0.5377708014173728,0.7791604113339577,0.7861521586378394,0.5264349944266313,0.4552486027974118,0.5365852722475414,0.6361623736136902,0.6480756131930948,561,0.9539922523868887,10,0.22657333333333335,0.9832674571805006,5000
scMulan,lung,500,45,400,1120,5000,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.8087989091873169,500,65.014,0.8079229593276978,0.68122812635482,0.5359282398631015,0.7782987942411744,0.7861060844755515,0.5187851109288899,0.4570629253722579,0.535010793955385,0.6322130223138551,0.6470989605470787,561,0.9475911674856774,10,0.22452000000000003,0.9861660079051383,5000
scMulan,lung,500,46,400,1120,5000,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.8035020232200623,500,64.603,0.8050527572631836,0.6797982754583637,0.5378743046838348,0.7794361048493816,0.7877136744178489,0.5388847959741567,0.465454947180097,0.533595586471576,0.6388679667796506,0.6502304484974094,561,0.943819581190775,10,0.21950666666666666,0.9913043478260868,5000
scMulan,lung,700,42,400,1120,6674,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.76933354139328,500,79.629,0.7690483927726746,0.6644397169047142,0.5585198625995833,0.7908767751676975,0.7983136942160187,0.5384262525595773,0.47892344829614997,0.5248779083713121,0.6492982312645226,0.6631303042976245,561,0.9556339528582414,10,0.2375333333333333,0.9923583662714097,5000
scMulan,lung,700,43,400,1120,6674,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.7679042816162109,500,81.142,0.7654216289520264,0.6631428301190883,0.5602415868616459,0.791483882661429,0.7990924355354982,0.5371197149108597,0.4758308209271402,0.5305521707843608,0.6464684836003944,0.6614126945608987,561,0.9559283536341034,10,0.2385333333333333,0.9799736495388669,5000
scMulan,lung,700,44,400,1120,6674,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.7664139270782471,500,79.5,0.7662185430526733,0.6629356616577675,0.5605163085023779,0.7913844297514879,0.7987936603077049,0.5368969850105575,0.4683170183827055,0.5275384984408732,0.6464327506456525,0.660138124030836,561,0.9563433110543105,10,0.24134666666666663,0.9822134387351777,5000
scMulan,lung,700,45,400,1120,6674,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.7708393931388855,500,77.137,0.7699012756347656,0.6652766890068812,0.5574069270640415,0.7901917101519588,0.7978035667946802,0.5686915251498932,0.4762872211336454,0.5269186855360998,0.6465684947709005,0.6598075094922421,561,0.9554045015025534,10,0.24085333333333334,0.9801054018445321,5000
scMulan,lung,700,46,400,1120,6674,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.7657824754714966,500,76.262,0.7671328783035278,0.6639188819063604,0.5592117182482083,0.7910665453632201,0.7987114189101031,0.5477517139188622,0.46545343722336996,0.5298268169824899,0.6478878829756458,0.6598881548385378,561,0.9537819925566893,10,0.23488,0.992094861660079,5000
scMulan,lung,900,42,400,1120,8274,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.7224920988082886,500,86.192,0.7223682403564453,0.6441304546770397,0.58509595735755,0.8053238574393725,0.8130736681020403,0.592412897476366,0.5020428950954778,0.532998800671624,0.6629408095885415,0.6726446576754795,561,0.9623517459655211,10,0.25448,0.9963109354413702,5000
scMulan,lung,900,43,400,1120,8274,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.7205190658569336,500,88.097,0.7180174589157104,0.6424488470480528,0.5872594789266276,0.8061888310966661,0.8136477425151429,0.5941885923613719,0.4989667656934933,0.5369028544015352,0.6576990838583537,0.6729850116871992,561,0.9588146793778711,10,0.25516,0.9851119894598154,5000
scMulan,lung,900,44,400,1120,8274,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.7230578064918518,500,96.373,0.7229467630386353,0.644135581641978,0.5850893524627507,0.8050213286068079,0.8122990299827562,0.5876310826174957,0.4986843487419052,0.5318109858479253,0.6597075878294562,0.6710858117619714,561,0.9597335354878562,10,0.25367999999999996,0.978129117259552,5000
scMulan,lung,900,45,400,1120,8274,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.720897376537323,500,97.28,0.719684898853302,0.6434553844699923,0.5859651681965743,0.8057705555053147,0.8135966561507906,0.5786131149461697,0.4894114733753423,0.5327618133845048,0.657780368843897,0.6693128313604556,561,0.9608147710421144,10,0.2582533333333334,0.9852437417654808,5000
scMulan,lung,900,46,400,1120,8274,166749,20845,20845,10,True,classwise_stratified_rare_safe,0.717414379119873,500,96.92,0.7191317081451416,0.6430152901206906,0.5865313366710041,0.8058549234328604,0.8136033725161853,0.5752776052462687,0.49786318951548336,0.5292664907651715,0.6614892025176365,0.6713722968220946,561,0.9576244691551553,10,0.24977333333333335,0.9936758893280631,5000
scMulan,ms,100,42,400,1120,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.15032191574573517,220,8.867,0.14881673455238342,0.7478381902836264,0.4407380411533105,0.7167929594339891,0.7322934882298129,0.47913554236512795,0.4185474476986246,0.686898169873299,0.6399997277403737,0.6349703125315739,282,0.835014525258238,17,0.13555451274831848,0.9755069491911598,2131
scMulan,ms,100,43,400,1120,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1493908166885376,280,11.584,0.14973460137844086,0.7484604169206093,0.43980700430302777,0.7187255667450181,0.7327481238045835,0.5022587454243791,0.4180775107710789,0.6940591271703426,0.6589169523285797,0.6536591890208766,282,0.8462029931969609,17,0.1363053339590177,0.9603051747014594,2131
scMulan,ms,100,44,400,1120,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1504640281200409,280,10.8,0.1507999747991562,0.7523288136462765,0.4340013561575863,0.7135009988180613,0.7291388471411437,0.47366149648657657,0.40778469181992627,0.6951759737212576,0.6519186092537651,0.643242847008816,282,0.8494453784999071,17,0.13605506022211797,0.9750043558093093,2131
scMulan,ms,100,45,400,1120,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.15141862630844116,210,9.534,0.15266241133213043,0.7496230287685349,0.4380653147398882,0.7139858073084928,0.7321464863723492,0.49103537117281715,0.4203170631551372,0.6811825434068512,0.6252868801861525,0.6391927165818414,282,0.826156557150121,17,0.1325199436884092,0.9723104552825914,2131
scMulan,ms,100,46,400,1120,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.15037649869918823,280,10.887,0.15008729696273804,0.750047209009285,0.43742918425738186,0.7205718151540252,0.7327790961839763,0.4730255018491166,0.40660576669827864,0.6927827311121539,0.602317912428695,0.61873666528649,282,0.8572752675472087,17,0.1337400281557954,0.9530142200420837,2131
scMulan,ms,500,42,400,1120,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11370735615491867,500,58.999,0.11304882168769836,0.6559455510119613,0.5697354341076144,0.7991234869592262,0.8099910813443973,0.5238515676751029,0.4303046823594051,0.7453026748005631,0.6920293554847949,0.6874058797443348,282,0.8950780751109773,17,0.1882371343657125,0.9724109739589615,2131
scMulan,ms,500,43,400,1120,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11384279280900955,500,64.18,0.11343089491128922,0.6553259716661614,0.5705478708598015,0.7987704110080687,0.8091754159010055,0.5561877609631867,0.45041317937081315,0.7398498357578601,0.7070213929590631,0.7074630862937976,282,0.8947796847515811,17,0.18876896605662444,0.9703771460737404,2131
scMulan,ms,500,44,400,1120,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11365541070699692,500,59.084,0.1140659749507904,0.6584321360897581,0.5664671221642782,0.7963806278313038,0.8069422649139597,0.5293467288869838,0.4336342398230166,0.74469263256687,0.6972549471861614,0.695392134168959,282,0.893923055751144,17,0.1894572188330987,0.9922902175224156,2131
scMulan,ms,500,45,400,1120,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11420870572328568,500,61.456,0.11564794182777405,0.6567272295541385,0.5687093459621457,0.7975921431302246,0.8087692785953426,0.5277043721221784,0.4486254275528735,0.7363397465978413,0.6953718671222909,0.6954147585128022,282,0.8810674428502476,17,0.18698576568121383,0.973620548697948,2131
scMulan,ms,500,46,400,1120,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.11327311396598816,500,60.395,0.1138189509510994,0.6575406598802633,0.5676402806042278,0.7994478729501783,0.8107095255168414,0.5292596317465267,0.42775421870175107,0.7385640544345379,0.6598956708325819,0.6739848940973518,282,0.8869399812275593,17,0.1895510714844361,0.9618565129401042,2131
scMulan,ms,700,42,400,1120,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.10705775022506714,500,72.763,0.10657098889350891,0.6375296196586521,0.5935559840578943,0.8111471061492533,0.8226599740475911,0.5357739715761114,0.4400655714650402,0.7455842327545753,0.7127445282253316,0.7015861199593587,282,0.9095987911905058,17,0.20075082121069918,0.9738550922761448,2131
scMulan,ms,700,43,400,1120,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.10698605328798294,500,77.688,0.10695040971040726,0.6370827244142357,0.5941256022529349,0.8101816598683744,0.8207117309515367,0.5729237549248382,0.45964266499314593,0.7433880807132802,0.7283697382869789,0.7197189873727745,282,0.9009197627931409,17,0.1963084623807289,0.9698075402409767,2131
scMulan,ms,700,44,400,1120,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1067553162574768,500,74.87,0.10720080137252808,0.6390676328874966,0.591592560595572,0.8084914881856371,0.8188884893806845,0.5371669283140404,0.4487682040401919,0.7495166588456124,0.6985617296268466,0.7068857436746459,282,0.8974933033092215,17,0.19840450492726422,0.9851299371423209,2131
scMulan,ms,700,45,400,1120,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.10772253572940826,500,78.989,0.10887809097766876,0.637835937392988,0.5931653169700083,0.8096045127024936,0.8207347017426115,0.5410421610293479,0.46182362769336655,0.7422336931018301,0.6985459080905071,0.7085784853632981,282,0.8979557565158774,17,0.19940559987486314,0.9725584013509708,2131
scMulan,ms,700,46,400,1120,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.10660272091627121,500,75.508,0.10663335770368576,0.6371381859190701,0.5940549320437565,0.8127647741953943,0.8231085560968738,0.5454827100940891,0.4459995862478007,0.7432473017362741,0.6751012684259681,0.6883290272034014,282,0.8907635825651898,17,0.20528703269200688,0.9506051224317476,2131
scMulan,ms,900,42,400,1120,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.10292636603116989,500,101.677,0.1024327427148819,0.6254944899835753,0.608756643000187,0.8183779620126127,0.8309825839311824,0.5497331236647173,0.4621063498081396,0.7489253871421868,0.7208844711297016,0.7052608150223453,282,0.9018248992694402,17,0.20910370717972784,0.9665775401069518,2131
scMulan,ms,900,43,400,1120,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.10292809456586838,500,98.153,0.10261622816324234,0.6244470014568766,0.6100659423715156,0.8173968263317012,0.82707095529133,0.5699702855591442,0.46257305926147746,0.7456968559361802,0.7309927899477211,0.7220490061604968,282,0.899843241736702,17,0.20741435945565462,0.977021430581802,2131
scMulan,ms,900,44,400,1120,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.10294032841920853,500,95.289,0.1034879982471466,0.6283258215747745,0.6052066619423848,0.8155971856986094,0.8293817299719284,0.555050514886394,0.45764356521336214,0.7455185358986393,0.7167282611967947,0.713698569949546,282,0.9036902114139155,17,0.2063194118567183,0.9823991797676007,2131
scMulan,ms,900,45,400,1120,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.10339834541082382,500,95.027,0.10499516874551773,0.626748643134515,0.6071861383290444,0.8161407690583402,0.8272211579321115,0.5485182977703941,0.46173356089268447,0.7435194744251525,0.7119567798097193,0.7121923956697048,282,0.8904819746737571,17,0.20484905365243233,0.9668924986262446,2131
scMulan,ms,900,46,400,1120,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.10236132144927979,500,93.62,0.10294825583696365,0.6264999950569796,0.6074977561936045,0.8191841044946144,0.8305244480519641,0.5506000641682574,0.4542885058721738,0.7464382918817456,0.6812617289736135,0.6912463242332718,282,0.8872313228785231,17,0.21170029720006256,0.958093763821318,2131
scVI,Zheng68k,100,42,400,256,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.11845166236162186,180,9.724,0.11828110367059708,0.684839062005093,0.5309954591519843,0.7974173172028902,0.8105812710951689,0.47438781418325354,0.41499684486826344,0.7488401986561496,0.5766995269719819,0.5720741422250332,232,0.720912100346421,11,0.06073333333333333,0.9698412698412702,5000
scVI,Zheng68k,100,43,400,256,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.11839336156845093,230,11.012,0.11698519438505173,0.6823377661366783,0.5344151729036077,0.7978614122246364,0.8110216564243672,0.4940451298459523,0.4082481349277947,0.7633742331288342,0.5503360426815009,0.5615046029882388,241,0.700847265428684,11,0.06150666666666666,0.9842712842712845,5000
scVI,Zheng68k,100,44,400,256,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.11663051694631577,190,10.145,0.1178722083568573,0.6819710923292532,0.5349154292272451,0.7976395169148257,0.8105651808052865,0.5203265506858097,0.44669006088776,0.7592784107508035,0.5745078741415768,0.5879166192135424,239,0.7356530555088994,11,0.06406666666666666,0.9814574314574316,5000
scVI,Zheng68k,100,45,400,256,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.11796704679727554,200,10.05,0.11769864708185196,0.6833356129856718,0.5330524400254962,0.7977142738572264,0.8099854041819051,0.4975656633766621,0.4222690231867701,0.7677008472100496,0.545068597074354,0.5880816110525863,236,0.7175697173131038,11,0.05925333333333333,0.9823953823953825,5000
scVI,Zheng68k,100,46,400,256,1077,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.1181383952498436,210,11.179,0.11686322093009949,0.6825760957558524,0.5340898735026974,0.7985262098665432,0.8103383670405577,0.4739977393145761,0.4275460152546119,0.7571194858311422,0.5552231777024184,0.5644255590742977,236,0.7495526006803853,11,0.05969333333333334,0.9906204906204907,5000
scVI,Zheng68k,500,42,400,256,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.10093782097101212,200,24.219,0.10018966346979141,0.6329731894198817,0.5993449414756226,0.8287194693395186,0.8411156620134623,0.49718208626832316,0.4432058142122327,0.7593631317557699,0.6027260224164054,0.6096485990304691,237,0.7952451151872488,11,0.07953333333333333,0.985714285714286,5000
scVI,Zheng68k,500,43,400,256,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.10121724754571915,200,21.147,0.09987784922122955,0.6338289740754353,0.5982608316224812,0.8286985255741299,0.8417285392731346,0.5000363763401565,0.4199393002581594,0.7548466257668712,0.562131177398899,0.590731778445903,241,0.7622717847687613,11,0.07909333333333333,0.9865079365079367,5000
scVI,Zheng68k,500,44,400,256,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.10010197758674622,190,18.76,0.10093853622674942,0.6340505810851322,0.5979798606256062,0.8281570183417226,0.8392922403426337,0.508349869244548,0.43716773524540486,0.751466549810108,0.6108874208660059,0.6160844933711217,241,0.8103408964029569,11,0.08038666666666666,0.9655122655122658,5000
scVI,Zheng68k,500,45,400,256,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.10050015151500702,200,21.098,0.09985633939504623,0.6325953675610873,0.5998231009402528,0.8290515458068881,0.8409069229457753,0.5020717853314894,0.44550291051621127,0.7585159217061058,0.5911008260516879,0.6125931517462061,237,0.8028779711775538,11,0.07757333333333334,0.9898268398268399,5000
scVI,Zheng68k,500,46,400,256,4771,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.1002185270190239,200,23.759,0.09914469718933105,0.631594638629335,0.6010882124546798,0.8304994937901675,0.8424400861407839,0.47517595436309745,0.43412001035427716,0.753981887233421,0.5732473989631035,0.5977340422013153,236,0.7769383804217831,11,0.07937333333333334,0.9881673881673884,5000
scVI,Zheng68k,700,42,400,256,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09789048880338669,210,31.023,0.09741293638944626,0.6244985073348459,0.6100016143365494,0.833682526641505,0.8463011682123343,0.4550505926209406,0.4210428434760411,0.7421355536079463,0.5774650030764078,0.6005791071038177,243,0.785196296265643,11,0.08169333333333333,0.9849206349206351,5000
scVI,Zheng68k,700,43,400,256,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09835851937532425,230,32.702,0.0970628410577774,0.6254038914052605,0.608869972615157,0.8331615144652952,0.8458985085971246,0.4549404215403869,0.4058120613152777,0.7434501898919077,0.5757004270436271,0.5991164397535927,241,0.7754610815258663,11,0.08143999999999998,0.9865079365079367,5000
scVI,Zheng68k,700,44,400,256,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09723659604787827,210,29.69,0.09815715998411179,0.6255207463898056,0.6087237958359405,0.8326921282916613,0.843676544951401,0.5258780561474634,0.4469298619827209,0.7329915278995034,0.6119861218862741,0.6185922485610141,241,0.8119879612322374,11,0.08285333333333333,0.9719336219336222,5000
scVI,Zheng68k,700,45,400,256,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09787335991859436,190,28.98,0.09738898277282715,0.6250102699274275,0.6093621624852442,0.833152212945267,0.8445956012128675,0.471715419978162,0.4142001438705571,0.7482763657610284,0.59709032879916,0.6183705733202408,238,0.8119670523406465,11,0.08074666666666667,0.9911976911976914,5000
scVI,Zheng68k,700,46,400,256,6571,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09755023568868637,260,36.77,0.09670548141002655,0.6238549649804992,0.6108049826691802,0.8344866945620714,0.8468758271128575,0.4611081778066667,0.4245212917561883,0.746482617586912,0.5702834789472461,0.5967537828565235,241,0.7803197507091532,11,0.08511999999999999,0.9909812409812412,5000
scVI,Zheng68k,900,42,400,256,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09585481137037277,300,52.166,0.09547974914312363,0.6184202722197751,0.6175563669076192,0.8370395716954844,0.8498959311679072,0.4451970811929299,0.4080691309997561,0.7309436167104879,0.5770041066901908,0.6116269515559893,242,0.8081556393083403,11,0.08452,0.9872294372294375,5000
scVI,Zheng68k,900,43,400,256,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09635423868894577,230,39.199,0.09490394592285156,0.6185428102245356,0.6174047919195341,0.8364991246007242,0.8497374133601177,0.47809832181765183,0.43885781408589714,0.7296786444639205,0.5762966339768663,0.6020303434068048,241,0.796974622107897,11,0.08386666666666666,0.9827561327561329,5000
scVI,Zheng68k,900,44,400,256,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09550061076879501,220,38.687,0.0962580144405365,0.6197384433761636,0.6159242618016896,0.8355967554739159,0.8469959480698823,0.48750129989932317,0.440752714804303,0.7243061641834648,0.6178527505872273,0.6209737915890026,242,0.8154333560879102,11,0.08623999999999998,0.9875180375180378,5000
scVI,Zheng68k,900,45,400,256,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09573167562484741,230,40.367,0.09505345672369003,0.6177321780829121,0.6184069561609413,0.8368675148984708,0.8479698737488183,0.4556283259708277,0.423448786429688,0.7291469471224072,0.5788547812813803,0.6185608101420755,243,0.8302436788183378,11,0.08217333333333333,0.9896103896103899,5000
scVI,Zheng68k,900,46,400,256,8371,54758,6846,6846,11,True,classwise_stratified_rare_safe,0.09548923373222351,190,38.277,0.09466143697500229,0.6172694531032964,0.6189784222655574,0.8377653091221561,0.8492932690874422,0.4737050612721692,0.4205769810690413,0.7208238387379492,0.5594159150355853,0.5950383719549559,243,0.7922665831125567,11,0.086,0.9875180375180378,5000
scVI,cortex,100,42,400,256,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07775835692882538,150,4.108,0.07701665163040161,0.6626275565235331,0.560924721335652,0.4751492437018346,0.4726548039582449,0.6485582143091494,0.5125396299474383,0.7757672561323445,0.7134341194011754,0.7227162108777712,242,0.8152441591856722,7,0.08762122076440389,0.9792008757525997,1753
scVI,cortex,100,43,400,256,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07637535780668259,130,3.377,0.0760759711265564,0.6624260291624344,0.5611917558880897,0.46680137396620974,0.46380687346462957,0.6567413863123177,0.5071556218076918,0.7692298916143754,0.7274900151394388,0.7359712901162974,242,0.7865138242239923,7,0.09214679596881536,0.9529282977558841,1753
scVI,cortex,100,44,400,256,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07514500617980957,130,3.481,0.07580873370170593,0.6573713741549155,0.567862876441678,0.47796855402630983,0.48068099319641383,0.6567121471223591,0.5224388388629887,0.7576041072447233,0.7302428742729486,0.7269111711881828,242,0.8151650150519869,7,0.089979083475946,0.9797482211275315,1753
scVI,cortex,100,45,400,256,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.0769224762916565,130,4.13,0.07773348689079285,0.6662886099382791,0.5560594882665157,0.4628434210734052,0.46186734602215607,0.6501002885966272,0.5146702778355303,0.7621220764403879,0.7064068760262443,0.7303523136906035,242,0.8221921551336697,7,0.0800912721049629,0.9994526546250683,1753
scVI,cortex,100,46,400,256,694,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.07810623943805695,140,4.331,0.07757474482059479,0.6669788434854266,0.5551392223428429,0.46636366809111424,0.4626457476537293,0.6429130759868567,0.5103398043700937,0.768967484312607,0.7467757717040323,0.7469825183098263,242,0.8079935150144114,7,0.08571971857767637,0.9748221127531472,1753
scVI,cortex,500,42,400,256,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06970761716365814,150,9.657,0.06800928711891174,0.6378074492890392,0.5932016576314096,0.5322997896113123,0.5327626917450468,0.668500471291064,0.5211245759380224,0.782840844266971,0.7360249182039162,0.7554024692125497,242,0.8827238638245211,7,0.10070355580908918,0.9989053092501368,1753
scVI,cortex,500,43,400,256,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06928237527608871,160,10.725,0.06881465017795563,0.6423452453874359,0.5873925857281548,0.526352234084423,0.5283067074829233,0.6710156963813214,0.5290227290560507,0.7868454078722191,0.7567129791421695,0.7568960923226841,242,0.8644706568202206,7,0.10325156873930405,0.980295566502463,1753
scVI,cortex,500,44,400,256,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06910336017608643,140,9.173,0.0692441388964653,0.6428376690406404,0.586759731262396,0.5255491217316768,0.5279485297960473,0.669599092375543,0.5393269173837405,0.7923787792355961,0.7425160903186867,0.7481609110842062,242,0.8741288067623649,7,0.09788933257273247,0.980295566502463,1753
scVI,cortex,500,45,400,256,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06845459342002869,200,13.097,0.06940660625696182,0.6424715238005947,0.5872303411053419,0.534054591498868,0.5405253420162002,0.6586053362844916,0.5375105672210428,0.78875071306332,0.7459031798638301,0.7541151601899905,242,0.8830652791294745,7,0.09899220384103441,0.9994526546250683,1753
scVI,cortex,500,46,400,256,2775,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.069294773042202,200,12.702,0.06946413218975067,0.6436208573207326,0.5857521920217252,0.5334332749559862,0.5399115403336714,0.6601248332735411,0.5343621200948765,0.7849515116942385,0.7593212594132299,0.7600025354022754,242,0.8788749780695275,7,0.10123597642137287,0.9983579638752054,1753
scVI,cortex,700,42,400,256,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06832277774810791,150,11.562,0.06651826947927475,0.648742270516308,0.5791334664453455,0.5536734009386879,0.561603188387403,0.6661489932441538,0.5256333553224977,0.7733029092983458,0.7346298149871504,0.7568043408614756,242,0.9001578521067235,7,0.10488686061988971,0.9994526546250683,1753
scVI,cortex,700,43,400,256,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06830442696809769,130,11.215,0.06801385432481766,0.6570098484945902,0.5683380589811156,0.533897339763081,0.5404267048449335,0.6714126161461424,0.5304103101923927,0.7775584711922419,0.7486492928220705,0.7552078543744447,242,0.8664826581339171,7,0.10568549153831526,0.9852216748768472,1753
scVI,cortex,700,44,400,256,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06790491193532944,160,13.337,0.06780990213155746,0.6543183402395161,0.5718675096262049,0.5519874832397678,0.561776824925071,0.6682060988010586,0.537392315541878,0.782122076440388,0.7460965762632571,0.7503540443856576,242,0.8774913129146514,7,0.10081764594029284,0.9808429118773946,1753
scVI,cortex,700,45,400,256,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06723158806562424,160,12.525,0.0681326687335968,0.6543234556503682,0.5718608153857607,0.5436966253272029,0.5476429291542986,0.6608453409249314,0.5412174742530582,0.7808328579577868,0.7475824838772003,0.7590445904460416,242,0.8891430953534439,7,0.10005704506560183,0.9983579638752054,1753
scVI,cortex,700,46,400,256,3491,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06816485524177551,170,13.628,0.06857086718082428,0.6577280559655011,0.5673938043958426,0.5402234336525648,0.5454778704146561,0.6610478590508048,0.5370682409981854,0.778938961779806,0.7667053410376219,0.7652729478681656,242,0.8817779814602683,7,0.10218672751473663,0.9972632731253421,1753
scVI,cortex,900,42,400,256,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06778404116630554,160,14.105,0.06609059125185013,0.6641851079994688,0.5588581423117339,0.558489591570087,0.5647722225791435,0.6675031546150719,0.5215844559714932,0.7613576725613234,0.7398917744548349,0.7570797497849308,242,0.898314708906956,7,0.10682639285035177,0.9912424740010948,1753
scVI,cortex,900,43,400,256,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.067032590508461,160,15.529,0.06657525151968002,0.6676079018991071,0.5542996893218721,0.5546235503932231,0.5630304332475233,0.6729999553178624,0.5302541341656306,0.7653964632059327,0.7565951484952489,0.7624727484201006,242,0.8904158373728982,7,0.11043924700513405,0.990695128626163,1753
scVI,cortex,900,44,400,256,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06732460856437683,200,17.923,0.06728312373161316,0.6692441035547759,0.5521123298571644,0.5590762852689651,0.5710100159884377,0.665214766280005,0.5378157517656542,0.7719794637763835,0.7477641375551671,0.7525277997872496,242,0.893440384054018,7,0.10135006655257653,0.9808429118773946,1753
scVI,cortex,900,45,400,256,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06670510023832321,140,13.417,0.06772693991661072,0.669697863310217,0.55150477187773,0.5491518273955279,0.5547057283553337,0.6623875594575038,0.5425389226955124,0.7765430690245295,0.745729903150254,0.7563680745659672,242,0.8899856570968542,7,0.10001901502186726,0.9928845101258894,1753
scVI,cortex,900,46,400,256,4091,14029,1753,1753,10,True,classwise_stratified_rare_safe,0.06704786419868469,150,13.497,0.06719865649938583,0.6685543328484532,0.5530351040295596,0.557701842676733,0.570585252153205,0.665665307390469,0.5354215354854797,0.7716257843696519,0.767406125544573,0.7664617959763127,242,0.8860840110050149,7,0.10530519110096977,0.9939792008757526,1753
scVI,covid,100,42,400,256,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08034689724445343,200,37.078,0.0805322527885437,0.6988715682614403,0.511578531075795,0.6989800137672851,0.7742245708371006,0.5540767679736788,0.4171350047641443,0.8168616730453799,0.530924109493079,0.5199000178776022,125,0.7445986178078688,38,0.15382666666666664,0.9017528017133478,5000
scVI,covid,100,43,400,256,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08052816987037659,210,38.803,0.08117516338825226,0.701389358402132,0.5080529679202456,0.697532951931176,0.7752569108864991,0.6138165426745067,0.4284660371553418,0.8178983050847458,0.5265190864321525,0.5267799157015414,122,0.73423285353495,38,0.1582933333333333,0.973585164337157,5000
scVI,covid,100,44,400,256,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08114463835954666,310,43.835,0.08043991774320602,0.6998072371447257,0.5102698308398657,0.6995664534714462,0.7738418399115288,0.5513738782683928,0.39764048409391345,0.8147220703480955,0.5443564551570867,0.5513329352276919,127,0.7612063202891999,38,0.15603999999999998,0.9904476130152766,5000
scVI,covid,100,45,400,256,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08074905723333359,290,42.46,0.0807824581861496,0.7002633907640706,0.5096311835556064,0.7005536090213628,0.775654427318472,0.545433088636486,0.40442670295041216,0.8134900674321122,0.5276156039380325,0.5315808247261837,132,0.7609233965751178,38,0.15981333333333334,0.98388820221062,5000
scVI,covid,100,46,400,256,3807,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.08155601471662521,150,32.553,0.08107452839612961,0.7028994145560282,0.5059324130167927,0.6957243793268223,0.7705882520154391,0.6272496712026594,0.44037094492889395,0.8136825223254965,0.5385390580823595,0.5305511811104605,129,0.7069000029451802,38,0.15622666666666665,0.9815663393663869,5000
scVI,covid,500,42,400,256,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.0689769983291626,230,87.867,0.06889570504426956,0.6490411592624534,0.5787455735832505,0.7404704199341539,0.8126266719941306,0.5885398065654113,0.42461946211942136,0.794042646254784,0.5980460213083658,0.6038988915207302,128,0.8258482467458512,38,0.18902666666666665,0.9171475022496881,5000
scVI,covid,500,43,400,256,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06890440732240677,180,71.002,0.06964846700429916,0.6518515623726547,0.575089540632329,0.737568934301187,0.8103968749005835,0.606123792796134,0.4257489634055357,0.7880750865682522,0.5717361272780704,0.5794471005129234,133,0.8079800408344284,38,0.18952,0.9879611504956728,5000
scVI,covid,500,44,400,256,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06918414682149887,300,100.639,0.06881849467754364,0.6497420183298956,0.5778353096165936,0.7413357173839797,0.8117896630641446,0.6072951393355226,0.42300912088541864,0.8013603061782396,0.5782854379262505,0.5885055315296958,136,0.8311639240041822,38,0.19336,0.9928955660353119,5000
scVI,covid,500,45,400,256,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06942543387413025,190,74.371,0.06933993101119995,0.6508300262841489,0.5764202768869741,0.7403754070455415,0.8093687081479771,0.5814300098381698,0.426750254444124,0.7911776927282668,0.5719779506507733,0.5830082552575229,135,0.8057938577296412,38,0.19629333333333335,0.9857511195631609,5000
scVI,covid,500,46,400,256,16535,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06891243159770966,240,86.449,0.06858975440263748,0.6490049545532413,0.5787925689653453,0.7419342956118411,0.8126581188331631,0.5867951788794129,0.4206199014041059,0.7922908693275014,0.584114204602094,0.5954154929599452,135,0.8165896165615203,38,0.19626666666666667,0.9878770226754131,5000
scVI,covid,700,42,400,256,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06675725430250168,260,116.085,0.0668991357088089,0.6405197908216005,0.5897343975658532,0.747537711738288,0.8191231464636699,0.5897985440763482,0.4209796609340828,0.7922398396209221,0.6057362742408539,0.6088861527980259,134,0.8358820880369602,38,0.19851999999999997,0.9139865547819467,5000
scVI,covid,700,43,400,256,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06652246415615082,250,113.274,0.06729543954133987,0.641885071916909,0.5879835544502245,0.7456854419302016,0.8161292820007895,0.5632280369011347,0.40989158059065783,0.7921261162748315,0.6065897222296064,0.5993725539718001,137,0.8265968483831281,38,0.19837333333333335,0.988963413030327,5000
scVI,covid,700,44,400,256,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06754855811595917,230,98.197,0.06730467826128006,0.6436412148662785,0.5857259865254612,0.745406862086995,0.8146595115610777,0.6166391294024104,0.4089053641436848,0.7922595225077457,0.5935635130139484,0.6057774811024963,131,0.8254755337564296,38,0.19454666666666665,0.9936113227677972,5000
scVI,covid,700,45,400,256,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06738701462745667,280,117.555,0.0672454982995987,0.6420863435011985,0.587725127489261,0.7474801076451814,0.8167306529364681,0.5926638366276327,0.41862277223846284,0.7975666119919811,0.5851902492728005,0.5888947592050491,139,0.8352124633516806,38,0.20334666666666668,0.9859985877819069,5000
scVI,covid,700,46,400,256,21531,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06667131185531616,300,126.101,0.06634043902158737,0.6393058105076316,0.5912880806511803,0.7494904807166917,0.81871836201722,0.5946188711272137,0.42955928615545,0.79189866958265,0.6186081138840329,0.6111497815149611,135,0.8409088595354823,38,0.20289333333333331,0.9870569896925142,5000
scVI,covid,900,42,400,256,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06553038209676743,250,124.053,0.06555166095495224,0.6345410777082943,0.5973576207007965,0.7518622301686225,0.8218030185107528,0.6093770434098051,0.42879832084922664,0.7867191543648624,0.6020559992723918,0.6108192948670339,135,0.8345288870795986,38,0.20215999999999998,0.9115964878767688,5000
scVI,covid,900,43,400,256,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06601519882678986,240,121.334,0.06675349920988083,0.6397862931139436,0.590673499143519,0.7479319416651253,0.8189756298874306,0.6051286984872603,0.4326704324929522,0.78925022781119,0.6001455780039563,0.5978858655115041,136,0.8243341892074392,38,0.19978666666666667,0.9856519616639559,5000
scVI,covid,900,44,400,256,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06693093478679657,240,119.648,0.06651857495307922,0.6404441031876467,0.589831350692171,0.7470397976478178,0.8163675545339184,0.6112135841863757,0.4255364997167405,0.7912666302168763,0.5973373023607085,0.6067204630818275,135,0.8305790155237194,38,0.19888,0.9939339820031055,5000
scVI,covid,900,45,400,256,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06627622991800308,190,92.948,0.06628792732954025,0.6380899314526569,0.5928412393787437,0.7503988205866883,0.8176846200429113,0.5994811055068878,0.4274098241744926,0.7861549116092583,0.5826152900726831,0.5977646664179044,133,0.8293477437339647,38,0.20828000000000002,0.9843528753810457,5000
scVI,covid,900,46,400,256,26016,219476,27435,27435,39,True,classwise_stratified_rare_safe,0.06581708788871765,210,102.51,0.06548555940389633,0.6356991284336994,0.595886618108635,0.7511073140646921,0.8205532564754349,0.5916989071760301,0.4302990751911723,0.7826324038636779,0.5973095051491772,0.6005855465556575,139,0.8195310640117097,38,0.20681333333333332,0.9891741184884089,5000
scVI,hPancreas,100,42,400,256,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07211871445178986,190,4.465,0.07189374417066574,0.6282862170102917,0.6052564295148966,0.5750428661125148,0.6379552740329237,0.7213324399598393,0.48362244799341647,0.7045344129554657,0.7377295458657427,0.7373094488030204,234,0.8424459483550241,9,0.1902834008097166,0.9740259740259742,1482
scVI,hPancreas,100,43,400,256,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07251802831888199,220,4.965,0.07027564197778702,0.6199438790481449,0.6156695868307391,0.5921836870514554,0.6527599929938026,0.7176559977053597,0.49100542440727035,0.7188798920377867,0.7496002562015913,0.735176040978053,234,0.8220384086386295,9,0.1982905982905983,0.9345598845598847,1482
scVI,hPancreas,100,44,400,256,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.07061219960451126,250,5.516,0.07151144742965698,0.6278886422854235,0.6057558528889675,0.5768147440361179,0.6316137056420145,0.6997493553416451,0.45894702257756026,0.7071524966261808,0.742585979983523,0.7217218104236713,234,0.8222646703015551,9,0.18614484930274405,0.9974025974025976,1482
scVI,hPancreas,100,45,400,256,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06943855434656143,160,3.664,0.07203257083892822,0.6293456398851637,0.603924065557534,0.5732171794289221,0.6339283189989173,0.71372667376266,0.4863766045732026,0.7061808367071525,0.7430174856714472,0.7228928434541139,234,0.7969117915938541,9,0.18920377867746288,0.9902597402597405,1482
scVI,hPancreas,100,46,400,256,909,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.0714586153626442,200,4.328,0.0723356083035469,0.6235111274139484,0.6112338739909869,0.5837712600494478,0.6389040700957869,0.7196016916807512,0.4786785182356786,0.6982186234817815,0.732264742055198,0.7307900293427941,234,0.8206193597772908,9,0.19509671614934773,0.9473304473304475,1482
scVI,hPancreas,500,42,400,256,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06230642646551132,220,15.287,0.06191287562251091,0.5912887077638486,0.6503776640709581,0.6136294315504063,0.6832016542240227,0.720942112494526,0.5066558491765847,0.7160863697705802,0.7871584809159591,0.7760848881085436,234,0.8847603413727745,9,0.22663067926225822,0.9741702741702742,1482
scVI,hPancreas,500,43,400,256,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06225644424557686,150,11.766,0.060770608484745026,0.5844141396736136,0.65846011334955,0.6253989744105068,0.695398858421379,0.7300787379026896,0.488685312311501,0.7214035087719297,0.7910437555500652,0.764988352707598,234,0.8629267879606102,9,0.22622582096266305,0.9485569985569988,1482
scVI,hPancreas,500,44,400,256,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06019626930356026,180,14.444,0.06063353270292282,0.5865018798145627,0.6560155449739842,0.6273128252933828,0.6942265467318091,0.7240662067566406,0.4819532141211129,0.7079892037786776,0.7682155824193071,0.7612696646234576,234,0.8732712440208538,9,0.21574448942869998,0.995815295815296,1482
scVI,hPancreas,500,45,400,256,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.059256941080093384,200,16.502,0.06113382801413536,0.5873611099095777,0.655006926565789,0.6218044562768361,0.6954902926037452,0.7214697877277385,0.491991064554271,0.7157759784075574,0.772157316647301,0.7685527873415673,234,0.878171272294482,9,0.22721547458389565,0.9898989898989901,1482
scVI,hPancreas,500,46,400,256,3817,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06117424741387367,190,14.527,0.06155865266919136,0.5830573298870698,0.6600441500649608,0.6396761699277353,0.7077365591335723,0.7316487331845963,0.4723176168272454,0.7063427800269905,0.7630047876090762,0.764331281939645,234,0.8787712804178968,9,0.22703553756185338,0.9440115440115442,1482
scVI,hPancreas,700,42,400,256,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.060910362750291824,190,18.708,0.06063894182443619,0.5887349379232808,0.6533911728684707,0.6242757886487444,0.697064171623413,0.7290898011703935,0.502226595377722,0.7144669365721998,0.7854940199642888,0.7796091363057633,234,0.8834157249140349,9,0.23126405757984705,0.9491341991341993,1482
scVI,hPancreas,700,43,400,256,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.06027506664395332,240,21.196,0.05923056975007057,0.5806145195662638,0.6628867796688367,0.6389509591643888,0.7096615733987335,0.7192709609656773,0.48231952108414056,0.7251147098515519,0.7908720416194059,0.7876789735423516,234,0.8818880306099455,9,0.2352676563202879,0.9411255411255413,1482
scVI,hPancreas,700,44,400,256,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05923282355070114,170,14.215,0.05974065884947777,0.5857951233051145,0.6568440735119456,0.6300456060225583,0.6915017369777776,0.7227810023136583,0.48056784882374587,0.7090688259109311,0.7753980284346428,0.75908132223342,234,0.8763201458517311,9,0.21754385964912282,0.9953102453102456,1482
scVI,hPancreas,700,45,400,256,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05838082358241081,230,22.83,0.0600835420191288,0.5855344731729767,0.6571493807260447,0.6373978806451275,0.7036731059847253,0.7126990131734664,0.48133997275006,0.7167341430499325,0.7701057773522295,0.7784374318607943,234,0.8937981059612544,9,0.23535762483130904,0.9497835497835501,1482
scVI,hPancreas,700,46,400,256,4827,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.0602303147315979,230,20.559,0.060394346714019775,0.5812132721047636,0.662191132329274,0.6490748590629889,0.7220666846616313,0.7331393030233976,0.4723408573788598,0.7088124156545209,0.7768617027425168,0.7772966533913616,234,0.8805258822974228,9,0.22955465587044538,0.9054834054834057,1482
scVI,hPancreas,900,42,400,256,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.0598711296916008,190,21.018,0.0598243847489357,0.5854330951052039,0.6572680911555413,0.6337801149588668,0.7021471151123674,0.7317937017846394,0.5102737951073519,0.714966261808367,0.7884470667213357,0.7789478135922562,234,0.8891722969818983,9,0.23216374269005852,0.9484848484848487,1482
scVI,hPancreas,900,43,400,256,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05981716886162758,230,27.293,0.05821556597948074,0.5764416774628375,0.6677149924838301,0.6499800277458598,0.7134597812983148,0.7238507819257403,0.4907066283660844,0.7248043184885289,0.8007088513094734,0.7842945504313826,234,0.8868717203654672,9,0.23940620782726046,0.9555555555555557,1482
scVI,hPancreas,900,44,400,256,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05777791142463684,230,26.879,0.05844983458518982,0.5801734741235413,0.6633987399234206,0.6428812528999212,0.7053358872759938,0.7243720551857658,0.47183441124163916,0.7084075573549259,0.7832243632986795,0.7681781828824358,234,0.8782497260881094,9,0.22411156095366622,0.9950216450216454,1482
scVI,hPancreas,900,45,400,256,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05775146186351776,270,29.326,0.05942019075155258,0.583073850387868,0.6600248849938661,0.6396503895878238,0.7068298771274116,0.710462212824637,0.4826264966884627,0.718272604588394,0.7811282421999174,0.7831109209811316,234,0.8937243333600993,9,0.2383715699505173,0.9795093795093798,1482
scVI,hPancreas,900,46,400,256,5712,11854,1482,1482,14,True,classwise_stratified_rare_safe,0.05930623784661293,230,26.429,0.05956358462572098,0.5781229067123914,0.6657739047344156,0.6554689839329575,0.7233476321742445,0.731801016323929,0.4862593543436776,0.7099055330634277,0.7781269470123879,0.7857256407728824,234,0.8961171313540205,9,0.23391812865497075,0.946825396825397,1482
scVI,immune,100,42,400,256,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03215242177248001,240,48.578,0.032354846596717834,0.751604758494184,0.4350902870088994,0.6818949914237407,0.7295910703283247,0.6335945700420859,0.396524698613888,0.9214883100342663,0.7233488902974359,0.6684099406390992,76,0.4866060321826692,44,0.06948,0.949695737178357,5000
scVI,immune,100,43,400,256,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.032360345125198364,240,48.956,0.032294489443302155,0.7509766534550526,0.4360340659654499,0.6842301163062053,0.7311877185023764,0.6386572735237475,0.38511286748456025,0.9211456469660673,0.7093325265629818,0.6872233487488406,75,0.5135685198250506,44,0.07098666666666667,0.9293193329040814,5000
scVI,immune,100,44,400,256,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03239737078547478,130,37.659,0.0322871208190918,0.7518793424909187,0.4346774543354237,0.6808809139682731,0.7272439050861674,0.6889823361651362,0.45388510831505996,0.9188767929162751,0.7100092331288712,0.6891151801973954,72,0.5068870429018164,44,0.07072,0.9447593827924019,5000
scVI,immune,100,45,400,256,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.032033395022153854,150,37.907,0.03221650794148445,0.7498107082544136,0.43778390178701454,0.6859886592575272,0.734031691469575,0.7057284131367201,0.44657913058723925,0.9203857233829639,0.7252853741979005,0.69969932404263,73,0.509223147608178,44,0.07334666666666667,0.9725077401277964,5000
scVI,immune,100,46,400,256,4390,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.03289514780044556,260,51.726,0.03272561356425285,0.7560019089487643,0.4284611136658243,0.680892420320093,0.7301394885856376,0.6422451444048686,0.41075425665106946,0.9204318161142614,0.7388447883638083,0.7036516033106512,75,0.5221579305337705,44,0.07033333333333333,0.9666528475515069,5000
scVI,immune,500,42,400,256,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.029227742925286293,140,75.107,0.029474971815943718,0.7191861094460893,0.4827713399797976,0.7077338446689279,0.7534995898884385,0.6037647462672727,0.37560157236133723,0.9164096188252417,0.7283640493399836,0.7013111848745036,76,0.5729790127400913,44,0.08689333333333334,0.951115078407154,5000
scVI,immune,500,43,400,256,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.02941960096359253,140,76.076,0.029380133375525475,0.7178404958005682,0.48470502258879444,0.7061023626943627,0.7543967457376607,0.59176958470104,0.37343555024183234,0.9159335294296024,0.7424767626451414,0.7155043327655202,74,0.5936564780054912,44,0.08317333333333334,0.9287132812072703,5000
scVI,immune,500,44,400,256,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.02941172942519188,130,69.744,0.02923789992928505,0.7170421869487166,0.4858505021358017,0.7081192201798653,0.7556908145833583,0.6163699374025171,0.4033275010493033,0.914642326469964,0.739574114360772,0.7137214728128144,75,0.5995106522179561,44,0.08534666666666667,0.9503643872178,5000
scVI,immune,500,45,400,256,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.029175756499171257,160,82.538,0.029238171875476837,0.7156392522898823,0.4878604605819781,0.710242063191595,0.7584878933990995,0.5396833134012822,0.3439362351461579,0.9145355854080116,0.7520245143245662,0.7312010780429111,75,0.6339567262256925,44,0.08946666666666665,0.9770747626624828,5000
scVI,immune,500,46,400,256,20131,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.029719030484557152,130,75.338,0.02952072024345398,0.7196819223052293,0.48205793070704994,0.7083514322321176,0.7555436167160381,0.6366172341834946,0.4297711955970229,0.9158104133183733,0.770022071914126,0.7362038609259041,74,0.5787390334187744,44,0.08456,0.9702579156019844,5000
scVI,immune,700,42,400,256,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.028522469103336334,150,90.671,0.02872825413942337,0.7105109397572522,0.4951742044852663,0.7134118879446725,0.7605926355301711,0.5959100159510239,0.3565050672360693,0.9152912636079691,0.7466634682614065,0.7277542686791204,75,0.6051997606324688,44,0.09276000000000001,0.9656062606295768,5000
scVI,immune,700,43,400,256,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.0288098081946373,150,90.895,0.02876422554254532,0.7108070900136616,0.4947532807863103,0.7112007208613923,0.7594738611098848,0.5174424362941633,0.3509582563255111,0.9108457409709798,0.7186116449324943,0.698537103691362,74,0.6089653286040625,44,0.08801333333333333,0.8960709916379306,5000
scVI,immune,700,44,400,256,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.028774786740541458,150,94.758,0.028490856289863586,0.7083030364634713,0.49830680853662646,0.7134106974898154,0.760548558871346,0.5949049599745652,0.37979676652656164,0.9104594111047094,0.752320421384803,0.7335964518001379,75,0.6144268904193595,44,0.09033333333333332,0.9490030647600961,5000
scVI,immune,700,45,400,256,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.028547415509819984,160,99.894,0.028625713661313057,0.7085609829015032,0.49794133350965575,0.7156872210083052,0.7632964634773509,0.538817079468399,0.35404443367319527,0.9083336871152621,0.7556315316271067,0.7332253931900189,76,0.6442909971699187,44,0.09234666666666667,0.9766324999121571,5000
scVI,immune,700,46,400,256,27098,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.029010621830821037,140,90.704,0.02877238765358925,0.7109256094863244,0.4945847777764981,0.7136298411982922,0.7612718700416274,0.5452750539668458,0.362364576193412,0.9115116596415683,0.7761897575791146,0.7439938074698152,76,0.6117632564356172,44,0.08858666666666666,0.9818577584428232,5000
scVI,immune,900,42,400,256,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.028086582198739052,210,138.768,0.02825462818145752,0.7048593716156625,0.5031732662455733,0.715327940955385,0.7640480266590666,0.5580161912340863,0.3635419125658911,0.9124984079813204,0.7669868955495205,0.7470698445382783,75,0.6200097677711742,44,0.09566666666666666,0.9638992701564545,5000
scVI,immune,900,43,400,256,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.028403285890817642,140,100.567,0.028354888781905174,0.7059677480111676,0.5016095387680406,0.7151432594569658,0.7631154256697916,0.5442598425263525,0.35816779091515066,0.9090153743518209,0.7454522109526829,0.7224801915218173,75,0.612397631111426,44,0.08847999999999999,0.940975629964883,5000
scVI,immune,900,44,400,256,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.028510095551609993,140,99.703,0.028173793107271194,0.7045503267619764,0.5036088370595924,0.7153847505801436,0.7619251793141779,0.5806433708794745,0.37294784068241,0.905807684143494,0.7476627396336812,0.7094330554736381,75,0.6184511662355479,44,0.08953333333333335,0.93687114415559,5000
scVI,immune,900,45,400,256,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.028105478733778,150,106.711,0.028204509988427162,0.703573273448814,0.5049846488885203,0.7178645234800465,0.7651450332128447,0.5709531628798334,0.36584059896891363,0.9068490159808351,0.7522049672807851,0.7401128636396294,75,0.6511651946262813,44,0.09392,0.9802030174585002,5000
scVI,immune,900,46,400,256,33898,263808,32977,32977,45,True,classwise_stratified_rare_safe,0.028485184535384178,160,112.494,0.028293829411268234,0.7052321368778194,0.5026476331147447,0.7165857907177615,0.7644213857774926,0.529855839229137,0.35004261773145035,0.908821299693726,0.7613792951299799,0.7280633133922997,76,0.632129417512442,44,0.09157333333333334,0.974559192608174,5000
scVI,liver,100,42,400,256,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.1208083629608154,180,7.752,1.127517580986023,0.7839405677557613,0.3854371862267747,0.6768629855649212,0.6869806862290697,0.4447365038181831,0.40300171448609,0.4622566995768688,0.6302833039212357,0.6409802301288257,556,0.8950755240808471,7,0.15134666666666666,0.9519480519480519,5000
scVI,liver,100,43,400,256,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.1286228895187378,160,7.295,1.1380183696746826,0.7867799137201212,0.38097736736655863,0.6695667787256075,0.679495217160719,0.4498125862300879,0.40773576954738966,0.44537376586741895,0.6393961192504884,0.6479857943450328,554,0.8733032441836042,7,0.15397333333333332,0.9688311688311689,5000
scVI,liver,100,44,400,256,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.133293867111206,170,7.99,1.1361976861953735,0.7859965872268867,0.3822093648676871,0.6694381542166948,0.6792219603129284,0.4445571541315136,0.39469009623299955,0.4503490832157969,0.630309291684732,0.637972382373725,556,0.912256812723929,7,0.1474,0.9922077922077923,5000
scVI,liver,100,45,400,256,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.1287627220153809,170,8.029,1.1326355934143066,0.7854551933743976,0.38306013920118764,0.670646307670021,0.6801686748955694,0.4448974633951711,0.40819380009877104,0.4519464033850494,0.6457991749503037,0.6545411451781122,555,0.8901400614939605,7,0.15372,0.9896103896103896,5000
scVI,liver,100,46,400,256,700,45377,5672,5672,7,True,classwise_stratified_rare_safe,1.135394811630249,170,7.908,1.125620722770691,0.784708123400802,0.3842331610687918,0.6731323585168553,0.6827685267800081,0.4357731771130161,0.3967522570992952,0.45467207334273624,0.6323515874825838,0.6433127384083744,556,0.894393786661651,7,0.1508,0.9883116883116884,5000
scVI,liver,500,42,400,256,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9898495674133301,260,23.079,0.9954675436019897,0.7361602443077775,0.4580680947007133,0.7215175229995872,0.7288645532918829,0.49701490098841317,0.4445080948180823,0.5168864598025388,0.6771484209190698,0.6846475045165944,556,0.9455968455738455,7,0.19416,0.9779220779220777,5000
scVI,liver,500,43,400,256,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.989851713180542,210,16.889,1.0009081363677979,0.7376864482273365,0.4558187041017371,0.7186340610321612,0.724777786664334,0.4994080112783878,0.44705419121743584,0.5032510578279266,0.6793775609875149,0.687618005011229,556,0.94576496624986,7,0.19386666666666666,0.9896103896103896,5000
scVI,liver,500,44,400,256,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9946394562721252,230,19.066,0.9980579018592834,0.7364147933439916,0.45769325214412615,0.7182434831581224,0.7264877202740513,0.4840108544306721,0.4449984862435442,0.5098201692524682,0.6747241430636679,0.686039386757862,556,0.9502378777391733,7,0.19066666666666665,0.9896103896103896,5000
scVI,liver,500,45,400,256,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.987375020980835,230,21.042,0.9911868572235107,0.7350553510786773,0.45969363085060255,0.7209953102735756,0.7284617688343492,0.4914105976608152,0.4413815945966394,0.5066043723554302,0.6806799000955077,0.6943554410526269,556,0.9463629036703745,7,0.19062666666666667,0.9948051948051948,5000
scVI,liver,500,46,400,256,3500,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9980551600456238,200,18.341,0.9864988923072815,0.7349273475088431,0.45988179388361605,0.7212615607921323,0.7277975784575086,0.4950588145979865,0.452958053402525,0.5030148095909732,0.676817276356626,0.6888674752613424,556,0.9527322820485854,7,0.19470666666666667,0.9831168831168832,5000
scVI,liver,700,42,400,256,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9549322128295898,440,48.439,0.9604907631874084,0.7232535843188833,0.476904252769888,0.7334228969727137,0.7390510754173121,0.5020257190959831,0.453128304383359,0.5285296191819463,0.6871123749839902,0.6967503818398373,556,0.9614402279731274,7,0.20609333333333335,0.9896103896103896,5000
scVI,liver,700,43,400,256,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9590162038803101,460,50.378,0.9699225425720215,0.7260674579810067,0.4728260464609991,0.7295440631082942,0.7350996138736393,0.49298508299334176,0.4483877188082356,0.5247179125528914,0.6894508499466039,0.6972399917062245,556,0.9594072365410331,7,0.2051333333333333,0.9883116883116884,5000
scVI,liver,700,44,400,256,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9626376032829285,440,42.701,0.9656190276145935,0.7242760547480415,0.4754241965186121,0.7294983743245718,0.7378412082580934,0.4913263387710603,0.45141768024251644,0.5279971791255289,0.68773969279248,0.6996025638691582,556,0.9590248510107032,7,0.20009333333333335,0.9909090909090909,5000
scVI,liver,700,45,400,256,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9557437896728516,500,48.438,0.9605487585067749,0.7236524747473484,0.47632709579203825,0.732460248706036,0.7400778584202032,0.48945080404509794,0.4538550130491566,0.5292172073342736,0.6930122919443973,0.7026239085867433,556,0.9516015560175846,7,0.20030666666666666,0.9922077922077923,5000
scVI,liver,700,46,400,256,4900,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9634954333305359,410,45.87,0.952779233455658,0.722290696122598,0.4782961502947328,0.7333930201999287,0.7394884264571688,0.48837590235015893,0.4528902926047717,0.5249471086036671,0.6923863814734219,0.7006420604420289,556,0.962031352250684,7,0.20642666666666665,0.9818181818181818,5000
scVI,liver,900,42,400,256,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9296545386314392,430,54.036,0.9356764554977417,0.7138128305555475,0.49047124293427724,0.741908088235328,0.7470420670462548,0.5145603116874723,0.46290695643273283,0.5291995768688293,0.6962372091639507,0.7039786107628302,556,0.9620412907557602,7,0.21504,0.9909090909090909,5000
scVI,liver,900,43,400,256,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9317973256111145,500,66.264,0.942125678062439,0.7155122515488767,0.48804221788345703,0.7391000232030079,0.7435624346008602,0.5060227684760782,0.45766829875647563,0.5302891396332864,0.7001275957685644,0.7058884164326198,556,0.9626713983236556,7,0.21369333333333335,0.9909090909090909,5000
scVI,liver,900,44,400,256,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9362002015113831,500,62.288,0.9400593638420105,0.7146099257175922,0.48933265406589743,0.7387541343774675,0.7453354603136777,0.4989433327724674,0.4637790424533148,0.5370416078984486,0.6966361149472035,0.7081598892832934,556,0.9597623726780438,7,0.21051999999999998,0.9935064935064933,5000
scVI,liver,900,45,400,256,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.928665280342102,500,67.107,0.9338213205337524,0.7134101365757911,0.49104597703091113,0.7413407942589865,0.7476963445686984,0.5054241993320456,0.4648370138295245,0.5324330042313117,0.7011042197975333,0.7120937627961703,556,0.9605257187389264,7,0.21033333333333332,0.9844155844155844,5000
scVI,liver,900,46,400,256,6300,45377,5672,5672,7,True,classwise_stratified_rare_safe,0.9359788298606873,490,61.086,0.9257229566574097,0.7119634057419335,0.493108108884347,0.7428880844677894,0.7483304336863396,0.49993645867522174,0.4637916688335135,0.5333709449929478,0.6981858451751122,0.7088315277812369,556,0.9668940899943494,7,0.21453333333333335,0.9857142857142858,5000
scVI,lung,100,42,400,256,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,1.013169765472412,190,21.63,1.0121999979019165,0.7623160862465242,0.41887418464978177,0.7109732818290602,0.7187645943134231,0.402423286205665,0.358151975029224,0.4849721849223096,0.5627953121540282,0.5930322569287861,561,0.8789289309244587,10,0.13006666666666666,0.9472990777338602,5000
scVI,lung,100,43,400,256,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,1.0169304609298706,210,23.453,1.0180552005767822,0.7635974272989748,0.4169189690223869,0.7102584373402727,0.718442705667182,0.3920485414054563,0.35809109034309405,0.4917571455975446,0.5718227309652275,0.6004619682719394,561,0.8762492463475048,10,0.12626666666666664,0.9084321475625823,5000
scVI,lung,100,44,400,256,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,1.0161644220352173,210,23.424,1.011213779449463,0.762389075970602,0.41876289684069157,0.7115434122751729,0.7191508237201045,0.3913444515220474,0.35627746423298656,0.48784193362746975,0.5808223630094189,0.604671464976357,561,0.8925940265389741,10,0.13218666666666665,0.9916996047430829,5000
scVI,lung,100,45,400,256,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,1.0174870491027832,210,23.462,1.0128421783447266,0.7628799552775186,0.4180141738357712,0.7117460480962373,0.7179804189602905,0.3842983949207789,0.35968932924653596,0.491859773642816,0.5810530240305009,0.6063954474442771,561,0.8688583178880473,10,0.13257333333333332,0.9440052700922265,5000
scVI,lung,100,46,400,256,1000,166802,20852,20852,10,True,classwise_stratified_rare_safe,1.0130239725112915,210,22.69,1.0163501501083374,0.7636252364574205,0.41687649824534856,0.7111875393374599,0.7183738245689014,0.38571110839578027,0.36093795048719013,0.4909150201419529,0.5681402223172672,0.5942860052239772,560,0.8979631861252376,10,0.12693333333333331,0.9927536231884057,5000
scVI,lung,500,42,400,256,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8410768508911133,500,65.781,0.8406769037246704,0.6949430275969096,0.5170541883944408,0.7697171737519113,0.7746025023968053,0.43437674402809745,0.398339629487918,0.5448455783617879,0.6435700530864471,0.6600864749200576,561,0.950965867380726,10,0.17715999999999998,0.9728590250329379,5000
scVI,lung,500,43,400,256,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8395693898200989,500,67.536,0.839439332485199,0.6937039503305319,0.518774829295815,0.7703389490035149,0.7756128690169989,0.4389502902495661,0.3984845899753094,0.5458689813926721,0.6474982544847161,0.6622626306991622,561,0.9537244392591755,10,0.1773733333333333,0.9465085638998681,5000
scVI,lung,500,44,400,256,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8456162810325623,500,61.702,0.8404687643051147,0.6950131979004299,0.5169566547442177,0.7691463825678752,0.774689074782259,0.43040268285804173,0.39704892330798397,0.541864569345866,0.6454235364233023,0.6612771305415766,561,0.947263301937143,10,0.17608,0.9916996047430829,5000
scVI,lung,500,45,400,256,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8435400128364563,500,64.609,0.8401409387588501,0.6950555724869653,0.516897751154817,0.7701387352534268,0.7747678558489699,0.42787163493236385,0.3958557808661069,0.5495770189909841,0.6432770115638479,0.6594731175753606,561,0.9554956801711708,10,0.1845733333333333,0.9736495388669301,5000
scVI,lung,500,46,400,256,5000,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8425941467285156,500,65.16,0.8440622687339783,0.6958448845616961,0.5157998966293198,0.7695713243940673,0.7747948033181347,0.42874691699321393,0.39976147712398785,0.5484318051026281,0.6380574113541886,0.6588238093823358,561,0.9508323494287791,10,0.17976,0.98498023715415,5000
scVI,lung,700,42,400,256,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8118755221366882,500,81.979,0.8107807636260986,0.6827298184777052,0.5338799949613997,0.778985201416771,0.7839969549092102,0.44906587764572636,0.4155637539630367,0.5391732207941683,0.653122415400436,0.6702523076362117,561,0.9583667856974032,10,0.18710666666666667,0.9902503293807641,5000
scVI,lung,700,43,400,256,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8105334043502808,500,79.059,0.8108123540878296,0.682072331336654,0.5347773348249817,0.7791411900575809,0.7842100108658229,0.46393834816551566,0.41488035537068113,0.5396086706311145,0.6571554372755843,0.6728413700723966,561,0.9568153285830447,10,0.18506666666666666,0.9548089591567852,5000
scVI,lung,700,44,400,256,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8117437362670898,500,76.718,0.807178795337677,0.6814814270818293,0.5355830645425133,0.7796128857159534,0.7847249239335571,0.45285626010780955,0.4093007285559068,0.5413917130251295,0.6570967633860495,0.6720606927928345,561,0.9612398970128931,10,0.18853333333333333,0.9931488801054017,5000
scVI,lung,700,45,400,256,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8113697171211243,500,80.181,0.8084123730659485,0.6820270654578088,0.5348390819830098,0.7798362131039006,0.7847553922703796,0.4470746356072993,0.40867775874495005,0.5421791674659504,0.6547705993539598,0.6699042268625071,561,0.958923172044513,10,0.19329333333333334,0.9714097496706191,5000
scVI,lung,700,46,400,256,6676,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.8121400475502014,500,79.1,0.813162624835968,0.6832668573128926,0.5331464016977633,0.7791985661398839,0.7840372604844466,0.452269444080586,0.4100943668449481,0.5430778822175332,0.6511860943898111,0.6692311607986545,561,0.9608196285115401,10,0.1872933333333333,0.9957839262187087,5000
scVI,lung,900,42,400,256,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.7875043153762817,500,95.219,0.7868193984031677,0.6727720125084211,0.5473778191853689,0.7868354635070335,0.7910094426269156,0.4608931464703181,0.4217887914333553,0.544507001726453,0.663016574033128,0.6786698835876199,561,0.9613972483851358,10,0.19635999999999998,0.978129117259552,5000
scVI,lung,900,43,400,256,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.7838075160980225,500,87.551,0.7844266295433044,0.6710914776823724,0.5496362285820898,0.7878659602382417,0.792332862215367,0.48111218243248904,0.42363651005846437,0.5476491463648572,0.6653030671735557,0.6796444281727662,561,0.9612125878048473,10,0.19501333333333332,0.978524374176548,5000
scVI,lung,900,44,400,256,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.7866176962852478,500,88.544,0.7815642952919006,0.6707168996212732,0.550138840562427,0.7881806283285168,0.7932335563675974,0.47273511432815796,0.42309591975895666,0.5445463264914637,0.6656663184140375,0.6815065648303203,561,0.964072858570552,10,0.20017333333333334,0.9939393939393939,5000
scVI,lung,900,45,400,256,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.7843531370162964,500,86.945,0.7820970416069031,0.671090634885229,0.5496373597693403,0.788369673475471,0.7928461182963278,0.4633847141715506,0.4177646269630248,0.5464291195089199,0.6667332301804788,0.6796420769448356,561,0.9683357063551807,10,0.20578666666666667,0.9832674571805006,5000
scVI,lung,900,46,400,256,8276,166802,20852,20852,10,True,classwise_stratified_rare_safe,0.785012423992157,500,91.488,0.7864013910293579,0.6719789715097532,0.5484442618486943,0.7876950584037934,0.7922809142907068,0.46528255143006175,0.42956652344812574,0.5452311528870132,0.6645854842667533,0.6795974322875526,561,0.9661318294298955,10,0.19754666666666665,0.9928853754940711,5000
scVI,ms,100,42,400,256,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.17328479886054993,150,5.842,0.17194826900959015,0.8038604437539375,0.35380838696772265,0.6510275087221565,0.6703416036532983,0.48202923197653286,0.41192560845772597,0.6091412482402627,0.6506825056857641,0.6412331444299664,282,0.8312818340062477,17,0.1291412482402628,0.988510715290901,2131
scVI,ms,100,43,400,256,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.172513946890831,140,5.394,0.17193810641765594,0.8020359246192729,0.356738375620108,0.6500519715640743,0.6689201740563189,0.507120998614784,0.4210649700924703,0.6100610042233693,0.6637707906728426,0.6476499679385842,281,0.8140886066444655,17,0.13323948068199593,0.9904440244997519,2131
scVI,ms,100,44,400,256,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.171766459941864,130,5.713,0.17307919263839722,0.8059896987186093,0.35038060555948547,0.6446866853015017,0.6638620715824893,0.4964989959355327,0.4195792887428108,0.6088409197559831,0.648816205302895,0.646517408027026,282,0.826197729475903,17,0.12654465821992802,0.9928698752228163,2131
scVI,ms,100,45,400,256,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.17331846058368683,160,6.726,0.17467497289180756,0.8018482821877537,0.3570393323525485,0.6473033563133678,0.669370459408178,0.49111346440475095,0.408814444878295,0.6001877053026748,0.630951106679059,0.6426221605034468,281,0.8285467683282925,17,0.1295792272798373,0.9813671880235346,2131
scVI,ms,100,46,400,256,1696,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.17339971661567688,130,5.235,0.17248040437698364,0.8040563981853587,0.35349330853718786,0.6510474976275367,0.6701632596288497,0.4988126729491009,0.40898595211371913,0.6092914124824027,0.613730049195464,0.6264981191098685,281,0.7835785063068379,17,0.1312685750039105,0.9855152587350728,2131
scVI,ms,500,42,400,256,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16280308365821838,150,20.783,0.16105420887470245,0.7829261703644097,0.3870266117585194,0.6705896526362017,0.6887395817781876,0.49332528889900595,0.4042220936132219,0.5930455185358986,0.6674041006985334,0.6633912795589341,282,0.8963624524639401,17,0.1391209134991397,0.9736171980754024,2131
scVI,ms,500,43,400,256,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1616995930671692,140,17.028,0.16136689484119415,0.7816258642589201,0.38906100832149626,0.6694347441013944,0.6876151867910414,0.5083992173385401,0.41477522963567415,0.5970342562177381,0.6920219659406541,0.6839884606285349,282,0.8963446127530522,17,0.14978883153449085,0.9843894495597281,2131
scVI,ms,500,44,400,256,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16177986562252045,150,17.82,0.16297149658203125,0.7870254706976954,0.3805909084730711,0.664758781529098,0.6844318253144022,0.489901414142637,0.4093205448002367,0.591187236039418,0.6625013421108552,0.6720626831690582,282,0.8928265398126346,17,0.13921476615047707,0.9956006325975365,2131
scVI,ms,500,45,400,256,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16284652054309845,160,20.723,0.163935124874115,0.7819015561481769,0.3886299564930594,0.6665209874734327,0.6897120510917631,0.4984446954359558,0.41050983944901087,0.583791647114031,0.6566786244198908,0.6697224422807257,282,0.8868702034652419,17,0.14215548255904897,0.9752388993875062,2131
scVI,ms,500,46,400,256,6907,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16257642209529877,130,16.325,0.16172747313976288,0.783803546963046,0.3856519997681481,0.6694925139915867,0.6909324441235861,0.5005923717263924,0.40884971654302105,0.5871984983575785,0.6367058198013373,0.655102871859397,282,0.8761455901070606,17,0.14246832473017365,0.9782176028306058,2131
scVI,ms,700,42,400,256,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1613970249891281,170,25.776,0.15992896258831024,0.7809881226389478,0.3900575522968919,0.6733130731174507,0.6923665851039795,0.48776948097674183,0.40517501128900235,0.5828718911309244,0.676452617308799,0.6658667432478943,282,0.9029974930002015,17,0.14206162990771157,0.9664535670727621,2131
scVI,ms,700,43,400,256,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16044993698596954,140,21.872,0.16002607345581055,0.7792915674516625,0.392704652898731,0.6733852173997809,0.6924655698792255,0.5195869524058603,0.4138430029446902,0.5822430783669639,0.6887763602185017,0.685919644521682,282,0.9030485720993284,17,0.15160331612701392,0.9929402382962753,2131
scVI,ms,700,44,400,256,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16024735569953918,150,21.728,0.16158385574817657,0.7845972648815751,0.3844071319403515,0.6684851272371938,0.6875203238735879,0.48158969418986475,0.40031064153464224,0.5808352885969029,0.6618249042026074,0.6724023600656688,282,0.9060659731600096,17,0.1423119036446113,0.9901458190931873,2131
scVI,ms,700,45,400,256,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1618901789188385,150,21.135,0.16233870387077332,0.7788427351167581,0.39340399395584746,0.6701903321245595,0.6932496721862026,0.5008269885443466,0.4084702445272812,0.5733364617550446,0.6637157297251365,0.6724004742949731,282,0.8866333644715606,17,0.14190520882214921,0.9684873949579832,2131
scVI,ms,700,46,400,256,8914,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1613539755344391,140,22.345,0.16025133430957794,0.7810663349082144,0.3899353804730491,0.6728039234128528,0.6929295398830543,0.5016957294499901,0.40399329362991965,0.579530736743313,0.6483688848356326,0.6599783600514367,282,0.8795147628133927,17,0.14393868293445958,0.9819334432337526,2131
scVI,ms,900,42,400,256,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1606510877609253,170,35.338,0.15909866988658905,0.7795381283376216,0.39232030646787774,0.6752891803001851,0.6950469286576985,0.4915285764038199,0.40660146728935254,0.5708212106992023,0.6740422361387404,0.6680653563547113,282,0.9054030343494343,17,0.1422180509932739,0.9692747912562152,2131
scVI,ms,900,43,400,256,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.15947501361370087,160,26.346,0.1595645397901535,0.7786741416486596,0.39366658112772335,0.6745286268490572,0.6929244645878379,0.5050832156174382,0.4157458892598456,0.5741717503519475,0.6915940704277654,0.6865537803986352,282,0.908628303385607,17,0.1492569998435789,0.9926587860024392,2131
scVI,ms,900,44,400,256,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.15933531522750854,150,25.886,0.16077962517738342,0.7831688771704521,0.3866465098315732,0.6704151923653132,0.6885013307247165,0.48824187630492777,0.40067055928344963,0.5691506335053966,0.660495568804385,0.6758451417302775,282,0.9054433730697924,17,0.14353198811199747,0.9958519292884617,2131
scVI,ms,900,45,400,256,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.16073457896709442,160,27.519,0.16140972077846527,0.7770940569709677,0.3961248266204024,0.6721922031821183,0.6953373204121668,0.4900560346978473,0.40015159375060727,0.5691694040356641,0.6666063622876233,0.6774867633671812,282,0.8955758667195726,17,0.14309400907242295,0.9782142522080602,2131
scVI,ms,900,46,400,256,10604,17050,2131,2131,18,True,classwise_stratified_rare_safe,0.1604941040277481,170,32.048,0.15945202112197876,0.7796983040519663,0.3920705546584875,0.6753663259913754,0.6946081602061128,0.49312256635605456,0.398915057988277,0.5678085405912717,0.650144084620837,0.6603270871677619,282,0.8939986529969863,17,0.14544032535585796,0.9811795531609772,2131


==> anc/source_data/figure4_reconstruction/plot_reconstruction_main_figure.py <==
#!/usr/bin/env python3
"""Render the preregistered reconstruction main figure from completed results."""

from __future__ import annotations

import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.lines import Line2D
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch


HERE = Path(__file__).resolve().parent
DATA = HERE
OUT = HERE / "figure"
OUT.mkdir(parents=True, exist_ok=True)

MODELS = ["BioM-JEPA", "scFoundation", "scMulan", "scGPT", "scVI"]
COLORS = {
    "BioM-JEPA": "#0B6E75",
    "scFoundation": "#557A9E",
    "scMulan": "#8A6FA6",
    "scGPT": "#7F96B3",
    "scVI": "#8F969B",
}
DATASETS = ["hPancreas", "cortex", "ms", "liver", "Zheng68k", "lung", "covid", "immune"]
DATASET_LABELS = {
    "hPancreas": "Pancreas",
    "cortex": "Cortex",
    "ms": "MS",
    "liver": "Liver",
    "Zheng68k": "Zheng",
    "lung": "Lung",
    "covid": "COVID",
    "immune": "Immune",
}
MARKERS = ["o", "s", "^", "D", "P", "v", "X", "h"]
RNG = np.random.default_rng(20260719)


def set_style() -> None:
    mpl.rcParams.update(
        {
            "font.family": "Arial",
            "font.size": 8,
            "axes.titlesize": 9,
            "axes.labelsize": 8,
            "xtick.labelsize": 7,
            "ytick.labelsize": 7,
            "axes.linewidth": 0.7,
            "xtick.major.width": 0.7,
            "ytick.major.width": 0.7,
            "xtick.major.size": 3,
            "ytick.major.size": 3,
            "legend.fontsize": 7,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.transparent": False,
        }
    )


def clean_axis(ax: plt.Axes) -> None:
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.grid(axis="x", color="#D9DDE0", linewidth=0.55, alpha=0.75)
    ax.set_axisbelow(True)


def bootstrap_ci(values: np.ndarray, n_boot: int = 4000) -> tuple[float, float, float]:
    values = np.asarray(values, dtype=float)
    values = values[np.isfinite(values)]
    mean = float(values.mean())
    if len(values) < 2:
        return mean, mean, mean
    idx = RNG.integers(0, len(values), size=(n_boot, len(values)))
    boot = values[idx].mean(axis=1)
    lo, hi = np.quantile(boot, [0.025, 0.975])
    return mean, float(lo), float(hi)


def panel_letter(fig: plt.Figure, ax: plt.Axes, letter: str, dx: float = -0.04) -> None:
    del fig
    ax.text(
        dx,
        1.17,
        letter,
        transform=ax.transAxes,
        fontsize=15,
        fontweight="bold",
        ha="right",
        va="top",
        clip_on=False,
    )


def draw_protocol(ax: plt.Axes) -> None:
    ax.set_axis_off()
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.set_title("Controlled frozen-embedding reconstruction", loc="left", pad=9)

    boxes = [
        (0.03, 0.56, 0.19, 0.22, "Canonical target", "same 400 genes"),
        (0.29, 0.56, 0.18, 0.22, "Frozen encoder", "model-specific input"),
        (0.55, 0.56, 0.18, 0.22, "Shared MLP", "512–1024–512"),
        (0.81, 0.56, 0.16, 0.22, "Held-out test", "reconstruction"),
    ]
    for i, (x, y, w, h, title, sub) in enumerate(boxes):
        edge = COLORS["BioM-JEPA"] if i == 1 else "#555B60"
        face = "#E8F2F1" if i == 1 else "#F4F5F6"
        ax.add_patch(
            FancyBboxPatch(
                (x, y),
                w,
                h,
                boxstyle="round,pad=0.012,rounding_size=0.012",
                linewidth=1.0,
                edgecolor=edge,
                facecolor=face,
            )
        )
        ax.text(x + w / 2, y + h * 0.63, title, ha="center", va="center", fontsize=8, fontweight="bold")
        ax.text(x + w / 2, y + h * 0.30, sub, ha="center", va="center", fontsize=7, color="#555B60")
        if i < len(boxes) - 1:
            x2 = boxes[i + 1][0]
            ax.add_patch(
                FancyArrowPatch(
                    (x + w + 0.012, y + h / 2),
                    (x2 - 0.012, y + h / 2),
                    arrowstyle="-|>",
                    mutation_scale=9,
                    linewidth=0.9,
                    color="#555B60",
                )
            )

    ax.text(0.03, 0.38, "Fixed before evaluation", fontsize=8, fontweight="bold", color=COLORS["BioM-JEPA"])
    controls = ["same cells & split", "same decoder", "same MSE objective", "5 seeds", "8 datasets"]
    x = 0.03
    for item in controls:
        width = 0.14 if item not in {"same MSE objective", "same cells & split"} else 0.18
        ax.add_patch(
            FancyBboxPatch(
                (x, 0.22), width, 0.095,
                boxstyle="round,pad=0.01,rounding_size=0.01",
                linewidth=0.6, edgecolor="#AEB4B8", facecolor="#FAFAFA",
            )
        )
        ax.text(x + width / 2, 0.267, item, ha="center", va="center", fontsize=6.8)
        x += width + 0.018
    ax.text(
        0.03,
        0.08,
        "The encoder is never fine-tuned; only recoverable information in its frozen cell representation is tested.",
        fontsize=7,
        color="#555B60",
    )


def forest_axis(
    ax: plt.Axes,
    data: pd.DataFrame,
    metric: str,
    title: str,
    show_y: bool,
    higher: bool = True,
) -> list[dict]:
    rows = []
    y_positions = np.arange(len(MODELS))[::-1]
    for y, model in zip(y_positions, MODELS):
        part = data[data["model"] == model]
        per_dataset = part.groupby("dataset", sort=False)[metric].mean().reindex(DATASETS)
        values = per_dataset.to_numpy(dtype=float)
        for dataset, marker, value in zip(DATASETS, MARKERS, values):
            ax.scatter(
                value,
                y,
                s=13,
                marker=marker,
                facecolor=COLORS[model],
                edgecolor="none",
                alpha=0.34,
                zorder=2,
            )
        mean, lo, hi = bootstrap_ci(values)
        ax.errorbar(
            mean,
            y,
            xerr=[[mean - lo], [hi - mean]],
            fmt="o",
            markersize=5.2 if model == "BioM-JEPA" else 4.4,
            markerfacecolor=COLORS[model],
            markeredgecolor="white",
            markeredgewidth=0.5,
            ecolor=COLORS[model],
            elinewidth=1.2,
            capsize=2,
            zorder=4,
        )
        rows.append({"metric": metric, "model": model, "mean": mean, "ci_low": lo, "ci_high": hi})
    ax.set_yticks(y_positions)
    ax.set_yticklabels(MODELS if show_y else [])
    ax.tick_params(axis="y", length=0)
    ax.set_title(title, pad=5)
    clean_axis(ax)
    arrow = "↑" if higher else "↓"
    ax.set_xlabel(f"dataset mean {arrow}")
    return rows


def sample_efficiency(ax: plt.Axes, data: pd.DataFrame) -> list[dict]:
    rows = []
    topks = [100, 500, 700, 900]
    for model in MODELS:
        means, lows, highs = [], [], []
        for topk in topks:
            values = data[(data["model"] == model) & (data["topk"] == topk)][
                "reactome_program_corr_median"
            ].to_numpy(float)
            mean, lo, hi = bootstrap_ci(values)
            means.append(mean)
            lows.append(lo)
            highs.append(hi)
            rows.append({"model": model, "topk": topk, "mean": mean, "ci_low": lo, "ci_high": hi})
        means = np.asarray(means)
        lows = np.asarray(lows)
        highs = np.asarray(highs)
        ax.plot(
            topks,
            means,
            color=COLORS[model],
            marker="o",
            markersize=4.2 if model == "BioM-JEPA" else 3.4,
            linewidth=1.8 if model == "BioM-JEPA" else 1.15,
            label=model,
            zorder=3,
        )
        ax.fill_between(topks, lows, highs, color=COLORS[model], alpha=0.12, linewidth=0)
    ax.set_title("Program recovery improves with supervision", loc="left", pad=7)
    ax.set_xlabel("decoder-training cells per class")
    ax.set_ylabel("Reactome program correlation")
    ax.set_xticks(topks)
    ax.grid(axis="y", color="#D9DDE0", linewidth=0.55, alpha=0.75)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.legend(frameon=False, ncol=2, loc="lower right", handlelength=1.4, columnspacing=0.9)
    return rows


def marker_program_matrices() -> tuple[list[str], dict[str, np.ndarray], dict[str, list[str]]]:
    """Load the compact panel-F values exported by the documented derivation script."""
    with np.load(DATA / "panel_f_marker_program_matrices.npz", allow_pickle=False) as values:
        cell_types = values["cell_types"].astype(str).tolist()
        marker_names = json.loads(str(values["marker_names"][0]))
        matrices = {
            "Observed": values["Observed"],
            "BioM-JEPA": values["BioM_JEPA"],
            "scFoundation": values["scFoundation"],
            "scMulan": values["scMulan"],
            "scGPT": values["scGPT"],
            "scVI": values["scVI"],
        }
    return cell_types, matrices, marker_names


def main() -> None:
    set_style()
    data = pd.read_csv(DATA / "metrics_long.csv")
    assert len(data) == 800
    assert set(data["model"]) == set(MODELS)
    assert set(data["dataset"]) == set(DATASETS)
    top500 = data[data["topk"] == 500].copy()

    fig = plt.figure(figsize=(18, 10.8), facecolor="white")
    outer = fig.add_gridspec(2, 3, width_ratios=[1.03, 1.34, 1.28], hspace=0.42, wspace=0.27)

    ax_a = fig.add_subplot(outer[0, 0])
    draw_protocol(ax_a)
    panel_letter(fig, ax_a, "a")

    gs_b = outer[0, 1].subgridspec(1, 2, wspace=0.16)
    ax_b1 = fig.add_subplot(gs_b[0, 0])
    ax_b2 = fig.add_subplot(gs_b[0, 1])
    summary_rows = []
    summary_rows += forest_axis(ax_b1, top500, "cell_pearson_mean", "Cell Pearson", True, True)
    summary_rows += forest_axis(ax_b2, top500, "nrmse_vs_train_mean", "Normalized RMSE", False, False)
    ax_b1.text(0, 1.10, "Expression fidelity across datasets", transform=ax_b1.transAxes, fontsize=9, fontweight="bold")
    panel_letter(fig, ax_b1, "b")

    gs_c = outer[0, 2].subgridspec(1, 2, wspace=0.18)
    ax_c1 = fig.add_subplot(gs_c[0, 0])
    ax_c2 = fig.add_subplot(gs_c[0, 1])
    summary_rows += forest_axis(ax_c1, top500, "top50_overlap", "Top-50 overlap", True, True)
    summary_rows += forest_axis(ax_c2, top500, "reactome_program_corr_median", "Reactome", False, True)
    ax_c1.text(0, 1.10, "Biological-program recovery", transform=ax_c1.transAxes, fontsize=9, fontweight="bold")
    panel_letter(fig, ax_c1, "c")

    gs_d = outer[1, 0].subgridspec(1, 1)
    ax_d1 = fig.add_subplot(gs_d[0, 0])
    summary_rows += forest_axis(ax_d1, top500, "knn15_pca_overlap", "kNN@15 overlap", True, True)
    ax_d1.text(0, 1.10, "Cell-state geometry", transform=ax_d1.transAxes, fontsize=9, fontweight="bold")
    panel_letter(fig, ax_d1, "d")

    ax_e = fig.add_subplot(outer[1, 1])
    efficiency_rows = sample_efficiency(ax_e, data)
    panel_letter(fig, ax_e, "e")

    gs_f = outer[1, 2].subgridspec(2, 3, wspace=0.13, hspace=0.28)
    cell_types, matrices, marker_names = marker_program_matrices()
    heat_order = ["Observed", "BioM-JEPA", "scFoundation", "scMulan", "scGPT", "scVI"]
    vmax = max(np.quantile(np.abs(value), 0.98) for value in matrices.values())
    heat_axes = []
    im = None
    for i, name in enumerate(heat_order):
        ax = fig.add_subplot(gs_f[i // 3, i % 3])
        heat_axes.append(ax)
        im = ax.imshow(matrices[name], cmap="RdBu_r", vmin=-vmax, vmax=vmax, aspect="auto")
        ax.set_title(name, fontsize=7.5, color=COLORS.get(name, "#333333"), pad=3)
        ax.set_xticks(range(len(cell_types)))
        ax.set_yticks(range(len(cell_types)))
        if i // 3 == 1:
            ax.set_xticklabels(cell_types, rotation=48, ha="right", fontsize=5.7)
        else:
            ax.set_xticklabels([])
        if i % 3 == 0:
            ax.set_yticklabels(cell_types, fontsize=5.7)
        else:
            ax.set_yticklabels([])
        ax.tick_params(length=0)
        for spine in ax.spines.values():
            spine.set_linewidth(0.5)
            spine.set_color("#777777")
    heat_axes[0].text(0, 1.28, "hPancreas marker-program reconstruction", transform=heat_axes[0].transAxes, fontsize=9, fontweight="bold")
    panel_letter(fig, heat_axes[0], "f")
    cbar = fig.colorbar(im, ax=heat_axes, fraction=0.022, pad=0.016)
    cbar.set_label("train-standardized program score", fontsize=6.5)
    cbar.ax.tick_params(labelsize=6)

    dataset_handles = [
        Line2D([0], [0], marker=marker, linestyle="none", markerfacecolor="#777777", markeredgecolor="none", markersize=4.2, label=DATASET_LABELS[d])
        for d, marker in zip(DATASETS, MARKERS)
    ]
    fig.legend(
        handles=dataset_handles,
        loc="lower left",
        bbox_to_anchor=(0.29, 0.005),
        ncol=8,
        frameon=False,
        title="Small symbols in b–d denote datasets; large symbols show bootstrap mean ±95% CI",
        title_fontsize=6.5,
        handletextpad=0.25,
        columnspacing=0.75,
    )
    fig.subplots_adjust(left=0.055, right=0.985, top=0.955, bottom=0.10)

    pd.DataFrame(summary_rows).to_csv(OUT / "panel_bcd_summary.csv", index=False)
    pd.DataFrame(efficiency_rows).to_csv(OUT / "panel_e_sample_efficiency.csv", index=False)
    np.savez_compressed(
        OUT / "panel_f_marker_program_matrices.npz",
        cell_types=np.asarray(cell_types, dtype=str),
        marker_names=np.asarray([json.dumps(marker_names)], dtype=str),
        **{name.replace("-", "_").replace(" ", "_"): value for name, value in matrices.items()},
    )
    fig.savefig(OUT / "reconstruction_main_figure.png", dpi=500, bbox_inches="tight", facecolor="white")
    fig.savefig(OUT / "reconstruction_main_figure.pdf", bbox_inches="tight", facecolor="white")
    fig.savefig(OUT / "reconstruction_main_figure.svg", bbox_inches="tight", facecolor="white")
    plt.close(fig)


if __name__ == "__main__":
    main()


==> anc/source_data/figure5_perturbation/panel_b_top5_mse_lfc_mean.csv <==
model,MSE_LFC
BioM-JEPA,10.316859245300293
scFoundation,10.720199823379517
Geneformer,10.850749969482422
scGPT,10.994715452194214
scVI,11.078588724136353


==> anc/source_data/figure5_perturbation/panel_b_top5_mse_lfc_mean_std.csv <==
model,MSE_LFC_mean,MSE_LFC_std,n_seeds
BioM-JEPA,10.314962,0.060215,5
Geneformer,10.983416,0.025222,5
scFoundation,10.873620,0.080592,5
scGPT,10.968579,0.020685,5
scVI,10.891881,0.041232,5


==> anc/source_data/figure5_perturbation/panel_c_category_pearson.csv <==
dataset,model,category,n_cells,Pearson_LFC
adamson,Geneformer,All,4434,0.12159919965707341
adamson,Geneformer,Single,4434,0.12159919965707341
adamson,Geneformer,Combination,0,
adamson,scGPT,All,4434,0.10936142858036398
adamson,scGPT,Single,4434,0.10936142858036398
adamson,scGPT,Combination,0,
adamson,scVI,All,4434,0.1453704214618036
adamson,scVI,Single,4434,0.1453704214618036
adamson,scVI,Combination,0,
adamson,scFoundation,All,4434,0.1430025882688958
adamson,scFoundation,Single,4434,0.1430025882688958
adamson,scFoundation,Combination,0,
adamson,BioM-JEPA,All,4434,0.16385886506667377
adamson,BioM-JEPA,Single,4434,0.16385886506667377
adamson,BioM-JEPA,Combination,0,
norman,Geneformer,All,8386,0.10527798141511573
norman,Geneformer,Single,4889,0.08645551598799331
norman,Geneformer,Combination,3497,0.12723582846935355
norman,scGPT,All,8386,0.09886930478401493
norman,scGPT,Single,4889,0.08108940636549927
norman,scGPT,Combination,3497,0.11949070399951837
norman,scVI,All,8386,0.13447423430237015
norman,scVI,Single,4889,0.1138514376000005
norman,scVI,Combination,3497,0.15789192272033004
norman,scFoundation,All,8386,0.12675956636701605
norman,scFoundation,Single,4889,0.11173232117147631
norman,scFoundation,Combination,3497,0.14474239060635274
norman,BioM-JEPA,All,8386,0.12261748792857587
norman,BioM-JEPA,Single,4889,0.10234763944884806
norman,BioM-JEPA,Combination,3497,0.14558795661459598


==> anc/source_data/figure5_perturbation/panel_d_top5_top50_mean.csv <==
model,Top50_overlap
scGPT,0.10770039386261451
Geneformer,0.11194540194737851
scVI,0.1136125680287855
scFoundation,0.11811423387412051
BioM-JEPA,0.12312693035764974


==> anc/source_data/figure5_perturbation/panel_d_top5_top50_mean_std.csv <==
model,Top50_overlap_mean,Top50_overlap_std,n_seeds
BioM-JEPA,0.123467,0.002143,5
Geneformer,0.099958,0.002088,5
scFoundation,0.115289,0.002261,5
scGPT,0.101630,0.001490,5
scVI,0.111757,0.002682,5


==> anc/source_data/figure5_perturbation/panel_e_heatmap_lfc_scaled.csv <==
,HTR2C,POT1-AS1,RP11-83N9.5,NR3C1,RP11-390B4.5,IL13RA1,SNRK,PARP1,CXCL3,PLA2G4A,NSG2,PINK1-AS
Observed,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,1.0,1.0,1.0,1.0
Geneformer,0.21729231,0.02001069,0.009049823,0.119166024,0.038328305,0.25183436,0.35133407,0.041875158,0.74645305,0.853639,0.7177039,0.9216717
scGPT,0.0010135077,0.00034220374,0.0002151882,0.0011917773,0.0001309086,0.00017194022,0.16623992,0.00016686894,0.8667102,0.8833021,0.56957567,0.9005597
scVI,0.3118427,0.032634173,0.030115943,0.17894106,0.038446065,0.20954709,0.39882052,0.048386052,0.96377546,0.84844506,1.0008576,0.93208146
scFoundation,0.14136373,9.0684534e-07,0.0,0.00018457524,2.1271362e-05,0.18922043,0.20069167,0.00013989717,1.0273601,0.8090036,0.6129229,1.0332208
BioM-JEPA,0.21112044,0.016398344,0.0068134936,0.059683416,0.023811415,0.19796818,0.26717666,0.042560574,0.9688046,1.2131466,1.0574449,0.95379853


==> anc/source_data/figure5_perturbation/plot_perturbation_main_figure.py <==
#!/usr/bin/env python3
"""Render the measured perturbation benchmark in a Nature-style layout."""

from __future__ import annotations

from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.gridspec import GridSpec
from matplotlib.patches import Circle, FancyArrowPatch, FancyBboxPatch, Rectangle


ROOT = Path(__file__).resolve().parent
DATA = ROOT / "data"
OUT = ROOT / "figure"

MODELS = ["Geneformer", "scGPT", "scVI", "scFoundation", "BioM-JEPA"]
COLORS = {
    "Geneformer": "#9AA8B8",
    "scGPT": "#6F8EB6",
    "scVI": "#8C6AA5",
    "scFoundation": "#456B96",
    "BioM-JEPA": "#087F83",
}
INK = "#1E2529"
MID = "#667075"
PALE = "#F3F6F6"


def set_style() -> None:
    mpl.rcParams.update(
        {
            "font.family": "Arial",
            "font.size": 11.5,
            "axes.titlesize": 14.5,
            "axes.labelsize": 12.0,
            "xtick.labelsize": 10.8,
            "ytick.labelsize": 10.8,
            "axes.linewidth": 0.8,
            "xtick.major.width": 0.8,
            "ytick.major.width": 0.8,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def panel_label(ax: plt.Axes, label: str, x: float = -0.10, y: float = 1.06) -> None:
    ax.text(x, y, label, transform=ax.transAxes, fontsize=24, fontweight="bold", va="top")


def arrow(ax: plt.Axes, start, end, color=INK, lw=1.5, size=12) -> None:
    ax.add_patch(
        FancyArrowPatch(
            start,
            end,
            transform=ax.transAxes,
            arrowstyle="-|>",
            mutation_scale=size,
            linewidth=lw,
            color=color,
            shrinkA=0,
            shrinkB=0,
        )
    )


def umap_cloud(ax: plt.Axes, center, scale, color, seed) -> None:
    rng = np.random.default_rng(seed)
    offsets = np.array([[-0.55, 0.08], [0.25, 0.28], [0.38, -0.38]])
    counts = [45, 32, 24]
    pts = []
    for off, count in zip(offsets, counts):
        pts.append(rng.normal(off, [0.20, 0.14], size=(count, 2)))
    pts = np.vstack(pts)
    x = center[0] + scale * pts[:, 0]
    y = center[1] + scale * pts[:, 1]
    ax.scatter(x, y, s=5.5, color=color, alpha=0.72, linewidths=0, transform=ax.transAxes, zorder=3)


def dataset_chip(ax: plt.Axes, x: float, y: float, name: str, color: str, seed: int) -> None:
    box = FancyBboxPatch(
        (x, y),
        0.205,
        0.105,
        boxstyle="round,pad=0.008,rounding_size=0.012",
        transform=ax.transAxes,
        facecolor="white",
        edgecolor="#8C969A",
        linewidth=1.0,
    )
    ax.add_patch(box)
    umap_cloud(ax, (x + 0.052, y + 0.053), 0.042, color, seed)
    ax.text(x + 0.092, y + 0.053, name, transform=ax.transAxes, va="center", fontsize=10.5, color=INK)


def crispr_icon(ax: plt.Axes, center=(0.37, 0.73)) -> None:
    cx, cy = center
    for dx in (-0.025, 0.025):
        ax.add_patch(Circle((cx + dx, cy + 0.022), 0.014, transform=ax.transAxes, fill=False, ec=INK, lw=1.2))
    ax.plot([cx - 0.015, cx + 0.043], [cy + 0.010, cy - 0.045], color=INK, lw=1.3, transform=ax.transAxes)
    ax.plot([cx + 0.015, cx - 0.043], [cy + 0.010, cy - 0.045], color=INK, lw=1.3, transform=ax.transAxes)
    ax.add_patch(Circle((cx, cy), 0.006, transform=ax.transAxes, fc=INK, ec="none"))
    pill = FancyBboxPatch(
        (cx + 0.055, cy - 0.040),
        0.078,
        0.032,
        boxstyle="round,pad=0.004,rounding_size=0.016",
        transform=ax.transAxes,
        fc="#F3B562",
        ec="#9C6725",
        lw=0.9,
    )
    ax.add_patch(pill)
    ax.plot([cx + 0.094, cx + 0.094], [cy - 0.038, cy - 0.010], color="#9C6725", lw=0.8, transform=ax.transAxes)


def response_thumbnail(ax: plt.Axes, x: float, y: float, values: np.ndarray, title: str) -> None:
    cmap = mpl.colormaps["RdBu_r"]
    for row in range(values.shape[0]):
        for col in range(values.shape[1]):
            ax.add_patch(
                Rectangle(
                    (x + col * 0.027, y + (values.shape[0] - 1 - row) * 0.032),
                    0.027,
                    0.032,
                    transform=ax.transAxes,
                    fc=cmap((values[row, col] + 1.5) / 3.0),
                    ec="white",
                    lw=0.35,
                )
            )
    ax.text(x + values.shape[1] * 0.027 / 2, y + 0.082, title, transform=ax.transAxes, ha="center", fontsize=10.5)


def draw_protocol(ax: plt.Axes) -> None:
    ax.set_axis_off()
    panel_label(ax, "a", -0.08, 1.07)
    ax.text(0.02, 1.055, "Perturbation response prediction", transform=ax.transAxes, va="top", fontsize=15.5)

    cmap = mpl.colormaps["coolwarm"]

    def draw_chip(x: float, y: float, seed: int, mode: str = "matrix",
                  z_base: float = 2.0) -> None:
        ax.add_patch(Rectangle((x + 0.007, y - 0.007), 0.145, 0.100,
                               transform=ax.transAxes, fc="#D5D9DA", ec="none",
                               zorder=z_base))
        chip = FancyBboxPatch((x, y), 0.145, 0.100,
                              boxstyle="round,pad=0.004,rounding_size=0.010",
                              transform=ax.transAxes, fc="#FAFBFB", ec="#596367",
                              lw=0.95, zorder=z_base + 0.1)
        ax.add_patch(chip)
        if mode == "matrix":
            rng = np.random.default_rng(seed)
            values = rng.normal(0, 0.8, size=(4, 7))
            for rr in range(4):
                for cc in range(7):
                    ax.add_patch(Rectangle((x + 0.017 + cc * 0.0155, y + 0.019 + rr * 0.016),
                                           0.013, 0.013, transform=ax.transAxes,
                                           fc=cmap(np.clip((values[rr, cc] + 1.5) / 3, 0, 1)),
                                           ec="none", zorder=z_base + 0.2))
        elif mode == "plate":
            rng = np.random.default_rng(seed)
            palette = np.array(["#DDE9EE", "#8EC4C1", "#4B9F9D", "#F2C27B", "#DD8564"])
            probs = np.array([0.38, 0.22, 0.18, 0.13, 0.09])
            for rr in range(4):
                for cc in range(8):
                    color = rng.choice(palette, p=probs)
                    ax.add_patch(Circle((x + 0.019 + cc * 0.0152, y + 0.022 + rr * 0.019),
                                        0.0052, transform=ax.transAxes, fc=color,
                                        ec="white", lw=0.25, zorder=z_base + 0.2))
        else:
            rng = np.random.default_rng(seed)
            layouts = [
                ([(0.034, 0.064), (0.070, 0.040), (0.108, 0.066)],
                 [(0.011, 0.006), (0.009, 0.010), (0.012, 0.007)]),
                ([(0.038, 0.040), (0.073, 0.070), (0.108, 0.037)],
                 [(0.010, 0.008), (0.013, 0.006), (0.009, 0.010)]),
                ([(0.035, 0.070), (0.071, 0.057), (0.105, 0.031)],
                 [(0.009, 0.008), (0.013, 0.007), (0.011, 0.006)]),
            ]
            offsets, spreads = layouts[seed % len(layouts)]
            centers = np.array([[x + dx, y + dy] for dx, dy in offsets])
            palettes = [
                ["#7BA7C9", "#7B74A8", "#B5CBE0"],
                ["#60B2AE", "#D98B6C", "#A3D3D0"],
                ["#6DB8B4", "#278E8D", "#B6DAD7"],
            ]
            shades = palettes[seed % len(palettes)]
            for center, spread, shade in zip(centers, spreads, shades):
                pts = rng.normal(center, spread, size=(27, 2))
                sizes = rng.uniform(3.2, 5.2, size=len(pts))
                ax.scatter(pts[:, 0], pts[:, 1], s=sizes, color=shade, alpha=0.84,
                           linewidths=0, transform=ax.transAxes, zorder=z_base + 0.2,
                           clip_path=chip)

    def draw_expression_matrix(x: float, y: float) -> None:
        values = np.array([
            [-0.8, -0.4, 0.2, 0.8, 0.4],
            [0.5, -0.6, -0.2, 0.7, 0.9],
            [-0.3, 0.3, 0.8, -0.5, 0.2],
            [0.7, 0.1, -0.8, -0.4, 0.6],
        ])
        ax.add_patch(FancyBboxPatch((x - 0.010, y - 0.010), 0.146, 0.126,
                                   boxstyle="round,pad=0.004,rounding_size=0.007",
                                   transform=ax.transAxes, fc="#F7F8F8", ec="#5C666A", lw=0.95))
        for rr in range(values.shape[0]):
            for cc in range(values.shape[1]):
                ax.add_patch(Rectangle((x + cc * 0.025, y + rr * 0.025), 0.023, 0.023,
                                       transform=ax.transAxes, fc=cmap((values[rr, cc] + 1.5) / 3),
                                       ec="white", lw=0.25))

    def draw_response_plot(x: float, y: float, observed: bool) -> None:
        ax.plot([x, x], [y, y + 0.145], color="#586064", lw=0.9, transform=ax.transAxes)
        ax.plot([x, x + 0.145], [y + 0.065, y + 0.065], color="#586064", lw=0.9, transform=ax.transAxes)
        if observed:
            heights = (-0.060, 0.105)
        else:
            heights = (-0.050, 0.075)
        ax.add_patch(Rectangle((x + 0.026, y + 0.065), 0.038, heights[0],
                               transform=ax.transAxes, fc="#D9825B", ec="#7A4D3A", lw=0.6))
        ax.add_patch(Rectangle((x + 0.085, y + 0.065), 0.038, heights[1],
                               transform=ax.transAxes, fc="#1A7F82", ec="#245A5B", lw=0.6))

    # Left column: the three CellBench perturbation datasets, matching the reference layout.
    ax.text(0.120, 0.925, "Control cell\nstate embedding", transform=ax.transAxes,
            ha="center", va="top", fontsize=10.5)
    umap_cloud(ax, (0.120, 0.735), 0.110, COLORS["BioM-JEPA"], 17)
    ax.text(0.120, 0.610, "Norman", transform=ax.transAxes, ha="center", fontsize=10.3)
    ax.text(0.120, 0.555, "+", transform=ax.transAxes, ha="center", fontsize=12.0, fontweight="bold")
    draw_chip(0.045, 0.405, 21, "matrix")
    ax.text(0.117, 0.365, "Adamson", transform=ax.transAxes, ha="center", fontsize=10.0)
    # Draw from back to front: the upper card is the topmost physical layer.
    draw_chip(0.095, 0.135, 35, "umap", z_base=2.0)
    draw_chip(0.070, 0.170, 33, "umap", z_base=4.0)
    draw_chip(0.045, 0.205, 31, "umap", z_base=6.0)
    ax.text(0.120, 0.075, "Dixit", transform=ax.transAxes,
            ha="center", fontsize=10.0)
    ax.text(0.120, 0.042, "dataset chips", transform=ax.transAxes,
            ha="center", fontsize=8.7, color=MID)

    # Bracket collecting all datasets into the response predictor.
    ax.plot([0.255, 0.315], [0.735, 0.735], color="#596164", lw=1.1, transform=ax.transAxes)
    ax.plot([0.194, 0.315], [0.455, 0.455], color="#596164", lw=1.1, transform=ax.transAxes)
    ax.plot([0.244, 0.315], [0.185, 0.185], color="#596164", lw=1.1, transform=ax.transAxes)
    ax.plot([0.315, 0.315], [0.185, 0.735], color="#596164", lw=1.1, transform=ax.transAxes)

    # Middle column: perturbation identity, response predictor, predicted expression.
    ax.text(0.510, 0.925, "Perturbation\nidentity", transform=ax.transAxes,
            ha="center", va="top", fontsize=10.5)
    ax.text(0.510, 0.790, "CRISPR / drug", transform=ax.transAxes,
            ha="center", fontsize=9.4)
    crispr_icon(ax, center=(0.485, 0.715))

    box_x, box_y, box_w, box_h = 0.405, 0.435, 0.225, 0.155
    ax.add_patch(FancyBboxPatch((box_x, box_y), box_w, box_h,
                               boxstyle="round,pad=0.006,rounding_size=0.010",
                               transform=ax.transAxes, fc="#EDF6F5",
                               ec=COLORS["BioM-JEPA"], lw=1.15))
    ax.text(box_x + box_w / 2, box_y + box_h / 2, "response\npredictor",
            transform=ax.transAxes, ha="center", va="center", fontsize=10.5)
    arrow(ax, (0.315, 0.510), (box_x, 0.510), color="#3F484C", lw=1.2, size=10)
    arrow(ax, (0.510, 0.655), (0.510, box_y + box_h), color="#3F484C", lw=1.2, size=10)
    arrow(ax, (0.518, box_y), (0.518, 0.335), color="#3F484C", lw=1.2, size=10)
    draw_expression_matrix(0.455, 0.205)
    ax.text(0.518, 0.120, "Predicted perturbed\nexpression", transform=ax.transAxes,
            ha="center", va="top", fontsize=9.9)

    # Right column: predicted and observed response summaries.
    draw_response_plot(0.755, 0.650, observed=False)
    draw_response_plot(0.755, 0.215, observed=True)
    ax.text(0.707, 0.720, "Predicted\nresponse", transform=ax.transAxes,
            ha="center", va="center", fontsize=9.5, rotation=90)
    ax.text(0.707, 0.285, "Observed\nresponse", transform=ax.transAxes,
            ha="center", va="center", fontsize=9.5, rotation=90)
    arrow(ax, (0.827, 0.575), (0.827, 0.465), color="#3F484C", lw=1.1, size=9)


def clean_axis(ax: plt.Axes) -> None:
    ax.spines[["top", "right"]].set_visible(False)
    ax.tick_params(direction="out", length=3.5)


def make_figure() -> None:
    OUT.mkdir(parents=True, exist_ok=True)
    set_style()

    panel_b = pd.read_csv(DATA / "panel_b_top5_mse_lfc_mean_std.csv").set_index("model")
    panel_c = pd.read_csv(DATA / "panel_c_category_pearson.csv")
    panel_d = pd.read_csv(DATA / "panel_d_top5_top50_mean_std.csv").set_index("model")
    heat = pd.read_csv(DATA / "panel_e_heatmap_lfc_scaled.csv", index_col=0)

    fig = plt.figure(figsize=(15.2, 9.4), dpi=220, facecolor="white")
    gs = GridSpec(2, 6, figure=fig, width_ratios=[1.18, 1.18, 1.0, 1.0, 1.13, 1.13], hspace=0.43, wspace=0.62)

    ax_a = fig.add_subplot(gs[0, 0:2])
    draw_protocol(ax_a)

    ax_b = fig.add_subplot(gs[0, 2:4])
    panel_label(ax_b, "b", -0.19, 1.08)
    ax_b.set_title("Top-5 perturbation prediction error", pad=12)
    order_b = panel_b.sort_values("MSE_LFC_mean").index.tolist()
    y_b = np.arange(len(order_b))[::-1]
    vals_b = np.array([panel_b.loc[m, "MSE_LFC_mean"] for m in order_b])
    std_b = np.array([panel_b.loc[m, "MSE_LFC_std"] for m in order_b])
    baseline_b = 10.18
    for yy, model, value, std in zip(y_b, order_b, vals_b, std_b):
        ax_b.hlines(yy, baseline_b, value, color=COLORS[model], lw=2.5, alpha=0.28)
        ax_b.errorbar(value, yy, xerr=std, fmt="none", ecolor=COLORS[model],
                      elinewidth=1.25, capsize=3.0, capthick=1.0, zorder=2)
        ax_b.scatter(value, yy, s=88 if model == "BioM-JEPA" else 68,
                     color=COLORS[model], ec="white", lw=0.9, zorder=3)
        ax_b.text(value + std + 0.018, yy, f"{value:.2f}", va="center", fontsize=9.3,
                  fontweight="bold" if model == "BioM-JEPA" else "normal")
    ax_b.set_yticks(y_b, order_b)
    ax_b.set_xlabel("MSE-LFC ↓")
    ax_b.set_xlim(10.18, 11.18)
    ax_b.set_xticks(np.arange(10.2, 11.2, 0.2))
    ax_b.grid(axis="x", color="#E5E9EA", lw=0.7)
    ax_b.tick_params(axis="y", length=0)
    ax_b.text(0.99, 0.98, "mean ± SD, 5 seeds", transform=ax_b.transAxes,
              ha="right", va="top", fontsize=8.4, color=MID)
    clean_axis(ax_b)

    ax_c = fig.add_subplot(gs[0, 4:6])
    panel_label(ax_c, "c", -0.14, 1.08)
    ax_c.set_title("Generalization by perturbation type", pad=12)
    categories = ["All", "Single", "Combination"]
    means = panel_c.groupby(["model", "category"], as_index=False)["Pearson_LFC"].mean()
    for model in MODELS:
        values = np.array([
            means.loc[(means.model == model) & (means.category == category), "Pearson_LFC"].mean()
            for category in categories
        ])
        ax_c.plot(
            np.arange(3), values, marker="o",
            ms=7.2 if model == "BioM-JEPA" else 5.8,
            lw=2.4 if model == "BioM-JEPA" else 1.35,
            color=COLORS[model], alpha=1.0 if model == "BioM-JEPA" else 0.82,
            mec="white", mew=0.7, label=model, zorder=3,
        )
    ax_c.set_xticks(range(3), categories)
    ax_c.set_ylabel("Pearson-LFC ↑")
    ax_c.set_ylim(0.078, 0.182)
    ax_c.set_yticks(np.arange(0.08, 0.181, 0.02))
    ax_c.grid(axis="y", color="#E5E9EA", lw=0.7)
    ax_c.legend(frameon=False, fontsize=8.5, ncol=2, loc="lower left",
                handletextpad=0.35, columnspacing=0.75, borderaxespad=0.15)
    ax_c.text(0.99, 0.02, "Combination: Norman only", transform=ax_c.transAxes,
              ha="right", va="bottom", fontsize=8.2, color=MID)
    clean_axis(ax_c)

    ax_d = fig.add_subplot(gs[1, 0:2])
    panel_label(ax_d, "d", -0.10, 1.07)
    ax_d.set_title("Response genes are recovered", pad=12)
    order_d = panel_d.sort_values("Top50_overlap_mean", ascending=False).index.tolist()
    y_d = np.arange(len(order_d))[::-1]
    vals_d = np.array([panel_d.loc[m, "Top50_overlap_mean"] for m in order_d])
    std_d = np.array([panel_d.loc[m, "Top50_overlap_std"] for m in order_d])
    baseline_d = 0.096
    for yy, model, value, std in zip(y_d, order_d, vals_d, std_d):
        ax_d.hlines(yy, baseline_d, value, color=COLORS[model], lw=2.5, alpha=0.28)
        ax_d.errorbar(value, yy, xerr=std, fmt="none", ecolor=COLORS[model],
                      elinewidth=1.25, capsize=3.0, capthick=1.0, zorder=2)
        ax_d.scatter(value, yy, s=90 if model == "BioM-JEPA" else 70,
                     color=COLORS[model], ec="white", lw=0.9, zorder=3)
        ax_d.text(value + std + 0.00030, yy, f"{value:.3f}", va="center", fontsize=9.3,
                  fontweight="bold" if model == "BioM-JEPA" else "normal")
    ax_d.set_yticks(y_d, order_d)
    ax_d.set_xlabel("Top-50 overlap ↑")
    ax_d.set_xlim(0.096, 0.1270)
    ax_d.set_xticks(np.arange(0.100, 0.125, 0.006))
    ax_d.grid(axis="x", color="#E5E9EA", lw=0.7)
    ax_d.tick_params(axis="y", length=0)
    ax_d.text(0.99, 0.045, "mean ± SD, 5 seeds", transform=ax_d.transAxes,
              ha="right", va="bottom", fontsize=8.4, color=MID)
    clean_axis(ax_d)

    ax_e = fig.add_subplot(gs[1, 2:6])
    ax_e.text(-0.08, 1.06, "e", transform=ax_e.transAxes, fontsize=22,
              fontweight="bold", va="top", clip_on=False)
    ax_e.set_title("Representative Adamson response, Top5", fontsize=13, pad=8)
    vmax = 1.5
    im = ax_e.imshow(heat.values, cmap="coolwarm", vmin=-vmax, vmax=vmax,
                     aspect="auto", interpolation="nearest")
    ax_e.set_yticks(range(len(heat.index)), heat.index)
    ax_e.set_xticks(range(len(heat.columns)), heat.columns, rotation=45, ha="right", fontsize=8)
    ax_e.set_xlabel("Top observed response genes")
    cbar = fig.colorbar(im, ax=ax_e, fraction=0.025, pad=0.02)
    cbar.set_label("response / observed response")

    fig.subplots_adjust(left=0.055, right=0.975, bottom=0.09, top=0.93)
    for ext in ("png", "pdf", "svg"):
        fig.savefig(OUT / f"perturbation_prediction_figure_nature.{ext}", dpi=400 if ext == "png" else None, bbox_inches="tight", facecolor="white")
    plt.close(fig)


if __name__ == "__main__":
    make_figure()


==> anc/source_data/figure6_biology/combination_compositionality.csv <==
combination,component_a,component_b,single_condition_a,single_condition_b,dataset_count,n_combination_cells,cosine_to_true_additive,mean_cosine_to_constituents,null_additive_cosine_mean,null_additive_cosine_sd,excess_additive_cosine,true_additive_percentile
CEBPE+RUNX1T1,CEBPE,RUNX1T1,ctrl+CEBPE,ctrl+RUNX1T1,1030,24,0.8179174661636353,0.6237431913614273,0.39863622314296665,0.21852149476913468,0.4192812430206686,1.0
TBX3+TBX2,TBX3,TBX2,TBX3+ctrl,ctrl+TBX2,969,24,0.8600631952285767,0.6748549044132233,0.40844969285652044,0.16306695562509638,0.4516135023720562,1.0
ETS2+CNN1,ETS2,CNN1,ctrl+ETS2,ctrl+CNN1,785,24,0.8068963289260864,0.6288827955722809,0.5604296627640725,0.2514034983431987,0.24646666616201396,0.99
DUSP9+ETS2,DUSP9,ETS2,DUSP9+ctrl,ctrl+ETS2,698,24,0.8453878164291382,0.6405729949474335,0.6080981871741824,0.19665341902345765,0.23728962925495578,0.99
UBASH3B+OSR2,UBASH3B,OSR2,ctrl+UBASH3B,ctrl+OSR2,677,24,0.6295620799064636,0.4699363261461258,0.4688619088102132,0.23016427928476138,0.1607001710962504,0.705
LYL1+IER5L,LYL1,IER5L,LYL1+ctrl,ctrl+IER5L,547,24,0.851509153842926,0.6720395982265472,0.5947819429077208,0.2789850750678417,0.25672721093520523,0.925
LHX1+ELMSAN1,LHX1,ELMSAN1,LHX1+ctrl,ctrl+ELMSAN1,547,24,0.5539966225624084,0.3483903184533119,0.4762360358051956,0.17660013663270652,0.07776058675721287,0.565
ZC3HAV1+HOXC13,ZC3HAV1,HOXC13,ZC3HAV1+ctrl,ctrl+HOXC13,543,24,0.7945496439933777,0.19648611545562744,0.5108639049483463,0.3040252231340301,0.28368573904503136,0.905
SET+KLF1,SET,KLF1,SET+ctrl,KLF1+ctrl,541,24,0.8177488446235657,0.6515837013721466,0.43285517138428986,0.15907441027110697,0.3848936732392758,0.99
SET+CEBPE,SET,CEBPE,SET+ctrl,ctrl+CEBPE,529,24,0.9126306176185608,0.7091434299945831,0.35933217090554537,0.1715122897185488,0.5532984467130154,1.0
MAP2K3+ELMSAN1,MAP2K3,ELMSAN1,MAP2K3+ctrl,ctrl+ELMSAN1,484,24,0.5408307313919067,0.4609820693731308,-0.006671487275743857,0.15989636568419763,0.5475022186676506,0.995
MAP2K3+MAP2K6,MAP2K3,MAP2K6,MAP2K3+ctrl,ctrl+MAP2K6,458,24,0.7739242315292358,0.638879120349884,-0.4416376842930913,0.23211833374322977,1.2155619158223272,1.0
ETS2+MAPK1,ETS2,MAPK1,ctrl+ETS2,ctrl+MAPK1,432,24,0.8359529376029968,0.746529221534729,0.4837209505168721,0.25417532665858367,0.35223198708612474,0.99
UBASH3B+UBASH3A,UBASH3B,UBASH3A,ctrl+UBASH3B,UBASH3A+ctrl,426,24,0.5952655673027039,0.4614695906639099,0.41653673390857876,0.19486344605404296,0.1787288333941251,0.86
AHR+KLF1,AHR,KLF1,AHR+ctrl,KLF1+ctrl,412,24,0.7553119659423828,0.5773710310459137,0.34248601141473045,0.15683692078982664,0.41282595452765236,1.0
CEBPE+KLF1,CEBPE,KLF1,ctrl+CEBPE,KLF1+ctrl,389,24,0.7988837957382202,0.5649549663066864,0.4285715774493292,0.16362804690497476,0.370312218288891,1.0
MAPK1+TGFBR2,MAPK1,TGFBR2,ctrl+MAPK1,ctrl+TGFBR2,389,24,0.6278059482574463,0.3628654908388853,0.38866199541371316,0.20180822856339553,0.23914395284373313,0.91
ETS2+IKZF3,ETS2,IKZF3,ctrl+ETS2,IKZF3+ctrl,388,24,0.9365640878677368,0.6508524119853973,0.5090005830861628,0.20705842681477263,0.427563504781574,0.98
BCL2L11+TGFBR2,BCL2L11,TGFBR2,BCL2L11+ctrl,ctrl+TGFBR2,382,24,-0.08966563642024994,-0.046003930270671844,-0.1983589917048812,0.18414052268274167,0.10869335528463125,0.805
MAPK1+PRTG,MAPK1,PRTG,ctrl+MAPK1,ctrl+PRTG,380,24,0.6139065027236938,0.4419762194156647,0.38334269212558864,0.09991512339103133,0.2305638105981052,1.0
IRF1+SET,IRF1,SET,IRF1+ctrl,SET+ctrl,367,24,0.953694760799408,0.7752970159053802,0.29833714875625444,0.15733046330390354,0.6553576120431535,1.0
ETS2+IGDCC3,ETS2,IGDCC3,ctrl+ETS2,IGDCC3+ctrl,365,24,0.4590311348438263,0.3577153831720352,0.22160782168037257,0.1014201739686549,0.23742331316345372,0.99
MAP2K6+ELMSAN1,MAP2K6,ELMSAN1,ctrl+MAP2K6,ctrl+ELMSAN1,365,24,0.6062095165252686,0.4769294112920761,-0.2781859028618783,0.2249968149315471,0.8843954193871468,1.0
FOSB+UBASH3B,FOSB,UBASH3B,FOSB+ctrl,ctrl+UBASH3B,363,24,0.5226562023162842,0.3730883151292801,0.41506553544662894,0.18087343127493105,0.10759066686965524,0.735
UBASH3B+CNN1,UBASH3B,CNN1,ctrl+UBASH3B,ctrl+CNN1,355,24,0.8137674927711487,0.7232799530029297,0.4938155484345043,0.2022496135284097,0.31995194433664437,0.985
ETS2+PRTG,ETS2,PRTG,ctrl+ETS2,ctrl+PRTG,354,24,0.7742686867713928,0.6437710225582123,0.5278790474217385,0.20636307530271777,0.2463896393496543,1.0
ZC3HAV1+CEBPE,ZC3HAV1,CEBPE,ZC3HAV1+ctrl,ctrl+CEBPE,346,24,0.4575290083885193,0.26780470460653305,0.11397523592575454,0.11408610578780332,0.34355377246276475,1.0
CEBPB+MAPK1,CEBPB,MAPK1,CEBPB+ctrl,ctrl+MAPK1,337,24,0.803083062171936,0.675084263086319,0.3268787236511707,0.1934484184563734,0.4762043385207653,1.0
CBL+UBASH3B,CBL,UBASH3B,CBL+ctrl,ctrl+UBASH3B,326,24,0.7248340249061584,0.6450338363647461,0.5699385184794664,0.26125152318769607,0.15489550642669203,0.65
CNN1+MAPK1,CNN1,MAPK1,ctrl+CNN1,ctrl+MAPK1,325,24,0.5717474222183228,0.40578077733516693,0.3446873498056084,0.11981212488515496,0.22706007241271436,0.995
FOSB+OSR2,FOSB,OSR2,FOSB+ctrl,ctrl+OSR2,324,24,0.7630236148834229,0.6225291192531586,0.3919073174637742,0.18019165408275215,0.37111629741964863,0.975
KLF1+FOXA1,KLF1,FOXA1,KLF1+ctrl,FOXA1+ctrl,323,24,0.7466796040534973,0.5198739469051361,0.44929195396602156,0.1478849335455274,0.29738765008747575,0.995
KLF1+BAK1,KLF1,BAK1,KLF1+ctrl,ctrl+BAK1,323,24,0.6931619048118591,0.42161034047603607,0.08018933910323539,0.1513356433846985,0.6129725657086238,1.0
DUSP9+IGDCC3,DUSP9,IGDCC3,DUSP9+ctrl,IGDCC3+ctrl,323,24,0.8027279376983643,0.6901776492595673,0.5673733346536756,0.22535280749199404,0.2353546030446887,0.925
ETS2+CEBPE,ETS2,CEBPE,ctrl+ETS2,ctrl+CEBPE,320,24,0.8939189314842224,0.8106697499752045,0.4258742025308311,0.23410210222141703,0.46804472895339133,1.0
DUSP9+KLF1,DUSP9,KLF1,DUSP9+ctrl,KLF1+ctrl,320,24,0.838314414024353,0.6750852465629578,0.45952005257830025,0.18786571022524348,0.3787943614460528,0.995
CEBPE+PTPN12,CEBPE,PTPN12,ctrl+CEBPE,PTPN12+ctrl,317,24,0.752938985824585,0.5755406022071838,0.4334437183316913,0.18642558326072753,0.31949526749289364,1.0
SGK1+S1PR2,SGK1,S1PR2,SGK1+ctrl,S1PR2+ctrl,312,24,0.8351579904556274,0.7769870162010193,0.6074088327772915,0.22806582157236782,0.22774915767833592,0.965
KLF1+CEBPA,KLF1,CEBPA,KLF1+ctrl,CEBPA+ctrl,308,24,0.9567907452583313,0.5628510117530823,0.5573700417764484,0.226225202005725,0.39942070348188286,0.995
FOXA3+HOXB9,FOXA3,HOXB9,FOXA3+ctrl,HOXB9+ctrl,301,24,0.9361987709999084,0.8931646645069122,0.5842548225726932,0.2713325157743232,0.3519439484272152,1.0
MAP2K3+SLC38A2,MAP2K3,SLC38A2,MAP2K3+ctrl,ctrl+SLC38A2,297,24,0.6996129751205444,0.5920169651508331,-0.34355652222875505,0.3033759505918812,1.0431694973492995,0.995
PTPN12+PTPN9,PTPN12,PTPN9,PTPN12+ctrl,ctrl+PTPN9,295,24,0.7295105457305908,0.6176117956638336,0.5656329795159399,0.21786465739964797,0.16387756621465088,0.805
IGDCC3+MAPK1,IGDCC3,MAPK1,IGDCC3+ctrl,ctrl+MAPK1,293,24,0.6127495169639587,0.4118235558271408,0.31043485935544596,0.10724175574551169,0.3023146576085128,1.0
SAMD1+PTPN12,SAMD1,PTPN12,SAMD1+ctrl,PTPN12+ctrl,292,24,0.8709747195243835,0.7530026733875275,0.5692198782367632,0.21610216600814397,0.3017548412876203,0.99
FOSB+PTPN12,FOSB,PTPN12,FOSB+ctrl,PTPN12+ctrl,291,24,0.5876307487487793,0.4069855064153671,0.3473509950935841,0.10588025015145126,0.24027975365519522,1.0
CBL+CNN1,CBL,CNN1,CBL+ctrl,ctrl+CNN1,288,24,0.7940399050712585,0.6866252720355988,0.4795800851797685,0.22113439811827434,0.31445981989149,0.955
SGK1+TBX2,SGK1,TBX2,SGK1+ctrl,ctrl+TBX2,287,24,0.7358514070510864,0.6755562126636505,0.4927125048451126,0.15781280860569782,0.24313890220597384,0.99
POU3F2+FOXL2,POU3F2,FOXL2,POU3F2+ctrl,FOXL2+ctrl,286,24,0.887162446975708,0.814488410949707,0.6315379401762038,0.26340259601883037,0.2556245067995042,0.98
PTPN12+OSR2,PTPN12,OSR2,PTPN12+ctrl,ctrl+OSR2,283,24,0.46251609921455383,0.3314928710460663,0.3046300217066891,0.11117390981373859,0.1578860775078647,0.99
BPGM+ZBTB1,BPGM,ZBTB1,BPGM+ctrl,ZBTB1+ctrl,283,24,0.6842639446258545,0.5855457782745361,0.3636744509637356,0.17937031420918773,0.3205894936621189,0.96
UBASH3B+PTPN9,UBASH3B,PTPN9,ctrl+UBASH3B,ctrl+PTPN9,282,24,0.7483748197555542,0.6539600193500519,0.6258371620858089,0.2376196602371523,0.12253765766974534,0.66
TGFBR2+ETS2,TGFBR2,ETS2,ctrl+TGFBR2,ctrl+ETS2,275,24,0.6680757999420166,0.42457225918769836,0.39123723334399985,0.168698211613538,0.27683856659801676,0.96
TGFBR2+C19orf26,TGFBR2,C19orf26,ctrl+TGFBR2,C19orf26+ctrl,274,24,0.6109557747840881,0.4507691115140915,0.5201625238987617,0.25952758411851845,0.09079325088532642,0.52
FEV+ISL2,FEV,ISL2,ctrl+FEV,ISL2+ctrl,272,24,0.9032890796661377,0.6331410855054855,0.5591606795229018,0.22730745542576414,0.34412840014323587,1.0
TMSB4X+BAK1,TMSB4X,BAK1,TMSB4X+ctrl,ctrl+BAK1,267,24,0.6378458738327026,0.4049854055047035,0.31631549380254,0.09148815549650738,0.32153038003016265,1.0
RHOXF2BB+SET,RHOXF2BB,SET,RHOXF2BB+ctrl,SET+ctrl,267,24,0.9231213927268982,0.6462638676166534,0.40213372368831185,0.17623079121821153,0.5209876690385864,1.0
CEBPB+PTPN12,CEBPB,PTPN12,CEBPB+ctrl,PTPN12+ctrl,266,24,0.850803792476654,0.6587627530097961,0.5944299100339413,0.23066844394935057,0.25637388244271275,0.995
FOXA1+HOXB9,FOXA1,HOXB9,FOXA1+ctrl,HOXB9+ctrl,266,24,0.9013745188713074,0.7921241819858551,0.5784682600479573,0.2860516520131809,0.3229062588233501,0.98
ETS2+MAP7D1,ETS2,MAP7D1,ctrl+ETS2,ctrl+MAP7D1,265,24,0.8214123249053955,0.70514777302742,0.46898382050916554,0.22408965913120915,0.35242850439622997,1.0
MAPK1+IKZF3,MAPK1,IKZF3,ctrl+MAPK1,IKZF3+ctrl,264,24,0.832732081413269,0.561045303940773,0.48559755451977255,0.16073740108391812,0.3471345268934965,1.0
AHR+FEV,AHR,FEV,AHR+ctrl,ctrl+FEV,264,24,0.8752267956733704,0.7606663405895233,0.545879339906387,0.19679116390738557,0.3293474557669833,1.0
KLF1+TGFBR2,KLF1,TGFBR2,KLF1+ctrl,ctrl+TGFBR2,263,24,0.7223897576332092,0.47615332901477814,0.3117556715058163,0.15336040109873705,0.41063408612739294,0.995
TGFBR2+IGDCC3,TGFBR2,IGDCC3,ctrl+TGFBR2,IGDCC3+ctrl,262,24,0.5829678177833557,0.44137589633464813,0.5744090051949025,0.19413113777989713,0.008558812588453257,0.385
UBASH3B+PTPN12,UBASH3B,PTPN12,ctrl+UBASH3B,PTPN12+ctrl,260,24,0.7135972380638123,0.6376651525497437,0.5613530864659697,0.20712573521906197,0.15224415159784255,0.765
CBL+PTPN12,CBL,PTPN12,CBL+ctrl,PTPN12+ctrl,257,24,0.7270967960357666,0.6343517899513245,0.5381016925908625,0.2121416048422585,0.1889951034449041,0.845
PTPN12+ZBTB25,PTPN12,ZBTB25,PTPN12+ctrl,ZBTB25+ctrl,257,24,0.7893807291984558,0.7055007219314575,0.5039572394592687,0.23476263779677867,0.2854234897391871,0.945
SNAI1+UBASH3B,SNAI1,UBASH3B,SNAI1+ctrl,ctrl+UBASH3B,256,24,0.7839556336402893,0.582348182797432,0.5322474494064227,0.28993481905080437,0.25170818423386665,0.875
PTPN12+UBASH3A,PTPN12,UBASH3A,PTPN12+ctrl,UBASH3A+ctrl,255,24,0.5899256467819214,0.4488857686519623,0.5253260071016848,0.20508908396292544,0.06459963968023663,0.565
MAP2K6+IKZF3,MAP2K6,IKZF3,ctrl+MAP2K6,IKZF3+ctrl,251,24,0.8895190358161926,0.5096263140439987,0.3815265244059265,0.16629915187245062,0.5079925114102661,0.995
KLF1+COL2A1,KLF1,COL2A1,KLF1+ctrl,COL2A1+ctrl,251,24,0.5455072522163391,0.4219990521669388,0.15971901901430102,0.10796453397544784,0.3857882332020381,1.0
DUSP9+MAPK1,DUSP9,MAPK1,DUSP9+ctrl,ctrl+MAPK1,247,24,0.7057470679283142,0.46036380529403687,0.4988291055918671,0.17395170626919262,0.2069179623364471,0.985
FEV+MAP7D1,FEV,MAP7D1,ctrl+FEV,ctrl+MAP7D1,246,24,0.9151315093040466,0.7470838725566864,0.5556089007109404,0.21949514211330096,0.35952260859310625,1.0
PTPN12+SNAI1,PTPN12,SNAI1,PTPN12+ctrl,SNAI1+ctrl,244,24,0.6960945129394531,0.5323750227689743,0.49609258259879424,0.18073186912804545,0.20000193034065888,0.99
SGK1+TBX3,SGK1,TBX3,SGK1+ctrl,TBX3+ctrl,243,24,0.9115875959396362,0.6810276508331299,0.41300778633914886,0.1697143757970341,0.49857980960048737,1.0
MAP2K6+SPI1,MAP2K6,SPI1,ctrl+MAP2K6,ctrl+SPI1,242,24,0.12907721102237701,0.16821152064949274,-0.08484481522653368,0.17687592228658164,0.2139220262489107,0.89
BPGM+SAMD1,BPGM,SAMD1,BPGM+ctrl,SAMD1+ctrl,240,24,0.823283851146698,0.7602651119232178,0.5167543252930045,0.20545168289766227,0.30652952585369353,0.995
CEBPE+CEBPA,CEBPE,CEBPA,ctrl+CEBPE,CEBPA+ctrl,240,24,0.9745448231697083,0.9203601181507111,0.5368524228804745,0.2602696433289133,0.43769240028923373,1.0
DUSP9+PRTG,DUSP9,PRTG,DUSP9+ctrl,ctrl+PRTG,238,24,0.827630877494812,0.7545837759971619,0.5125892211310565,0.2104288139626234,0.3150416563637555,0.995
FOXA1+FOXF1,FOXA1,FOXF1,FOXA1+ctrl,FOXF1+ctrl,237,24,0.6380879282951355,0.4649331867694855,0.5833832401782274,0.2573673461600633,0.054704688116908096,0.47
CBL+PTPN9,CBL,PTPN9,CBL+ctrl,ctrl+PTPN9,234,24,0.542020857334137,0.4783119708299637,0.41058707613032314,0.16664008971408284,0.13143378120381383,0.74


==> anc/source_data/figure6_biology/directed_module_influence.csv <==
source_module,target_module,n_cells,source_size,target_size,mean_delta_mse,sem_delta_mse,wilcoxon_p_mse,mean_delta_cosine,sem_delta_cosine,wilcoxon_p_cosine,mean_expression_matched_random_delta_mse,excess_delta_mse_over_random,mean_source_expression
alpha,alpha,24,44,44,0.0,0.0,,0.0,0.0,,0.0,0.0,0.0
beta,alpha,24,52,44,0.003985484441121419,0.003921821883260385,0.18855734984983819,7.514655590057373e-05,9.099163345130607e-05,0.007397125156982439,-0.0009287198384602865,0.004914204279581705,0.06163238734006882
delta,alpha,24,36,44,-0.0003383159637451172,0.002257022794815897,0.7112498505312588,-0.0004580095410346985,0.00032150917018048807,0.022231238286019243,-0.0015687412685818141,0.001230425304836697,0.04992000758647919
PP,alpha,24,36,44,0.0019092559814453125,0.001609698553844353,0.3139380937749148,-0.00023071219523747763,0.0003171176332383632,0.8589549227374824,0.005453877978854709,-0.003544621997409397,0.01196262612938881
acinar,alpha,24,55,44,-0.0008345444997151693,0.007786735381711351,0.9272980307084063,0.00032441069682439166,0.00022384040758748858,0.9272938386003552,0.0005432499779595269,-0.0013777944776746961,0.040744468569755554
ductal,alpha,24,60,44,-0.0067501068115234375,0.006637748059325519,0.26434290409088135,0.0008929496010144552,0.0004999962508039018,0.005897641181945801,-0.0013782183329264324,-0.005371888478597005,0.08789898455142975
PSC,alpha,24,51,44,0.012869914372762045,0.010686709034559864,0.4077418149342378,-0.00024104615052541098,0.0005860075895843535,0.02027098227748266,0.0030730830298529733,0.009796831342909072,0.05152782425284386
endothelial,alpha,24,64,44,-0.010099569956461588,0.006727989613734602,0.41146474044009396,-1.8708407878875732e-05,0.00014736580157290017,0.11688763780953301,-0.001058604982164171,-0.009040964974297417,0.03411068022251129
alpha,beta,24,44,52,-0.024216453234354656,0.005583072204736071,3.0159950256347656e-05,-0.00045100847880045575,0.0005933562199585277,0.30289924144744873,-0.007361782921685113,-0.016854670312669545,0.14812733232975006
beta,beta,24,52,52,0.0,0.0,,0.0,0.0,,0.0,0.0,0.0
delta,beta,24,36,52,-0.001179337501525879,0.004255214733321264,0.5057014407169704,-0.00012919306755065918,0.0001531090208603331,0.000983294316905701,0.0008557637532552084,-0.0020351012547810874,0.09712793678045273
PP,beta,24,36,52,-0.017067233721415203,0.005089421308930157,0.0010204937218340382,-0.0006737460692723592,0.0004239757560963867,0.4470311611751585,0.0019460784064398871,-0.01901331212785509,0.09897276014089584
acinar,beta,24,55,52,-0.006270925203959147,0.007203741595217325,0.21795726558824124,8.812050024668376e-05,3.750207142901902e-05,0.04380372353657391,-0.0041148132748074,-0.0021561119291517473,0.0547434538602829
ductal,beta,24,60,52,-0.0058258771896362305,0.0058734258331499985,0.6839864253997803,2.7549763520558674e-05,0.00013715729527087354,0.5087660551071167,-0.0016713142395019531,-0.004154562950134277,0.08029437810182571
PSC,beta,24,51,52,0.01820051670074463,0.008538867009382108,0.09436225831584012,-0.00011386225620905559,0.00015370081771566072,0.5230089917974712,0.005679183536105686,0.012521333164638944,0.043413735926151276
endothelial,beta,24,64,52,0.001453717549641927,0.004407468171100885,0.7959872153886274,-0.00020355234543482462,5.67682374390758e-05,0.0011233790034369743,-0.0010474257998996312,0.002501143349541558,0.013583902269601822
alpha,delta,24,44,36,-0.024362881978352863,0.008858382351494564,0.01012415358564195,-0.00038031985362370807,0.00031032156543315035,0.3165123462677002,0.02835263146294488,-0.05271551344129774,0.16781862080097198
beta,delta,24,52,36,0.017795801162719727,0.010689184379937867,0.128027081489563,-0.0002652307351430257,0.00032728051332122255,0.45587432384490967,0.010077608956231011,0.0077181922064887155,0.1593385934829712
delta,delta,24,36,36,0.0,0.0,,0.0,0.0,,0.0,0.0,0.0
PP,delta,24,36,36,-0.008471409479777018,0.007285701360703299,0.3305051326751709,-0.0002289960781733195,0.0003243513434393599,0.016406655311584473,0.0010208023918999566,-0.009492211871676974,0.09641355276107788
acinar,delta,24,55,36,-0.024520317713419598,0.008406558688234011,0.005142157370610374,-3.0224521954854328e-05,0.00011468738583527816,0.06295144588265443,0.005821625391642253,-0.03034194310506185,0.03278732672333717
ductal,delta,24,60,36,-0.01974908510843913,0.008586843902021064,0.03325039468686109,0.00029585262139638263,0.0002825228711442262,0.5633423630007264,0.0037767887115478516,-0.02352587381998698,0.06495910882949829
PSC,delta,24,51,36,0.037467638651529946,0.013027758755475067,0.013779282569885254,0.0006043786803881327,0.0009877820785336522,0.26434290409088135,-0.002639293670654297,0.04010693232218424,0.06965343654155731
endothelial,delta,24,64,36,-0.011522769927978516,0.006879552968484047,0.10842674449200547,-0.00016083071629206339,9.298869169348568e-05,0.04380372353657391,-0.004107554753621419,-0.007415215174357097,0.03360874578356743
alpha,PP,24,44,36,0.0003803571065266927,0.004124572633680678,0.8115357160568237,-0.00019650161266326904,8.657422129944695e-05,0.012604832649230957,-0.0002078480190700955,0.0005882051255967882,0.1118328869342804
beta,PP,24,52,36,-0.0003055731455485026,0.007030267595093714,0.5645889043807983,-0.0003528172771135966,8.202534341320568e-05,0.00010764598846435547,-0.0022412406073676217,0.001935667461819119,0.0923893004655838
delta,PP,24,36,36,-0.0012128353118896484,0.004634051057902863,0.28966712951660156,9.680042664210002e-05,8.259142827186133e-05,0.7898378372192383,-0.0004417896270751953,-0.0007710456848144531,0.04781686142086983
PP,PP,24,36,36,0.0,0.0,,0.0,0.0,,0.0,0.0,0.0
acinar,PP,24,55,36,-0.0014481544494628906,0.0036692946616549826,0.8446284810712963,3.613283236821493e-05,8.621612096748173e-05,0.7112498505312588,0.006525357564290364,-0.007973512013753254,0.038952380418777466
ductal,PP,24,60,36,0.00029961268107096356,0.005325607677955847,0.2735436610893661,0.00029048075278600055,0.00020968600026738548,0.28709167639284705,0.0022138754526774087,-0.001914262771606445,0.06298302859067917
PSC,PP,24,51,36,0.014165163040161133,0.012000129110333099,0.746925950050354,-0.00037381301323572796,0.0001924787344263284,0.19737839698791504,-0.000919130113389757,0.01508429315355089,0.07209912687540054
endothelial,PP,24,64,36,-0.011771678924560547,0.007999914016857191,0.6265140021742197,4.783024390538534e-05,0.0001436610491061266,0.12832317312205774,-0.002575688891940647,-0.009195990032619901,0.04102850705385208
alpha,acinar,24,44,55,-0.00358585516611735,0.0022011587468548383,0.23047393117047554,-0.0002559771140416463,0.0008026826607479124,0.7943374591300819,-0.0028525590896606445,-0.0007332960764567056,0.06261665374040604
beta,acinar,24,52,55,0.0021170377731323242,0.0009699431658108261,0.03863248475560448,0.0004162887732187907,0.00019047118228253265,0.0010212800218205383,-0.0013849139213562012,0.0035019516944885254,0.024605603888630867
delta,acinar,24,36,55,-3.7769476572672524e-05,0.0016693543860665206,0.45527280991543384,-0.0001913358767827352,0.00023329355485472603,0.02276874371892181,-2.7815500895182293e-07,-3.74913215637207e-05,0.04112129658460617
PP,acinar,24,36,55,-0.0033403635025024414,0.002146280431234175,0.3165123462677002,0.0007965887586275736,0.0005655563333611275,0.37475037574768066,0.0003954172134399414,-0.003735780715942383,0.11961881071329117
acinar,acinar,24,55,55,0.0,0.0,,0.0,0.0,,0.0,0.0,0.0
ductal,acinar,24,60,55,-0.012578129768371582,0.0037103963045002505,0.0039006471633911133,-0.002608122924963633,0.0015175879175409785,0.6230943202972412,-0.006331827905442979,-0.006246301862928603,0.2560756802558899
PSC,acinar,24,51,55,-0.001385807991027832,0.0036608629409392956,0.4842121727230406,-0.002024690310160319,0.0009554500662096503,0.000418499334469344,-0.003901501496632894,0.002515693505605062,0.06543957442045212
endothelial,acinar,24,64,55,-0.00576859712600708,0.0026322217721800024,0.061933030635496676,0.0004331742723782857,0.0003193488071083285,0.6378178967698778,-0.0016540222697787816,-0.0041145748562282985,0.02828075923025608
alpha,ductal,24,44,60,-0.0033379793167114258,0.001474426920025474,0.05372470829093752,-0.00190448264280955,0.0013187245704582371,0.6389064772442071,0.000824080573187934,-0.00416205988989936,0.07986684143543243
beta,ductal,24,52,60,0.0017758011817932129,0.0008401780643593553,0.020633435105949553,0.00020349522431691489,0.00014130213503254867,0.06195278853716299,-0.0013143850697411431,0.003090186251534356,0.04157108813524246
delta,ductal,24,36,60,-0.001849075158437093,0.000972652597261983,0.008962405865199126,-0.0007635578513145447,0.0006933220934293155,0.008962405865199126,-0.0007479323281182183,-0.0011011428303188747,0.06519479304552078
PP,ductal,24,36,60,0.0007482965787251791,0.0014266016149825397,0.5699338801555559,0.002008765935897827,0.0010122186123570338,0.00037799533287222436,-0.0012462370925479466,0.001994533671273126,0.07040005922317505
acinar,ductal,24,55,60,0.006505747636159261,0.0033554792204988143,0.10696356713726969,0.0047191182772318525,0.0019823546382503093,0.004675345803288133,0.000646160708533393,0.005859586927625868,0.08000349253416061
ductal,ductal,24,60,60,0.0,0.0,,0.0,0.0,,0.0,0.0,0.0
PSC,ductal,24,51,60,0.0016346275806427002,0.00445159878406106,0.7682963609695435,-0.006640113890171051,0.0028225232942764517,0.00037276744842529297,-0.0019177595774332683,0.0035523871580759687,0.12212427705526352
endothelial,ductal,24,64,60,0.0009562671184539795,0.0012583998857023323,0.7151267545585855,-0.0009569302201271057,0.0008586273952998426,0.28709167639284705,-0.0009133981333838569,0.0018696652518378363,0.06126683950424194
alpha,PSC,24,44,51,-0.002742697795232137,0.004678191192613406,0.9031748075260909,-0.0003490075469017029,0.0002478898051589732,0.9307556694906441,-0.005546083052953084,0.002803385257720947,0.10405018925666809
beta,PSC,24,52,51,-0.000998169183731079,0.0046868540108472466,0.4223414659500122,-3.674626350402832e-05,3.8605431775803446e-05,0.30289924144744873,0.0019176039430830213,-0.0029157731268141004,0.0981471985578537
delta,PSC,24,36,51,-0.004610528548558553,0.0021658208968453377,0.06803474489437815,-4.573166370391846e-05,2.5630336821361055e-05,0.04565545422004828,0.010040687190161811,-0.014651215738720365,0.07174019515514374
PP,PSC,24,36,51,-0.0013286272684733074,0.0025210044361433323,0.9547075542182767,1.1064112186431885e-05,4.543367002474774e-05,0.4955208830566151,-0.0032044616010453966,0.0018758343325720893,0.055629875510931015
acinar,PSC,24,55,51,0.000537872314453125,0.0032512900843000504,0.6474707129373445,0.0004171232382456462,0.00033894977023263436,0.03857970370059411,-0.00379360384411282,0.004331476158565945,0.040608350187540054
ductal,PSC,24,60,51,-0.01834722359975179,0.004284799788104932,0.0005257056661761567,-0.00015438596407572427,6.198187844708339e-05,0.0005257056661761567,0.0062459177441067165,-0.024593141343858507,0.08714067190885544
PSC,PSC,24,51,51,0.0,0.0,,0.0,0.0,,0.0,0.0,0.0
endothelial,PSC,24,64,51,-0.025011758009592693,0.00499744723536697,2.467632293701172e-05,-5.3475300470987953e-05,0.000159095346484421,0.0025163888931274414,0.002945383389790853,-0.027957141399383545,0.11378849297761917
alpha,endothelial,24,44,64,-0.01082990566889445,0.00340165869309593,0.005233909190788298,-0.00017403562863667807,8.601677755708019e-05,0.003783246451258581,0.003894680076175266,-0.014724585745069716,0.05354511737823486
beta,endothelial,24,52,64,0.008203744888305664,0.0040700951785048204,0.014239798947219487,0.00013598303000132242,8.816322658954392e-05,0.006081629929128321,0.007727675967746311,0.0004760689205593532,0.09158824384212494
delta,endothelial,24,36,64,-0.0005787909030914307,0.0012965291034662536,0.6790730414946473,-4.7435363133748375e-05,2.5595642210690678e-05,0.061083946989988924,-0.005108793576558431,0.004530002673467,0.08015525341033936
PP,endothelial,24,36,64,-0.008693585793177286,0.003121187705036188,0.016822040672875557,-7.292379935582478e-05,4.80124269075825e-05,0.049468494673688884,-0.005513962772157457,-0.0031796230210198295,0.046940360218286514
acinar,endothelial,24,55,64,-0.01656639575958252,0.00479338653437059,0.0015072868413933233,-7.559110720952351e-05,7.770411333251593e-05,0.37026127045291435,-0.0075371530320909284,-0.009029242727491591,0.06162881851196289
ductal,endothelial,24,60,64,-0.006096164385477702,0.002339676438774138,0.029131293296813965,-6.04937473932902e-05,1.893266574808572e-05,0.0035042762756347656,0.010174115498860678,-0.01627027988433838,0.0891442745923996
PSC,endothelial,24,51,64,0.01931650439898173,0.004798405335919758,0.0006145141292693427,9.564061959584554e-05,5.338702772787105e-05,0.006081629929128321,-0.00028759903377956815,0.0196041034327613,0.11701025813817978
endothelial,endothelial,24,64,64,0.0,0.0,,0.0,0.0,,0.0,0.0,0.0


==> anc/source_data/figure6_biology/hpancreas_summary.json <==
{
  "experiment": "hPancreas module-to-module context intervention",
  "n_cells": 192,
  "n_modules": 8,
  "cells_per_type": 24,
  "neighbors_per_seed": 8,
  "module_max_size": 96,
  "null_repeats": 3,
  "top_positive_edges": [
    {
      "source_module": "PSC",
      "target_module": "delta",
      "n_cells": 24,
      "source_size": 51,
      "target_size": 36,
      "mean_delta_mse": 0.037467638651529946,
      "sem_delta_mse": 0.013027758755475067,
      "wilcoxon_p_mse": 0.013779282569885254,
      "mean_delta_cosine": 0.0006043786803881327,
      "sem_delta_cosine": 0.0009877820785336522,
      "wilcoxon_p_cosine": 0.26434290409088135,
      "mean_expression_matched_random_delta_mse": -0.002639293670654297,
      "excess_delta_mse_over_random": 0.04010693232218424,
      "mean_source_expression": 0.06965343654155731
    },
    {
      "source_module": "PSC",
      "target_module": "endothelial",
      "n_cells": 24,
      "source_size": 51,
      "target_size": 64,
      "mean_delta_mse": 0.01931650439898173,
      "sem_delta_mse": 0.004798405335919758,
      "wilcoxon_p_mse": 0.0006145141292693427,
      "mean_delta_cosine": 9.564061959584554e-05,
      "sem_delta_cosine": 5.338702772787105e-05,
      "wilcoxon_p_cosine": 0.006081629929128321,
      "mean_expression_matched_random_delta_mse": -0.00028759903377956815,
      "excess_delta_mse_over_random": 0.0196041034327613,
      "mean_source_expression": 0.11701025813817978
    },
    {
      "source_module": "PSC",
      "target_module": "beta",
      "n_cells": 24,
      "source_size": 51,
      "target_size": 52,
      "mean_delta_mse": 0.01820051670074463,
      "sem_delta_mse": 0.008538867009382108,
      "wilcoxon_p_mse": 0.09436225831584012,
      "mean_delta_cosine": -0.00011386225620905559,
      "sem_delta_cosine": 0.00015370081771566072,
      "wilcoxon_p_cosine": 0.5230089917974712,
      "mean_expression_matched_random_delta_mse": 0.005679183536105686,
      "excess_delta_mse_over_random": 0.012521333164638944,
      "mean_source_expression": 0.043413735926151276
    },
    {
      "source_module": "beta",
      "target_module": "delta",
      "n_cells": 24,
      "source_size": 52,
      "target_size": 36,
      "mean_delta_mse": 0.017795801162719727,
      "sem_delta_mse": 0.010689184379937867,
      "wilcoxon_p_mse": 0.128027081489563,
      "mean_delta_cosine": -0.0002652307351430257,
      "sem_delta_cosine": 0.00032728051332122255,
      "wilcoxon_p_cosine": 0.45587432384490967,
      "mean_expression_matched_random_delta_mse": 0.010077608956231011,
      "excess_delta_mse_over_random": 0.0077181922064887155,
      "mean_source_expression": 0.1593385934829712
    },
    {
      "source_module": "PSC",
      "target_module": "PP",
      "n_cells": 24,
      "source_size": 51,
      "target_size": 36,
      "mean_delta_mse": 0.014165163040161133,
      "sem_delta_mse": 0.012000129110333099,
      "wilcoxon_p_mse": 0.746925950050354,
      "mean_delta_cosine": -0.00037381301323572796,
      "sem_delta_cosine": 0.0001924787344263284,
      "wilcoxon_p_cosine": 0.19737839698791504,
      "mean_expression_matched_random_delta_mse": -0.000919130113389757,
      "excess_delta_mse_over_random": 0.01508429315355089,
      "mean_source_expression": 0.07209912687540054
    },
    {
      "source_module": "PSC",
      "target_module": "alpha",
      "n_cells": 24,
      "source_size": 51,
      "target_size": 44,
      "mean_delta_mse": 0.012869914372762045,
      "sem_delta_mse": 0.010686709034559864,
      "wilcoxon_p_mse": 0.4077418149342378,
      "mean_delta_cosine": -0.00024104615052541098,
      "sem_delta_cosine": 0.0005860075895843535,
      "wilcoxon_p_cosine": 0.02027098227748266,
      "mean_expression_matched_random_delta_mse": 0.0030730830298529733,
      "excess_delta_mse_over_random": 0.009796831342909072,
      "mean_source_expression": 0.05152782425284386
    },
    {
      "source_module": "beta",
      "target_module": "endothelial",
      "n_cells": 24,
      "source_size": 52,
      "target_size": 64,
      "mean_delta_mse": 0.008203744888305664,
      "sem_delta_mse": 0.0040700951785048204,
      "wilcoxon_p_mse": 0.014239798947219487,
      "mean_delta_cosine": 0.00013598303000132242,
      "sem_delta_cosine": 8.816322658954392e-05,
      "wilcoxon_p_cosine": 0.006081629929128321,
      "mean_expression_matched_random_delta_mse": 0.007727675967746311,
      "excess_delta_mse_over_random": 0.0004760689205593532,
      "mean_source_expression": 0.09158824384212494
    },
    {
      "source_module": "acinar",
      "target_module": "ductal",
      "n_cells": 24,
      "source_size": 55,
      "target_size": 60,
      "mean_delta_mse": 0.006505747636159261,
      "sem_delta_mse": 0.0033554792204988143,
      "wilcoxon_p_mse": 0.10696356713726969,
      "mean_delta_cosine": 0.0047191182772318525,
      "sem_delta_cosine": 0.0019823546382503093,
      "wilcoxon_p_cosine": 0.004675345803288133,
      "mean_expression_matched_random_delta_mse": 0.000646160708533393,
      "excess_delta_mse_over_random": 0.005859586927625868,
      "mean_source_expression": 0.08000349253416061
    },
    {
      "source_module": "beta",
      "target_module": "alpha",
      "n_cells": 24,
      "source_size": 52,
      "target_size": 44,
      "mean_delta_mse": 0.003985484441121419,
      "sem_delta_mse": 0.003921821883260385,
      "wilcoxon_p_mse": 0.18855734984983819,
      "mean_delta_cosine": 7.514655590057373e-05,
      "sem_delta_cosine": 9.099163345130607e-05,
      "wilcoxon_p_cosine": 0.007397125156982439,
      "mean_expression_matched_random_delta_mse": -0.0009287198384602865,
      "excess_delta_mse_over_random": 0.004914204279581705,
      "mean_source_expression": 0.06163238734006882
    },
    {
      "source_module": "beta",
      "target_module": "acinar",
      "n_cells": 24,
      "source_size": 52,
      "target_size": 55,
      "mean_delta_mse": 0.0021170377731323242,
      "sem_delta_mse": 0.0009699431658108261,
      "wilcoxon_p_mse": 0.03863248475560448,
      "mean_delta_cosine": 0.0004162887732187907,
      "sem_delta_cosine": 0.00019047118228253265,
      "wilcoxon_p_cosine": 0.0010212800218205383,
      "mean_expression_matched_random_delta_mse": -0.0013849139213562012,
      "excess_delta_mse_over_random": 0.0035019516944885254,
      "mean_source_expression": 0.024605603888630867
    },
    {
      "source_module": "PP",
      "target_module": "alpha",
      "n_cells": 24,
      "source_size": 36,
      "target_size": 44,
      "mean_delta_mse": 0.0019092559814453125,
      "sem_delta_mse": 0.001609698553844353,
      "wilcoxon_p_mse": 0.3139380937749148,
      "mean_delta_cosine": -0.00023071219523747763,
      "sem_delta_cosine": 0.0003171176332383632,
      "wilcoxon_p_cosine": 0.8589549227374824,
      "mean_expression_matched_random_delta_mse": 0.005453877978854709,
      "excess_delta_mse_over_random": -0.003544621997409397,
      "mean_source_expression": 0.01196262612938881
    },
    {
      "source_module": "beta",
      "target_module": "ductal",
      "n_cells": 24,
      "source_size": 52,
      "target_size": 60,
      "mean_delta_mse": 0.0017758011817932129,
      "sem_delta_mse": 0.0008401780643593553,
      "wilcoxon_p_mse": 0.020633435105949553,
      "mean_delta_cosine": 0.00020349522431691489,
      "sem_delta_cosine": 0.00014130213503254867,
      "wilcoxon_p_cosine": 0.06195278853716299,
      "mean_expression_matched_random_delta_mse": -0.0013143850697411431,
      "excess_delta_mse_over_random": 0.003090186251534356,
      "mean_source_expression": 0.04157108813524246
    }
  ],
  "interpretation_boundary": "Positive loss deltas are predictive dependencies under a frozen model, not causal regulatory edges."
}


==> anc/source_data/figure6_biology/module_ablation_embedding_shifts.csv <==
cell_id,celltype,ablated_module,ablation_kind,embedding_shift_l2,matched_identity
12729,alpha,alpha,graph_program,12.411212921142578,True
12523,alpha,alpha,graph_program,14.06977653503418,True
11433,alpha,alpha,graph_program,10.512491226196289,True
3061,alpha,alpha,graph_program,3.3549232482910156,True
14729,alpha,alpha,graph_program,19.23934555053711,True
1380,alpha,alpha,graph_program,7.161195278167725,True
14556,alpha,alpha,graph_program,19.060203552246094,True
4412,alpha,alpha,graph_program,6.507828712463379,True
7101,alpha,alpha,graph_program,5.406354904174805,True
361,alpha,alpha,graph_program,6.996193885803223,True
6542,alpha,alpha,graph_program,9.301836967468262,True
14404,alpha,alpha,graph_program,12.544843673706055,True
5904,alpha,alpha,graph_program,4.505502700805664,True
8761,alpha,alpha,graph_program,5.150382995605469,True
10672,alpha,alpha,graph_program,7.480695724487305,True
13722,alpha,alpha,graph_program,19.2551212310791,True
4414,alpha,alpha,graph_program,5.932154655456543,True
12293,alpha,alpha,graph_program,9.59195613861084,True
953,alpha,alpha,graph_program,2.4795382022857666,True
2036,alpha,alpha,graph_program,8.907062530517578,True
10219,alpha,alpha,graph_program,3.378973960876465,True
222,alpha,alpha,graph_program,5.50593376159668,True
10056,alpha,alpha,graph_program,6.752750396728516,True
7697,alpha,alpha,graph_program,4.004409313201904,True
6437,beta,alpha,graph_program,0.5018799901008606,False
1066,beta,alpha,graph_program,0.8371245861053467,False
1750,beta,alpha,graph_program,0.856335461139679,False
3752,beta,alpha,graph_program,0.4649629592895508,False
9079,beta,alpha,graph_program,1.0595403909683228,False
1016,beta,alpha,graph_program,0.6267978549003601,False
13091,beta,alpha,graph_program,0.6917390823364258,False
6547,beta,alpha,graph_program,0.5323765873908997,False
10949,beta,alpha,graph_program,0.40991291403770447,False
5924,beta,alpha,graph_program,0.4469553232192993,False
6976,beta,alpha,graph_program,0.43038058280944824,False
9136,beta,alpha,graph_program,0.7025280594825745,False
5602,beta,alpha,graph_program,0.4088037610054016,False
7783,beta,alpha,graph_program,0.33449649810791016,False
108,beta,alpha,graph_program,0.4060094952583313,False
5798,beta,alpha,graph_program,0.4482540488243103,False
9243,beta,alpha,graph_program,0.9182355403900146,False
10546,beta,alpha,graph_program,0.7248275876045227,False
4855,beta,alpha,graph_program,0.4588444232940674,False
1726,beta,alpha,graph_program,1.010580062866211,False
10757,beta,alpha,graph_program,0.6837791204452515,False
13480,beta,alpha,graph_program,1.0535660982131958,False
7667,beta,alpha,graph_program,0.5333861708641052,False
10753,beta,alpha,graph_program,0.5103731751441956,False
6476,delta,alpha,graph_program,0.27658769488334656,False
10143,delta,alpha,graph_program,1.1836472749710083,False
8918,delta,alpha,graph_program,0.5957499742507935,False
8000,delta,alpha,graph_program,0.6783014535903931,False
1924,delta,alpha,graph_program,0.6445087790489197,False
7319,delta,alpha,graph_program,0.4153154194355011,False
10564,delta,alpha,graph_program,1.019865870475769,False
1202,delta,alpha,graph_program,0.3220484256744385,False
1660,delta,alpha,graph_program,0.34202226996421814,False
1942,delta,alpha,graph_program,0.4629250466823578,False
73,delta,alpha,graph_program,0.5951045751571655,False
7966,delta,alpha,graph_program,0.406241238117218,False
10226,delta,alpha,graph_program,0.5812373757362366,False
10387,delta,alpha,graph_program,0.619868814945221,False
11086,delta,alpha,graph_program,0.6551663875579834,False
2888,delta,alpha,graph_program,0.6029576659202576,False
3157,delta,alpha,graph_program,0.5522637963294983,False
1748,delta,alpha,graph_program,0.41382351517677307,False
7407,delta,alpha,graph_program,0.4259825348854065,False
768,delta,alpha,graph_program,0.4062705636024475,False
10330,delta,alpha,graph_program,0.393217533826828,False
14761,delta,alpha,graph_program,0.5232660174369812,False
6618,delta,alpha,graph_program,0.7390989661216736,False
621,delta,alpha,graph_program,0.48170894384384155,False
3491,PP,alpha,graph_program,0.4796826243400574,False
11900,PP,alpha,graph_program,1.8902114629745483,False
1019,PP,alpha,graph_program,0.8598918914794922,False
14769,PP,alpha,graph_program,1.0492218732833862,False
13219,PP,alpha,graph_program,1.0380665063858032,False
14779,PP,alpha,graph_program,1.7433068752288818,False
14786,PP,alpha,graph_program,0.9972983598709106,False
8219,PP,alpha,graph_program,1.1261415481567383,False
8512,PP,alpha,graph_program,0.5545786619186401,False
1426,PP,alpha,graph_program,0.6345844864845276,False
12353,PP,alpha,graph_program,0.3777138292789459,False
2762,PP,alpha,graph_program,0.4145732522010803,False
8571,PP,alpha,graph_program,0.6959753632545471,False
12807,PP,alpha,graph_program,0.8445377945899963,False
2158,PP,alpha,graph_program,0.7297953963279724,False
7418,PP,alpha,graph_program,0.7602337002754211,False
11562,PP,alpha,graph_program,0.536137044429779,False
13118,PP,alpha,graph_program,2.5912351608276367,False
11535,PP,alpha,graph_program,0.6338706612586975,False
13172,PP,alpha,graph_program,2.2838134765625,False
11624,PP,alpha,graph_program,0.9901206493377686,False
7662,PP,alpha,graph_program,0.5041289329528809,False
12018,PP,alpha,graph_program,1.3465088605880737,False
14793,PP,alpha,graph_program,1.015570878982544,False
12817,acinar,alpha,graph_program,0.28072619438171387,False
3674,acinar,alpha,graph_program,0.0,False
6361,acinar,alpha,graph_program,0.16021935641765594,False
4635,acinar,alpha,graph_program,0.08779273182153702,False
12682,acinar,alpha,graph_program,0.10944801568984985,False
13047,acinar,alpha,graph_program,0.21171344816684723,False
5387,acinar,alpha,graph_program,0.1446027308702469,False
4004,acinar,alpha,graph_program,0.0,False
12109,acinar,alpha,graph_program,0.08500128984451294,False
967,acinar,alpha,graph_program,0.27924400568008423,False
3668,acinar,alpha,graph_program,0.06627797335386276,False
12025,acinar,alpha,graph_program,0.15240830183029175,False
6406,acinar,alpha,graph_program,0.0,False
5525,acinar,alpha,graph_program,0.08631978183984756,False
9470,acinar,alpha,graph_program,0.1251692771911621,False
9395,acinar,alpha,graph_program,0.13840246200561523,False
5429,acinar,alpha,graph_program,0.19167301058769226,False
10189,acinar,alpha,graph_program,0.17256022989749908,False
5543,acinar,alpha,graph_program,0.1735498458147049,False
5070,acinar,alpha,graph_program,0.13110961019992828,False
10342,acinar,alpha,graph_program,0.3651387095451355,False
689,acinar,alpha,graph_program,0.29006239771842957,False
11652,acinar,alpha,graph_program,0.4393424391746521,False
12147,acinar,alpha,graph_program,0.11206679791212082,False
1950,ductal,alpha,graph_program,0.15825562179088593,False
12328,ductal,alpha,graph_program,0.33528363704681396,False
5681,ductal,alpha,graph_program,0.2630337178707123,False
10411,ductal,alpha,graph_program,0.2613995373249054,False
7270,ductal,alpha,graph_program,0.055669285356998444,False
7429,ductal,alpha,graph_program,0.055092860013246536,False
12788,ductal,alpha,graph_program,0.21001189947128296,False
7524,ductal,alpha,graph_program,0.07475071400403976,False
60,ductal,alpha,graph_program,0.07588259875774384,False
6655,ductal,alpha,graph_program,0.0,False
10326,ductal,alpha,graph_program,0.22955894470214844,False
8510,ductal,alpha,graph_program,0.2620975375175476,False
3750,ductal,alpha,graph_program,0.38385412096977234,False
406,ductal,alpha,graph_program,0.0,False
12553,ductal,alpha,graph_program,0.11919771134853363,False
4274,ductal,alpha,graph_program,0.0,False
2091,ductal,alpha,graph_program,0.308345764875412,False
9419,ductal,alpha,graph_program,0.2683672308921814,False
7616,ductal,alpha,graph_program,0.1058349534869194,False
5735,ductal,alpha,graph_program,0.09983619302511215,False
10382,ductal,alpha,graph_program,0.25865185260772705,False
13013,ductal,alpha,graph_program,0.2895813286304474,False
12462,ductal,alpha,graph_program,0.3019399344921112,False
10001,ductal,alpha,graph_program,0.21069231629371643,False
7128,PSC,alpha,graph_program,0.45256954431533813,False
1725,PSC,alpha,graph_program,0.13929688930511475,False
6832,PSC,alpha,graph_program,0.4073484241962433,False
8160,PSC,alpha,graph_program,0.15974362194538116,False
9979,PSC,alpha,graph_program,2.7887461185455322,False
4301,PSC,alpha,graph_program,0.24573203921318054,False
8871,PSC,alpha,graph_program,0.26644638180732727,False
1149,PSC,alpha,graph_program,0.2785484194755554,False
7024,PSC,alpha,graph_program,0.0,False
11756,PSC,alpha,graph_program,0.47185391187667847,False
1834,PSC,alpha,graph_program,0.28142058849334717,False
6786,PSC,alpha,graph_program,0.09410716593265533,False
6225,PSC,alpha,graph_program,0.3915468156337738,False
1381,PSC,alpha,graph_program,0.3111998438835144,False
4319,PSC,alpha,graph_program,0.2573580741882324,False
6971,PSC,alpha,graph_program,0.11070013046264648,False
4740,PSC,alpha,graph_program,0.30087733268737793,False
211,PSC,alpha,graph_program,0.1575598269701004,False
3620,PSC,alpha,graph_program,0.426893413066864,False
346,PSC,alpha,graph_program,0.20012052357196808,False
2573,PSC,alpha,graph_program,0.0,False
10181,PSC,alpha,graph_program,0.41282540559768677,False
5261,PSC,alpha,graph_program,0.23815864324569702,False
7115,PSC,alpha,graph_program,0.0,False
1183,endothelial,alpha,graph_program,0.0,False
550,endothelial,alpha,graph_program,0.0,False
3582,endothelial,alpha,graph_program,0.30247029662132263,False
4335,endothelial,alpha,graph_program,0.2172589898109436,False
4874,endothelial,alpha,graph_program,0.11812972277402878,False
4506,endothelial,alpha,graph_program,0.16773433983325958,False
4354,endothelial,alpha,graph_program,0.09332884848117828,False
8660,endothelial,alpha,graph_program,0.5840902924537659,False
522,endothelial,alpha,graph_program,0.0,False
1752,endothelial,alpha,graph_program,0.26775044202804565,False
1189,endothelial,alpha,graph_program,0.22132085263729095,False
5744,endothelial,alpha,graph_program,0.0,False
5807,endothelial,alpha,graph_program,0.061585504561662674,False
5357,endothelial,alpha,graph_program,0.0,False
5318,endothelial,alpha,graph_program,0.0,False
3364,endothelial,alpha,graph_program,0.4443633258342743,False
426,endothelial,alpha,graph_program,0.0,False
876,endothelial,alpha,graph_program,0.25623324513435364,False
656,endothelial,alpha,graph_program,0.47708573937416077,False
11965,endothelial,alpha,graph_program,0.15353704988956451,False
6292,endothelial,alpha,graph_program,0.0,False
2939,endothelial,alpha,graph_program,0.26199179887771606,False
11260,endothelial,alpha,graph_program,0.20338259637355804,False
6251,endothelial,alpha,graph_program,0.15001074969768524,False
12729,alpha,alpha,expression_matched_random,0.13921308517456055,True
12523,alpha,alpha,expression_matched_random,0.2151142805814743,True
11433,alpha,alpha,expression_matched_random,0.10396002978086472,True
3061,alpha,alpha,expression_matched_random,0.3138405978679657,True
14729,alpha,alpha,expression_matched_random,0.2341020405292511,True
1380,alpha,alpha,expression_matched_random,0.2047518640756607,True
14556,alpha,alpha,expression_matched_random,0.16935096681118011,True
4412,alpha,alpha,expression_matched_random,0.45724594593048096,True
7101,alpha,alpha,expression_matched_random,0.2567821741104126,True
361,alpha,alpha,expression_matched_random,0.16844411194324493,True
6542,alpha,alpha,expression_matched_random,0.0,True
14404,alpha,alpha,expression_matched_random,0.1979365199804306,True
5904,alpha,alpha,expression_matched_random,0.28704482316970825,True
8761,alpha,alpha,expression_matched_random,0.16938601434230804,True
10672,alpha,alpha,expression_matched_random,0.08811451494693756,True
13722,alpha,alpha,expression_matched_random,0.10045187920331955,True
4414,alpha,alpha,expression_matched_random,0.30920737981796265,True
12293,alpha,alpha,expression_matched_random,0.11558381468057632,True
953,alpha,alpha,expression_matched_random,0.23936250805854797,True
2036,alpha,alpha,expression_matched_random,0.22539494931697845,True
10219,alpha,alpha,expression_matched_random,0.19345560669898987,True
222,alpha,alpha,expression_matched_random,0.26054269075393677,True
10056,alpha,alpha,expression_matched_random,0.2085307240486145,True
7697,alpha,alpha,expression_matched_random,0.2192085236310959,True
6437,beta,alpha,expression_matched_random,0.1381925791501999,False
1066,beta,alpha,expression_matched_random,0.0,False
1750,beta,alpha,expression_matched_random,0.17305445671081543,False
3752,beta,alpha,expression_matched_random,0.12275305390357971,False
9079,beta,alpha,expression_matched_random,0.11248258501291275,False
1016,beta,alpha,expression_matched_random,0.3170015513896942,False
13091,beta,alpha,expression_matched_random,0.10176049917936325,False
6547,beta,alpha,expression_matched_random,0.0,False
10949,beta,alpha,expression_matched_random,0.18625499308109283,False
5924,beta,alpha,expression_matched_random,0.17364776134490967,False
6976,beta,alpha,expression_matched_random,0.0,False
9136,beta,alpha,expression_matched_random,0.21251310408115387,False
5602,beta,alpha,expression_matched_random,0.15536105632781982,False
7783,beta,alpha,expression_matched_random,0.2130603939294815,False
108,beta,alpha,expression_matched_random,0.24691665172576904,False
5798,beta,alpha,expression_matched_random,0.17717841267585754,False
9243,beta,alpha,expression_matched_random,0.16075319051742554,False
10546,beta,alpha,expression_matched_random,0.14686159789562225,False
4855,beta,alpha,expression_matched_random,0.21247676014900208,False
1726,beta,alpha,expression_matched_random,0.0,False
10757,beta,alpha,expression_matched_random,0.12653125822544098,False
13480,beta,alpha,expression_matched_random,0.2646014392375946,False
7667,beta,alpha,expression_matched_random,0.2209806740283966,False
10753,beta,alpha,expression_matched_random,0.2034851461648941,False
6476,delta,alpha,expression_matched_random,0.4156506061553955,False
10143,delta,alpha,expression_matched_random,0.10900233685970306,False
8918,delta,alpha,expression_matched_random,0.13536301255226135,False
8000,delta,alpha,expression_matched_random,0.26357918977737427,False
1924,delta,alpha,expression_matched_random,0.12824343144893646,False
7319,delta,alpha,expression_matched_random,0.23512646555900574,False
10564,delta,alpha,expression_matched_random,0.10013483464717865,False
1202,delta,alpha,expression_matched_random,0.41217488050460815,False
1660,delta,alpha,expression_matched_random,0.3156074583530426,False
1942,delta,alpha,expression_matched_random,0.2619597613811493,False
73,delta,alpha,expression_matched_random,0.21280507743358612,False
7966,delta,alpha,expression_matched_random,0.21929831802845,False
10226,delta,alpha,expression_matched_random,0.07582290470600128,False
10387,delta,alpha,expression_matched_random,0.14422021806240082,False
11086,delta,alpha,expression_matched_random,0.09935816377401352,False
2888,delta,alpha,expression_matched_random,0.433808296918869,False
3157,delta,alpha,expression_matched_random,0.1933923363685608,False
1748,delta,alpha,expression_matched_random,0.0,False
7407,delta,alpha,expression_matched_random,0.22504279017448425,False
768,delta,alpha,expression_matched_random,0.24962115287780762,False
10330,delta,alpha,expression_matched_random,0.16113610565662384,False
14761,delta,alpha,expression_matched_random,0.47029444575309753,False
6618,delta,alpha,expression_matched_random,0.20596954226493835,False
621,delta,alpha,expression_matched_random,0.3457542061805725,False
3491,PP,alpha,expression_matched_random,0.3042556643486023,False
11900,PP,alpha,expression_matched_random,0.13275828957557678,False
1019,PP,alpha,expression_matched_random,0.1873103380203247,False
14769,PP,alpha,expression_matched_random,0.24727721512317657,False
13219,PP,alpha,expression_matched_random,0.1252680867910385,False
14779,PP,alpha,expression_matched_random,0.20383046567440033,False
14786,PP,alpha,expression_matched_random,0.29515135288238525,False
8219,PP,alpha,expression_matched_random,0.31452706456184387,False
8512,PP,alpha,expression_matched_random,0.09125800430774689,False
1426,PP,alpha,expression_matched_random,0.2445397526025772,False
12353,PP,alpha,expression_matched_random,0.14898064732551575,False
2762,PP,alpha,expression_matched_random,0.2999551594257355,False
8571,PP,alpha,expression_matched_random,0.2114100158214569,False
12807,PP,alpha,expression_matched_random,0.1228516474366188,False
2158,PP,alpha,expression_matched_random,0.2632010877132416,False
7418,PP,alpha,expression_matched_random,0.29886695742607117,False
11562,PP,alpha,expression_matched_random,0.14737723767757416,False
13118,PP,alpha,expression_matched_random,0.1065283715724945,False
11535,PP,alpha,expression_matched_random,0.1303427368402481,False
13172,PP,alpha,expression_matched_random,0.08948541432619095,False
11624,PP,alpha,expression_matched_random,0.10619787126779556,False
7662,PP,alpha,expression_matched_random,0.24016426503658295,False
12018,PP,alpha,expression_matched_random,0.11431937664747238,False
14793,PP,alpha,expression_matched_random,0.18864044547080994,False
12817,acinar,alpha,expression_matched_random,0.08599944412708282,False
3674,acinar,alpha,expression_matched_random,0.1856745481491089,False
6361,acinar,alpha,expression_matched_random,0.2058834582567215,False
4635,acinar,alpha,expression_matched_random,0.14814168214797974,False
12682,acinar,alpha,expression_matched_random,0.1137765645980835,False
13047,acinar,alpha,expression_matched_random,0.07628048956394196,False
5387,acinar,alpha,expression_matched_random,0.10216061770915985,False
4004,acinar,alpha,expression_matched_random,0.20127049088478088,False
12109,acinar,alpha,expression_matched_random,0.16054558753967285,False
967,acinar,alpha,expression_matched_random,0.13197600841522217,False
3668,acinar,alpha,expression_matched_random,0.17385180294513702,False
12025,acinar,alpha,expression_matched_random,0.09429467469453812,False
6406,acinar,alpha,expression_matched_random,0.19438283145427704,False
5525,acinar,alpha,expression_matched_random,0.09122965484857559,False
9470,acinar,alpha,expression_matched_random,0.09484171867370605,False
9395,acinar,alpha,expression_matched_random,0.13482621312141418,False
5429,acinar,alpha,expression_matched_random,0.16296592354774475,False
10189,acinar,alpha,expression_matched_random,0.08296674489974976,False
5543,acinar,alpha,expression_matched_random,0.15383028984069824,False
5070,acinar,alpha,expression_matched_random,0.1632700264453888,False
10342,acinar,alpha,expression_matched_random,0.09760259836912155,False
689,acinar,alpha,expression_matched_random,0.17030960321426392,False
11652,acinar,alpha,expression_matched_random,0.08410859107971191,False
12147,acinar,alpha,expression_matched_random,0.0822782889008522,False
1950,ductal,alpha,expression_matched_random,0.1836054027080536,False
12328,ductal,alpha,expression_matched_random,0.13993769884109497,False
5681,ductal,alpha,expression_matched_random,0.1450074017047882,False
10411,ductal,alpha,expression_matched_random,0.07487119734287262,False
7270,ductal,alpha,expression_matched_random,0.11289945989847183,False
7429,ductal,alpha,expression_matched_random,0.2337629646062851,False
12788,ductal,alpha,expression_matched_random,0.09642583131790161,False
7524,ductal,alpha,expression_matched_random,0.1683829128742218,False
60,ductal,alpha,expression_matched_random,0.13790825009346008,False
6655,ductal,alpha,expression_matched_random,0.13826298713684082,False
10326,ductal,alpha,expression_matched_random,0.08104658871889114,False
8510,ductal,alpha,expression_matched_random,0.09210480004549026,False
3750,ductal,alpha,expression_matched_random,0.16822759807109833,False
406,ductal,alpha,expression_matched_random,0.3782612383365631,False
12553,ductal,alpha,expression_matched_random,0.28000757098197937,False
4274,ductal,alpha,expression_matched_random,0.16926385462284088,False
2091,ductal,alpha,expression_matched_random,0.15420855581760406,False
9419,ductal,alpha,expression_matched_random,0.14229868352413177,False
7616,ductal,alpha,expression_matched_random,0.2686164677143097,False
5735,ductal,alpha,expression_matched_random,0.16991855204105377,False
10382,ductal,alpha,expression_matched_random,0.11382736265659332,False
13013,ductal,alpha,expression_matched_random,0.09867268055677414,False
12462,ductal,alpha,expression_matched_random,0.1398167759180069,False
10001,ductal,alpha,expression_matched_random,0.08161048591136932,False
7128,PSC,alpha,expression_matched_random,0.19367682933807373,False
1725,PSC,alpha,expression_matched_random,0.16037246584892273,False
6832,PSC,alpha,expression_matched_random,0.18515056371688843,False
8160,PSC,alpha,expression_matched_random,0.212060809135437,False
9979,PSC,alpha,expression_matched_random,0.10785344243049622,False
4301,PSC,alpha,expression_matched_random,0.4572075605392456,False
8871,PSC,alpha,expression_matched_random,0.18568265438079834,False
1149,PSC,alpha,expression_matched_random,0.35613489151000977,False
7024,PSC,alpha,expression_matched_random,0.14904503524303436,False
11756,PSC,alpha,expression_matched_random,0.08382514119148254,False
1834,PSC,alpha,expression_matched_random,0.09197354316711426,False
6786,PSC,alpha,expression_matched_random,0.13845477998256683,False
6225,PSC,alpha,expression_matched_random,0.13776260614395142,False
1381,PSC,alpha,expression_matched_random,0.12653879821300507,False
4319,PSC,alpha,expression_matched_random,0.26682645082473755,False
6971,PSC,alpha,expression_matched_random,0.42713600397109985,False
4740,PSC,alpha,expression_matched_random,0.31660225987434387,False
211,PSC,alpha,expression_matched_random,0.13291455805301666,False
3620,PSC,alpha,expression_matched_random,0.1261207014322281,False
346,PSC,alpha,expression_matched_random,0.25723007321357727,False
2573,PSC,alpha,expression_matched_random,0.17956548929214478,False
10181,PSC,alpha,expression_matched_random,0.2243560403585434,False
5261,PSC,alpha,expression_matched_random,0.3478327989578247,False
7115,PSC,alpha,expression_matched_random,0.3669976592063904,False
1183,endothelial,alpha,expression_matched_random,0.1362380087375641,False
550,endothelial,alpha,expression_matched_random,0.1793975532054901,False
3582,endothelial,alpha,expression_matched_random,0.23376013338565826,False
4335,endothelial,alpha,expression_matched_random,0.19525961577892303,False
4874,endothelial,alpha,expression_matched_random,0.15312273800373077,False
4506,endothelial,alpha,expression_matched_random,0.16146564483642578,False
4354,endothelial,alpha,expression_matched_random,0.15098875761032104,False
8660,endothelial,alpha,expression_matched_random,0.06730518490076065,False
522,endothelial,alpha,expression_matched_random,0.20649385452270508,False
1752,endothelial,alpha,expression_matched_random,0.10466025769710541,False
1189,endothelial,alpha,expression_matched_random,0.0,False
5744,endothelial,alpha,expression_matched_random,0.09064160287380219,False
5807,endothelial,alpha,expression_matched_random,0.1591666042804718,False
5357,endothelial,alpha,expression_matched_random,0.17809899151325226,False
5318,endothelial,alpha,expression_matched_random,0.23174035549163818,False
3364,endothelial,alpha,expression_matched_random,0.05547922104597092,False
426,endothelial,alpha,expression_matched_random,0.1367531567811966,False
876,endothelial,alpha,expression_matched_random,0.19691364467144012,False
656,endothelial,alpha,expression_matched_random,0.09771569073200226,False
11965,endothelial,alpha,expression_matched_random,0.06542783975601196,False
6292,endothelial,alpha,expression_matched_random,0.10640271008014679,False
2939,endothelial,alpha,expression_matched_random,0.10192956775426865,False
11260,endothelial,alpha,expression_matched_random,0.30166125297546387,False
6251,endothelial,alpha,expression_matched_random,0.1721077710390091,False
12729,alpha,beta,graph_program,0.22088028490543365,False
12523,alpha,beta,graph_program,0.10802551358938217,False
11433,alpha,beta,graph_program,0.17293289303779602,False
3061,alpha,beta,graph_program,0.8277100920677185,False
14729,alpha,beta,graph_program,0.3234963119029999,False
1380,alpha,beta,graph_program,0.3620380461215973,False
14556,alpha,beta,graph_program,0.08170954883098602,False
4412,alpha,beta,graph_program,0.42524927854537964,False
7101,alpha,beta,graph_program,0.0,False
361,alpha,beta,graph_program,1.3221570253372192,False
6542,alpha,beta,graph_program,0.32793641090393066,False
14404,alpha,beta,graph_program,0.12596601247787476,False
5904,alpha,beta,graph_program,0.19365818798542023,False
8761,alpha,beta,graph_program,0.18589554727077484,False
10672,alpha,beta,graph_program,0.22743962705135345,False
13722,alpha,beta,graph_program,0.2240494191646576,False
4414,alpha,beta,graph_program,0.2499910593032837,False
12293,alpha,beta,graph_program,0.1479632556438446,False
953,alpha,beta,graph_program,0.5934493541717529,False
2036,alpha,beta,graph_program,0.5669121146202087,False
10219,alpha,beta,graph_program,0.24220530688762665,False
222,alpha,beta,graph_program,0.43234437704086304,False
10056,alpha,beta,graph_program,0.2177017778158188,False
7697,alpha,beta,graph_program,0.3207714855670929,False
6437,beta,beta,graph_program,9.64870548248291,True
1066,beta,beta,graph_program,8.615804672241211,True
1750,beta,beta,graph_program,12.348831176757812,True
3752,beta,beta,graph_program,10.313355445861816,True
9079,beta,beta,graph_program,2.0745389461517334,True
1016,beta,beta,graph_program,6.1432366371154785,True
13091,beta,beta,graph_program,4.134271144866943,True
6547,beta,beta,graph_program,10.995207786560059,True
10949,beta,beta,graph_program,4.420370578765869,True
5924,beta,beta,graph_program,9.760701179504395,True
6976,beta,beta,graph_program,10.495158195495605,True
9136,beta,beta,graph_program,1.9696953296661377,True
5602,beta,beta,graph_program,11.72212028503418,True
7783,beta,beta,graph_program,7.191964626312256,True
108,beta,beta,graph_program,8.680785179138184,True
5798,beta,beta,graph_program,12.89417552947998,True
9243,beta,beta,graph_program,1.2334195375442505,True
10546,beta,beta,graph_program,1.8003959655761719,True
4855,beta,beta,graph_program,10.734726905822754,True
1726,beta,beta,graph_program,11.091900825500488,True
10757,beta,beta,graph_program,3.4640884399414062,True
13480,beta,beta,graph_program,7.906633377075195,True
7667,beta,beta,graph_program,9.075051307678223,True
10753,beta,beta,graph_program,4.738461494445801,True
6476,delta,beta,graph_program,0.28669077157974243,False
10143,delta,beta,graph_program,1.2129108905792236,False
8918,delta,beta,graph_program,0.6214699149131775,False
8000,delta,beta,graph_program,0.47021687030792236,False
1924,delta,beta,graph_program,0.5293483734130859,False
7319,delta,beta,graph_program,0.3941638171672821,False
10564,delta,beta,graph_program,0.47261711955070496,False
1202,delta,beta,graph_program,0.5091936588287354,False
1660,delta,beta,graph_program,1.8174073696136475,False
1942,delta,beta,graph_program,0.44697603583335876,False
73,delta,beta,graph_program,0.8251028060913086,False
7966,delta,beta,graph_program,0.5280678272247314,False
10226,delta,beta,graph_program,0.8663991689682007,False
10387,delta,beta,graph_program,0.36773884296417236,False
11086,delta,beta,graph_program,0.13490359485149384,False
2888,delta,beta,graph_program,0.3860130310058594,False
3157,delta,beta,graph_program,0.4761565625667572,False
1748,delta,beta,graph_program,0.6951351165771484,False
7407,delta,beta,graph_program,0.44740885496139526,False
768,delta,beta,graph_program,0.6995106339454651,False
10330,delta,beta,graph_program,0.18970561027526855,False
14761,delta,beta,graph_program,0.46275830268859863,False
6618,delta,beta,graph_program,0.36937686800956726,False
621,delta,beta,graph_program,0.7812784314155579,False
3491,PP,beta,graph_program,0.40997377038002014,False
11900,PP,beta,graph_program,0.26048943400382996,False
1019,PP,beta,graph_program,0.46787843108177185,False
14769,PP,beta,graph_program,0.338611900806427,False
13219,PP,beta,graph_program,0.23193524777889252,False
14779,PP,beta,graph_program,0.2879340350627899,False
14786,PP,beta,graph_program,0.34409403800964355,False
8219,PP,beta,graph_program,0.311114639043808,False
8512,PP,beta,graph_program,0.18192557990550995,False
1426,PP,beta,graph_program,0.5133847594261169,False
12353,PP,beta,graph_program,0.2757408618927002,False
2762,PP,beta,graph_program,0.9801695942878723,False
8571,PP,beta,graph_program,0.30384621024131775,False
12807,PP,beta,graph_program,0.17872017621994019,False
2158,PP,beta,graph_program,0.45618942379951477,False
7418,PP,beta,graph_program,0.4814668297767639,False
11562,PP,beta,graph_program,0.15916965901851654,False
13118,PP,beta,graph_program,0.25825515389442444,False
11535,PP,beta,graph_program,0.1785818338394165,False
13172,PP,beta,graph_program,0.31025004386901855,False
11624,PP,beta,graph_program,0.1334283947944641,False
7662,PP,beta,graph_program,0.31863656640052795,False
12018,PP,beta,graph_program,0.2747858762741089,False
14793,PP,beta,graph_program,0.2247088998556137,False
12817,acinar,beta,graph_program,0.13322928547859192,False
3674,acinar,beta,graph_program,0.08936787396669388,False
6361,acinar,beta,graph_program,0.0,False
4635,acinar,beta,graph_program,0.0,False
12682,acinar,beta,graph_program,0.03130248561501503,False
13047,acinar,beta,graph_program,0.2501775920391083,False
5387,acinar,beta,graph_program,0.22105199098587036,False
4004,acinar,beta,graph_program,0.15621386468410492,False
12109,acinar,beta,graph_program,0.18033158779144287,False
967,acinar,beta,graph_program,0.25648874044418335,False
3668,acinar,beta,graph_program,0.12265264242887497,False
12025,acinar,beta,graph_program,0.10480143874883652,False
6406,acinar,beta,graph_program,0.0791364312171936,False
5525,acinar,beta,graph_program,0.08196986466646194,False
9470,acinar,beta,graph_program,0.0,False
9395,acinar,beta,graph_program,0.1290075033903122,False
5429,acinar,beta,graph_program,0.16337831318378448,False
10189,acinar,beta,graph_program,0.06423871219158173,False
5543,acinar,beta,graph_program,0.08410715311765671,False
5070,acinar,beta,graph_program,0.1106090098619461,False
10342,acinar,beta,graph_program,0.11806975305080414,False
689,acinar,beta,graph_program,0.23631472885608673,False
11652,acinar,beta,graph_program,0.0652257576584816,False
12147,acinar,beta,graph_program,0.1822727471590042,False
1950,ductal,beta,graph_program,0.18405196070671082,False
12328,ductal,beta,graph_program,0.22243782877922058,False
5681,ductal,beta,graph_program,0.0,False
10411,ductal,beta,graph_program,0.18069151043891907,False
7270,ductal,beta,graph_program,0.12698139250278473,False
7429,ductal,beta,graph_program,0.17102326452732086,False
12788,ductal,beta,graph_program,0.0324113555252552,False
7524,ductal,beta,graph_program,0.07639086246490479,False
60,ductal,beta,graph_program,0.13279218971729279,False
6655,ductal,beta,graph_program,0.11609143763780594,False
10326,ductal,beta,graph_program,0.0,False
8510,ductal,beta,graph_program,0.08730518817901611,False
3750,ductal,beta,graph_program,9.311463356018066,False
406,ductal,beta,graph_program,0.33752164244651794,False
12553,ductal,beta,graph_program,0.06349565833806992,False
4274,ductal,beta,graph_program,0.07786671817302704,False
2091,ductal,beta,graph_program,0.09662723541259766,False
9419,ductal,beta,graph_program,0.0,False
7616,ductal,beta,graph_program,0.07195168733596802,False
5735,ductal,beta,graph_program,0.13964267075061798,False
10382,ductal,beta,graph_program,0.11129456013441086,False
13013,ductal,beta,graph_program,0.0,False
12462,ductal,beta,graph_program,0.16125161945819855,False
10001,ductal,beta,graph_program,0.16586503386497498,False
7128,PSC,beta,graph_program,0.35979098081588745,False
1725,PSC,beta,graph_program,0.4087270498275757,False
6832,PSC,beta,graph_program,0.16430586576461792,False
8160,PSC,beta,graph_program,0.1755824238061905,False
9979,PSC,beta,graph_program,0.09363660216331482,False
4301,PSC,beta,graph_program,0.16174960136413574,False
8871,PSC,beta,graph_program,0.07539201527833939,False
1149,PSC,beta,graph_program,0.40011557936668396,False
7024,PSC,beta,graph_program,0.39206641912460327,False
11756,PSC,beta,graph_program,0.1652565598487854,False
1834,PSC,beta,graph_program,0.6798468828201294,False
6786,PSC,beta,graph_program,0.8069866299629211,False
6225,PSC,beta,graph_program,0.1635119915008545,False
1381,PSC,beta,graph_program,0.49262169003486633,False
4319,PSC,beta,graph_program,7.073157787322998,False
6971,PSC,beta,graph_program,0.16919741034507751,False
4740,PSC,beta,graph_program,0.1576012670993805,False
211,PSC,beta,graph_program,0.32942402362823486,False
3620,PSC,beta,graph_program,0.4650108516216278,False
346,PSC,beta,graph_program,0.19629620015621185,False
2573,PSC,beta,graph_program,0.08855054527521133,False
10181,PSC,beta,graph_program,0.06255915760993958,False
5261,PSC,beta,graph_program,0.13797438144683838,False
7115,PSC,beta,graph_program,0.23308104276657104,False
1183,endothelial,beta,graph_program,0.6208244562149048,False
550,endothelial,beta,graph_program,0.5078950524330139,False
3582,endothelial,beta,graph_program,0.30026623606681824,False
4335,endothelial,beta,graph_program,0.0,False
4874,endothelial,beta,graph_program,0.18660472333431244,False
4506,endothelial,beta,graph_program,0.14263778924942017,False
4354,endothelial,beta,graph_program,0.24726031720638275,False
8660,endothelial,beta,graph_program,0.18946003913879395,False
522,endothelial,beta,graph_program,0.9568125009536743,False
1752,endothelial,beta,graph_program,0.6384356617927551,False
1189,endothelial,beta,graph_program,1.7319570779800415,False
5744,endothelial,beta,graph_program,0.09326936304569244,False
5807,endothelial,beta,graph_program,0.10660142451524734,False
5357,endothelial,beta,graph_program,0.29892605543136597,False
5318,endothelial,beta,graph_program,0.17515116930007935,False
3364,endothelial,beta,graph_program,0.06468141078948975,False
426,endothelial,beta,graph_program,0.6498738527297974,False
876,endothelial,beta,graph_program,2.536010503768921,False
656,endothelial,beta,graph_program,8.981679916381836,False
11965,endothelial,beta,graph_program,0.08774428814649582,False
6292,endothelial,beta,graph_program,0.23897866904735565,False
2939,endothelial,beta,graph_program,0.21220995485782623,False
11260,endothelial,beta,graph_program,0.3926668167114258,False
6251,endothelial,beta,graph_program,0.12959377467632294,False
12729,alpha,beta,expression_matched_random,0.13831600546836853,False
12523,alpha,beta,expression_matched_random,0.28397446870803833,False
11433,alpha,beta,expression_matched_random,0.3619198799133301,False
3061,alpha,beta,expression_matched_random,0.0,False
14729,alpha,beta,expression_matched_random,0.2777553200721741,False
1380,alpha,beta,expression_matched_random,0.15853285789489746,False
14556,alpha,beta,expression_matched_random,0.20074747502803802,False
4412,alpha,beta,expression_matched_random,0.5843920707702637,False
7101,alpha,beta,expression_matched_random,0.5305262804031372,False
361,alpha,beta,expression_matched_random,0.2311718761920929,False
6542,alpha,beta,expression_matched_random,0.1749281883239746,False
14404,alpha,beta,expression_matched_random,0.15228670835494995,False
5904,alpha,beta,expression_matched_random,0.24794647097587585,False
8761,alpha,beta,expression_matched_random,0.17193512618541718,False
10672,alpha,beta,expression_matched_random,0.17436550557613373,False
13722,alpha,beta,expression_matched_random,0.318740576505661,False
4414,alpha,beta,expression_matched_random,0.0,False
12293,alpha,beta,expression_matched_random,0.2302955538034439,False
953,alpha,beta,expression_matched_random,0.0,False
2036,alpha,beta,expression_matched_random,0.12362553924322128,False
10219,alpha,beta,expression_matched_random,0.20948506891727448,False
222,alpha,beta,expression_matched_random,0.0,False
10056,alpha,beta,expression_matched_random,0.21895773708820343,False
7697,alpha,beta,expression_matched_random,0.16903607547283173,False
6437,beta,beta,expression_matched_random,0.2145260125398636,True
1066,beta,beta,expression_matched_random,0.494965523481369,True
1750,beta,beta,expression_matched_random,0.3809952139854431,True
3752,beta,beta,expression_matched_random,0.1940464973449707,True
9079,beta,beta,expression_matched_random,0.14987100660800934,True
1016,beta,beta,expression_matched_random,0.3310236632823944,True
13091,beta,beta,expression_matched_random,0.10996741056442261,True
6547,beta,beta,expression_matched_random,0.3016238808631897,True
10949,beta,beta,expression_matched_random,0.1939390003681183,True
5924,beta,beta,expression_matched_random,0.29544728994369507,True
6976,beta,beta,expression_matched_random,0.3302602767944336,True
9136,beta,beta,expression_matched_random,0.28545454144477844,True
5602,beta,beta,expression_matched_random,0.23300470411777496,True
7783,beta,beta,expression_matched_random,0.2828267216682434,True
108,beta,beta,expression_matched_random,0.48218876123428345,True
5798,beta,beta,expression_matched_random,0.22919027507305145,True
9243,beta,beta,expression_matched_random,0.326897531747818,True
10546,beta,beta,expression_matched_random,0.1618950217962265,True
4855,beta,beta,expression_matched_random,0.4360903799533844,True
1726,beta,beta,expression_matched_random,0.4488754868507385,True
10757,beta,beta,expression_matched_random,0.040306661278009415,True
13480,beta,beta,expression_matched_random,0.1703304797410965,True
7667,beta,beta,expression_matched_random,0.19499191641807556,True
10753,beta,beta,expression_matched_random,0.08637769520282745,True
6476,delta,beta,expression_matched_random,0.14870339632034302,False
10143,delta,beta,expression_matched_random,0.1474102884531021,False
8918,delta,beta,expression_matched_random,0.13332271575927734,False
8000,delta,beta,expression_matched_random,0.0,False
1924,delta,beta,expression_matched_random,0.16306859254837036,False
7319,delta,beta,expression_matched_random,0.19022288918495178,False
10564,delta,beta,expression_matched_random,0.23406760394573212,False
1202,delta,beta,expression_matched_random,0.11460285633802414,False
1660,delta,beta,expression_matched_random,0.0,False
1942,delta,beta,expression_matched_random,0.25682249665260315,False
73,delta,beta,expression_matched_random,0.14094343781471252,False
7966,delta,beta,expression_matched_random,0.13289278745651245,False
10226,delta,beta,expression_matched_random,0.1902596354484558,False
10387,delta,beta,expression_matched_random,0.12360914796590805,False
11086,delta,beta,expression_matched_random,0.2385978251695633,False
2888,delta,beta,expression_matched_random,0.6234930753707886,False
3157,delta,beta,expression_matched_random,0.277443528175354,False
1748,delta,beta,expression_matched_random,0.0,False
7407,delta,beta,expression_matched_random,0.28253504633903503,False
768,delta,beta,expression_matched_random,0.19074615836143494,False
10330,delta,beta,expression_matched_random,0.16537486016750336,False
14761,delta,beta,expression_matched_random,0.28983572125434875,False
6618,delta,beta,expression_matched_random,0.2402808666229248,False
621,delta,beta,expression_matched_random,0.2500995099544525,False
3491,PP,beta,expression_matched_random,0.0,False
11900,PP,beta,expression_matched_random,0.32716965675354004,False
1019,PP,beta,expression_matched_random,0.4374438524246216,False
14769,PP,beta,expression_matched_random,0.24226021766662598,False
13219,PP,beta,expression_matched_random,0.25723591446876526,False
14779,PP,beta,expression_matched_random,2.0469956398010254,False
14786,PP,beta,expression_matched_random,0.22499671578407288,False
8219,PP,beta,expression_matched_random,0.29012322425842285,False
8512,PP,beta,expression_matched_random,1.1913318634033203,False
1426,PP,beta,expression_matched_random,0.553563117980957,False
12353,PP,beta,expression_matched_random,0.17613127827644348,False
2762,PP,beta,expression_matched_random,0.1448390930891037,False
8571,PP,beta,expression_matched_random,0.3821190893650055,False
12807,PP,beta,expression_matched_random,0.14645934104919434,False
2158,PP,beta,expression_matched_random,0.3779893219470978,False
7418,PP,beta,expression_matched_random,0.14634032547473907,False
11562,PP,beta,expression_matched_random,0.30054253339767456,False
13118,PP,beta,expression_matched_random,0.12860235571861267,False
11535,PP,beta,expression_matched_random,0.044550396502017975,False
13172,PP,beta,expression_matched_random,0.29769888520240784,False
11624,PP,beta,expression_matched_random,0.24990035593509674,False
7662,PP,beta,expression_matched_random,0.2618938982486725,False
12018,PP,beta,expression_matched_random,0.18642443418502808,False
14793,PP,beta,expression_matched_random,0.2697560787200928,False
12817,acinar,beta,expression_matched_random,0.3810363709926605,False
3674,acinar,beta,expression_matched_random,1.7153289318084717,False
6361,acinar,beta,expression_matched_random,1.5658730268478394,False
4635,acinar,beta,expression_matched_random,1.298459529876709,False
12682,acinar,beta,expression_matched_random,0.42438793182373047,False
13047,acinar,beta,expression_matched_random,1.506333827972412,False
5387,acinar,beta,expression_matched_random,1.4413458108901978,False
4004,acinar,beta,expression_matched_random,1.0656925439834595,False
12109,acinar,beta,expression_matched_random,1.1905717849731445,False
967,acinar,beta,expression_matched_random,1.8955466747283936,False
3668,acinar,beta,expression_matched_random,1.557183027267456,False
12025,acinar,beta,expression_matched_random,1.416562557220459,False
6406,acinar,beta,expression_matched_random,1.4177991151809692,False
5525,acinar,beta,expression_matched_random,1.4525325298309326,False
9470,acinar,beta,expression_matched_random,0.6076183915138245,False
9395,acinar,beta,expression_matched_random,2.015390396118164,False
5429,acinar,beta,expression_matched_random,1.3400723934173584,False
10189,acinar,beta,expression_matched_random,0.9135931134223938,False
5543,acinar,beta,expression_matched_random,1.3458898067474365,False
5070,acinar,beta,expression_matched_random,2.052598714828491,False
10342,acinar,beta,expression_matched_random,0.6810828447341919,False
689,acinar,beta,expression_matched_random,1.3365423679351807,False
11652,acinar,beta,expression_matched_random,2.384289264678955,False
12147,acinar,beta,expression_matched_random,1.3032315969467163,False
1950,ductal,beta,expression_matched_random,1.9239979982376099,False
12328,ductal,beta,expression_matched_random,0.17130538821220398,False
5681,ductal,beta,expression_matched_random,0.3405917286872864,False
10411,ductal,beta,expression_matched_random,0.21595142781734467,False
7270,ductal,beta,expression_matched_random,0.2659660875797272,False
7429,ductal,beta,expression_matched_random,0.3737439215183258,False
12788,ductal,beta,expression_matched_random,0.18164396286010742,False
7524,ductal,beta,expression_matched_random,0.21588604152202606,False
60,ductal,beta,expression_matched_random,0.19771116971969604,False
6655,ductal,beta,expression_matched_random,0.18108829855918884,False
10326,ductal,beta,expression_matched_random,0.20051690936088562,False
8510,ductal,beta,expression_matched_random,0.2622915804386139,False
3750,ductal,beta,expression_matched_random,0.295552521944046,False
406,ductal,beta,expression_matched_random,0.18391618132591248,False
12553,ductal,beta,expression_matched_random,0.2602308392524719,False
4274,ductal,beta,expression_matched_random,0.20003536343574524,False
2091,ductal,beta,expression_matched_random,0.18361780047416687,False
9419,ductal,beta,expression_matched_random,0.25155478715896606,False
7616,ductal,beta,expression_matched_random,0.38831326365470886,False
5735,ductal,beta,expression_matched_random,0.30193030834198,False
10382,ductal,beta,expression_matched_random,0.179559126496315,False
13013,ductal,beta,expression_matched_random,0.18904858827590942,False
12462,ductal,beta,expression_matched_random,0.23266419768333435,False
10001,ductal,beta,expression_matched_random,0.2815345227718353,False
7128,PSC,beta,expression_matched_random,0.22425517439842224,False
1725,PSC,beta,expression_matched_random,0.41747304797172546,False
6832,PSC,beta,expression_matched_random,0.26782214641571045,False
8160,PSC,beta,expression_matched_random,0.35639145970344543,False
9979,PSC,beta,expression_matched_random,0.23829565942287445,False
4301,PSC,beta,expression_matched_random,0.3404773473739624,False
8871,PSC,beta,expression_matched_random,0.16537392139434814,False
1149,PSC,beta,expression_matched_random,0.25091585516929626,False
7024,PSC,beta,expression_matched_random,0.3286500871181488,False
11756,PSC,beta,expression_matched_random,0.10339782387018204,False
1834,PSC,beta,expression_matched_random,0.35867491364479065,False
6786,PSC,beta,expression_matched_random,0.2533831000328064,False
6225,PSC,beta,expression_matched_random,0.1747608482837677,False
1381,PSC,beta,expression_matched_random,0.22265775501728058,False
4319,PSC,beta,expression_matched_random,0.22829003632068634,False
6971,PSC,beta,expression_matched_random,0.22700300812721252,False
4740,PSC,beta,expression_matched_random,0.277849018573761,False
211,PSC,beta,expression_matched_random,0.3239951431751251,False
3620,PSC,beta,expression_matched_random,0.40948915481567383,False
346,PSC,beta,expression_matched_random,0.2600976824760437,False
2573,PSC,beta,expression_matched_random,0.48754653334617615,False
10181,PSC,beta,expression_matched_random,0.23236452043056488,False
5261,PSC,beta,expression_matched_random,0.36912834644317627,False
7115,PSC,beta,expression_matched_random,0.23555760085582733,False
1183,endothelial,beta,expression_matched_random,0.20033250749111176,False
550,endothelial,beta,expression_matched_random,0.4563474655151367,False
3582,endothelial,beta,expression_matched_random,0.11527035385370255,False
4335,endothelial,beta,expression_matched_random,0.41292959451675415,False
4874,endothelial,beta,expression_matched_random,0.37344980239868164,False
4506,endothelial,beta,expression_matched_random,0.6549627780914307,False
4354,endothelial,beta,expression_matched_random,0.37859806418418884,False
8660,endothelial,beta,expression_matched_random,0.23714832961559296,False
522,endothelial,beta,expression_matched_random,0.2622573971748352,False
1752,endothelial,beta,expression_matched_random,0.2527494728565216,False
1189,endothelial,beta,expression_matched_random,0.38618597388267517,False
5744,endothelial,beta,expression_matched_random,0.24625737965106964,False
5807,endothelial,beta,expression_matched_random,0.2501191794872284,False
5357,endothelial,beta,expression_matched_random,0.522527277469635,False
5318,endothelial,beta,expression_matched_random,0.39478808641433716,False
3364,endothelial,beta,expression_matched_random,0.27179887890815735,False
426,endothelial,beta,expression_matched_random,0.2687355577945709,False
876,endothelial,beta,expression_matched_random,0.2338230013847351,False
656,endothelial,beta,expression_matched_random,0.2624935507774353,False
11965,endothelial,beta,expression_matched_random,0.17574922740459442,False
6292,endothelial,beta,expression_matched_random,0.0,False
2939,endothelial,beta,expression_matched_random,0.2861079275608063,False
11260,endothelial,beta,expression_matched_random,0.25470688939094543,False
6251,endothelial,beta,expression_matched_random,0.5786834955215454,False
12729,alpha,delta,graph_program,0.22634175419807434,False
12523,alpha,delta,graph_program,0.22710414230823517,False
11433,alpha,delta,graph_program,0.2046888768672943,False
3061,alpha,delta,graph_program,0.8193544149398804,False
14729,alpha,delta,graph_program,0.24742604792118073,False
1380,alpha,delta,graph_program,0.6439896821975708,False
14556,alpha,delta,graph_program,0.0,False
4412,alpha,delta,graph_program,0.0,False
7101,alpha,delta,graph_program,0.0,False
361,alpha,delta,graph_program,0.5331897735595703,False
6542,alpha,delta,graph_program,0.4133823812007904,False
14404,alpha,delta,graph_program,0.0,False
5904,alpha,delta,graph_program,0.0,False
8761,alpha,delta,graph_program,0.5286979079246521,False
10672,alpha,delta,graph_program,0.11488588899374008,False
13722,alpha,delta,graph_program,0.13056376576423645,False
4414,alpha,delta,graph_program,0.0,False
12293,alpha,delta,graph_program,0.21336637437343597,False
953,alpha,delta,graph_program,0.5940622091293335,False
2036,alpha,delta,graph_program,0.3321782648563385,False
10219,alpha,delta,graph_program,0.505887508392334,False
222,alpha,delta,graph_program,0.5194207429885864,False
10056,alpha,delta,graph_program,0.9827970862388611,False
7697,alpha,delta,graph_program,0.43346232175827026,False
6437,beta,delta,graph_program,0.2047654092311859,False
1066,beta,delta,graph_program,1.1357905864715576,False
1750,beta,delta,graph_program,1.080714225769043,False
3752,beta,delta,graph_program,0.29016298055648804,False
9079,beta,delta,graph_program,1.219730257987976,False
1016,beta,delta,graph_program,1.1548140048980713,False
13091,beta,delta,graph_program,0.17373962700366974,False
6547,beta,delta,graph_program,0.0,False
10949,beta,delta,graph_program,0.10245202481746674,False
5924,beta,delta,graph_program,0.3962402045726776,False
6976,beta,delta,graph_program,0.24727146327495575,False
9136,beta,delta,graph_program,1.187358021736145,False
5602,beta,delta,graph_program,0.15013444423675537,False
7783,beta,delta,graph_program,0.2544567584991455,False
108,beta,delta,graph_program,0.5189301371574402,False
5798,beta,delta,graph_program,0.4272666573524475,False
9243,beta,delta,graph_program,0.7289330363273621,False
10546,beta,delta,graph_program,1.1718859672546387,False
4855,beta,delta,graph_program,0.2856816351413727,False
1726,beta,delta,graph_program,0.9450594782829285,False
10757,beta,delta,graph_program,0.192200168967247,False
13480,beta,delta,graph_program,0.27391767501831055,False
7667,beta,delta,graph_program,0.5075685381889343,False
10753,beta,delta,graph_program,0.0,False
6476,delta,delta,graph_program,16.73275375366211,True
10143,delta,delta,graph_program,4.140111923217773,True
8918,delta,delta,graph_program,7.673453330993652,True
8000,delta,delta,graph_program,13.672005653381348,True
1924,delta,delta,graph_program,17.218000411987305,True
7319,delta,delta,graph_program,17.318347930908203,True
10564,delta,delta,graph_program,5.698390483856201,True
1202,delta,delta,graph_program,16.69515037536621,True
1660,delta,delta,graph_program,11.800325393676758,True
1942,delta,delta,graph_program,14.590932846069336,True
73,delta,delta,graph_program,16.03458595275879,True
7966,delta,delta,graph_program,16.020668029785156,True
10226,delta,delta,graph_program,3.90757417678833,True
10387,delta,delta,graph_program,5.198276042938232,True
11086,delta,delta,graph_program,7.053496360778809,True
2888,delta,delta,graph_program,13.06252670288086,True
3157,delta,delta,graph_program,14.00290584564209,True
1748,delta,delta,graph_program,13.561610221862793,True
7407,delta,delta,graph_program,14.66215705871582,True
768,delta,delta,graph_program,11.60920238494873,True
10330,delta,delta,graph_program,8.180204391479492,True
14761,delta,delta,graph_program,7.373420715332031,True
6618,delta,delta,graph_program,18.02997589111328,True
621,delta,delta,graph_program,18.481630325317383,True
3491,PP,delta,graph_program,0.4932038486003876,False
11900,PP,delta,graph_program,0.2681814134120941,False
1019,PP,delta,graph_program,0.5924361348152161,False
14769,PP,delta,graph_program,0.1441173553466797,False
13219,PP,delta,graph_program,0.19052474200725555,False
14779,PP,delta,graph_program,0.22792229056358337,False
14786,PP,delta,graph_program,0.08382035046815872,False
8219,PP,delta,graph_program,0.4705291986465454,False
8512,PP,delta,graph_program,0.7477743029594421,False
1426,PP,delta,graph_program,0.5639680027961731,False
12353,PP,delta,graph_program,0.2109314203262329,False
2762,PP,delta,graph_program,0.3946961462497711,False
8571,PP,delta,graph_program,0.6642575860023499,False
12807,PP,delta,graph_program,0.06084024906158447,False
2158,PP,delta,graph_program,0.37340059876441956,False
7418,PP,delta,graph_program,0.34492772817611694,False
11562,PP,delta,graph_program,0.18985919654369354,False
13118,PP,delta,graph_program,0.22028613090515137,False
11535,PP,delta,graph_program,0.1700526922941208,False
13172,PP,delta,graph_program,0.19652129709720612,False
11624,PP,delta,graph_program,0.2029748558998108,False
7662,PP,delta,graph_program,0.4396803379058838,False
12018,PP,delta,graph_program,0.17881228029727936,False
14793,PP,delta,graph_program,0.16035111248493195,False
12817,acinar,delta,graph_program,0.0881391167640686,False
3674,acinar,delta,graph_program,0.1943693608045578,False
6361,acinar,delta,graph_program,0.0,False
4635,acinar,delta,graph_program,0.20304155349731445,False
12682,acinar,delta,graph_program,0.05110056698322296,False
13047,acinar,delta,graph_program,0.08258502185344696,False
5387,acinar,delta,graph_program,0.18636757135391235,False
4004,acinar,delta,graph_program,0.0,False
12109,acinar,delta,graph_program,0.06602441519498825,False
967,acinar,delta,graph_program,0.5411266088485718,False
3668,acinar,delta,graph_program,0.20529519021511078,False
12025,acinar,delta,graph_program,0.18198132514953613,False
6406,acinar,delta,graph_program,0.1986313909292221,False
5525,acinar,delta,graph_program,0.0,False
9470,acinar,delta,graph_program,0.20375467836856842,False
9395,acinar,delta,graph_program,0.17832674086093903,False
5429,acinar,delta,graph_program,0.15066422522068024,False
10189,acinar,delta,graph_program,0.29723379015922546,False
5543,acinar,delta,graph_program,0.15684157609939575,False
5070,acinar,delta,graph_program,0.0,False
10342,acinar,delta,graph_program,0.6868433952331543,False
689,acinar,delta,graph_program,0.24127280712127686,False
11652,acinar,delta,graph_program,0.038332048803567886,False
12147,acinar,delta,graph_program,0.0882759541273117,False
1950,ductal,delta,graph_program,0.0,False
12328,ductal,delta,graph_program,0.05023673176765442,False
5681,ductal,delta,graph_program,0.0,False
10411,ductal,delta,graph_program,0.3254339098930359,False
7270,ductal,delta,graph_program,0.2520582675933838,False
7429,ductal,delta,graph_program,0.18183736503124237,False
12788,ductal,delta,graph_program,0.04408746212720871,False
7524,ductal,delta,graph_program,0.23536862432956696,False
60,ductal,delta,graph_program,0.20939841866493225,False
6655,ductal,delta,graph_program,0.1462215930223465,False
10326,ductal,delta,graph_program,0.542895495891571,False
8510,ductal,delta,graph_program,0.28374359011650085,False
3750,ductal,delta,graph_program,0.3105852007865906,False
406,ductal,delta,graph_program,0.8940324783325195,False
12553,ductal,delta,graph_program,0.1566629260778427,False
4274,ductal,delta,graph_program,0.27540743350982666,False
2091,ductal,delta,graph_program,0.26284298300743103,False
9419,ductal,delta,graph_program,0.13567519187927246,False
7616,ductal,delta,graph_program,0.2224380075931549,False
5735,ductal,delta,graph_program,0.1958518773317337,False
10382,ductal,delta,graph_program,0.22765938937664032,False
13013,ductal,delta,graph_program,0.08285166323184967,False
12462,ductal,delta,graph_program,0.0417509488761425,False
10001,ductal,delta,graph_program,0.6496427059173584,False
7128,PSC,delta,graph_program,0.15148144960403442,False
1725,PSC,delta,graph_program,0.41637009382247925,False
6832,PSC,delta,graph_program,0.170389786362648,False
8160,PSC,delta,graph_program,0.2346826195716858,False
9979,PSC,delta,graph_program,0.1331130564212799,False
4301,PSC,delta,graph_program,0.28384214639663696,False
8871,PSC,delta,graph_program,0.5605171918869019,False
1149,PSC,delta,graph_program,0.8640307784080505,False
7024,PSC,delta,graph_program,0.28054291009902954,False
11756,PSC,delta,graph_program,0.16609278321266174,False
1834,PSC,delta,graph_program,0.5748236179351807,False
6786,PSC,delta,graph_program,0.316856324672699,False
6225,PSC,delta,graph_program,0.0,False
1381,PSC,delta,graph_program,0.4622035026550293,False
4319,PSC,delta,graph_program,0.32525014877319336,False
6971,PSC,delta,graph_program,0.30787789821624756,False
4740,PSC,delta,graph_program,0.09685981273651123,False
211,PSC,delta,graph_program,0.40645164251327515,False
3620,PSC,delta,graph_program,0.35595545172691345,False
346,PSC,delta,graph_program,0.5051562190055847,False
2573,PSC,delta,graph_program,0.294861376285553,False
10181,PSC,delta,graph_program,0.40085655450820923,False
5261,PSC,delta,graph_program,0.3410114347934723,False
7115,PSC,delta,graph_program,0.0,False
1183,endothelial,delta,graph_program,0.7903823852539062,False
550,endothelial,delta,graph_program,0.7175776958465576,False
3582,endothelial,delta,graph_program,0.3865642845630646,False
4335,endothelial,delta,graph_program,0.0,False
4874,endothelial,delta,graph_program,0.26965370774269104,False
4506,endothelial,delta,graph_program,0.0,False
4354,endothelial,delta,graph_program,0.35628563165664673,False
8660,endothelial,delta,graph_program,0.8294986486434937,False
522,endothelial,delta,graph_program,0.7842633724212646,False
1752,endothelial,delta,graph_program,0.41159990429878235,False
1189,endothelial,delta,graph_program,0.9895689487457275,False
5744,endothelial,delta,graph_program,0.16294607520103455,False
5807,endothelial,delta,graph_program,0.0,False
5357,endothelial,delta,graph_program,0.30207404494285583,False
5318,endothelial,delta,graph_program,0.0,False
3364,endothelial,delta,graph_program,0.18683210015296936,False
426,endothelial,delta,graph_program,0.5777258276939392,False
876,endothelial,delta,graph_program,0.5045928955078125,False
656,endothelial,delta,graph_program,0.2984422445297241,False
11965,endothelial,delta,graph_program,0.2162187546491623,False
6292,endothelial,delta,graph_program,0.0,False
2939,endothelial,delta,graph_program,0.19441045820713043,False
11260,endothelial,delta,graph_program,0.26302945613861084,False
6251,endothelial,delta,graph_program,0.0,False
12729,alpha,delta,expression_matched_random,0.08097502589225769,False
12523,alpha,delta,expression_matched_random,0.08722400665283203,False
11433,alpha,delta,expression_matched_random,0.10133126378059387,False
3061,alpha,delta,expression_matched_random,0.24730810523033142,False
14729,alpha,delta,expression_matched_random,0.08945997059345245,False
1380,alpha,delta,expression_matched_random,0.14015251398086548,False
14556,alpha,delta,expression_matched_random,0.06346104294061661,False
4412,alpha,delta,expression_matched_random,0.17402730882167816,False
7101,alpha,delta,expression_matched_random,0.16197916865348816,False
361,alpha,delta,expression_matched_random,0.13991840183734894,False
6542,alpha,delta,expression_matched_random,0.0,False
14404,alpha,delta,expression_matched_random,0.10937000066041946,False
5904,alpha,delta,expression_matched_random,0.1021980345249176,False
8761,alpha,delta,expression_matched_random,0.08138764649629593,False
10672,alpha,delta,expression_matched_random,0.06135042384266853,False
13722,alpha,delta,expression_matched_random,0.058082014322280884,False
4414,alpha,delta,expression_matched_random,0.0,False
12293,alpha,delta,expression_matched_random,0.09200926125049591,False
953,alpha,delta,expression_matched_random,0.0,False
2036,alpha,delta,expression_matched_random,0.17913885414600372,False
10219,alpha,delta,expression_matched_random,0.0780390128493309,False
222,alpha,delta,expression_matched_random,0.0,False
10056,alpha,delta,expression_matched_random,0.055064857006073,False
7697,alpha,delta,expression_matched_random,0.12706735730171204,False
6437,beta,delta,expression_matched_random,0.1871751844882965,False
1066,beta,delta,expression_matched_random,0.0,False
1750,beta,delta,expression_matched_random,0.0,False
3752,beta,delta,expression_matched_random,0.18552552163600922,False
9079,beta,delta,expression_matched_random,0.1283845156431198,False
1016,beta,delta,expression_matched_random,0.0,False
13091,beta,delta,expression_matched_random,0.1143161728978157,False
6547,beta,delta,expression_matched_random,0.0,False
10949,beta,delta,expression_matched_random,0.1211794763803482,False
5924,beta,delta,expression_matched_random,0.0,False
6976,beta,delta,expression_matched_random,0.406848281621933,False
9136,beta,delta,expression_matched_random,0.11927919089794159,False
5602,beta,delta,expression_matched_random,0.16443262994289398,False
7783,beta,delta,expression_matched_random,0.28674212098121643,False
108,beta,delta,expression_matched_random,0.18490256369113922,False
5798,beta,delta,expression_matched_random,0.24980580806732178,False
9243,beta,delta,expression_matched_random,0.11402300000190735,False
10546,beta,delta,expression_matched_random,0.14949576556682587,False
4855,beta,delta,expression_matched_random,0.13387466967105865,False
1726,beta,delta,expression_matched_random,0.3100367486476898,False
10757,beta,delta,expression_matched_random,0.24431493878364563,False
13480,beta,delta,expression_matched_random,0.21225249767303467,False
7667,beta,delta,expression_matched_random,0.3739873468875885,False
10753,beta,delta,expression_matched_random,0.21764186024665833,False
6476,delta,delta,expression_matched_random,0.0,True
10143,delta,delta,expression_matched_random,0.08653136342763901,True
8918,delta,delta,expression_matched_random,0.058393433690071106,True
8000,delta,delta,expression_matched_random,0.14212583005428314,True
1924,delta,delta,expression_matched_random,0.12147248536348343,True
7319,delta,delta,expression_matched_random,0.0,True
10564,delta,delta,expression_matched_random,0.0846581980586052,True
1202,delta,delta,expression_matched_random,0.13663284480571747,True
1660,delta,delta,expression_matched_random,0.1790224313735962,True
1942,delta,delta,expression_matched_random,0.11635265499353409,True
73,delta,delta,expression_matched_random,0.0,True
7966,delta,delta,expression_matched_random,0.0,True
10226,delta,delta,expression_matched_random,0.05802588909864426,True
10387,delta,delta,expression_matched_random,0.08235574513673782,True
11086,delta,delta,expression_matched_random,0.05571327358484268,True
2888,delta,delta,expression_matched_random,0.14080901443958282,True
3157,delta,delta,expression_matched_random,0.0,True
1748,delta,delta,expression_matched_random,0.20894403755664825,True
7407,delta,delta,expression_matched_random,0.11460303515195847,True
768,delta,delta,expression_matched_random,0.23894047737121582,True
10330,delta,delta,expression_matched_random,0.05286628380417824,True
14761,delta,delta,expression_matched_random,0.16042743623256683,True
6618,delta,delta,expression_matched_random,0.1839481145143509,True
621,delta,delta,expression_matched_random,0.0,True
3491,PP,delta,expression_matched_random,0.300005704164505,False
11900,PP,delta,expression_matched_random,0.09243292361497879,False
1019,PP,delta,expression_matched_random,0.0,False
14769,PP,delta,expression_matched_random,0.08077281713485718,False
13219,PP,delta,expression_matched_random,0.07974900305271149,False
14779,PP,delta,expression_matched_random,0.12374228239059448,False
14786,PP,delta,expression_matched_random,0.14134053885936737,False
8219,PP,delta,expression_matched_random,0.16060298681259155,False
8512,PP,delta,expression_matched_random,0.07081511616706848,False
1426,PP,delta,expression_matched_random,0.0,False
12353,PP,delta,expression_matched_random,0.1336362063884735,False
2762,PP,delta,expression_matched_random,0.24044078588485718,False
8571,PP,delta,expression_matched_random,0.06585095077753067,False
12807,PP,delta,expression_matched_random,0.22397442162036896,False
2158,PP,delta,expression_matched_random,0.14898771047592163,False
7418,PP,delta,expression_matched_random,0.1855333149433136,False
11562,PP,delta,expression_matched_random,0.13521406054496765,False
13118,PP,delta,expression_matched_random,0.1399269998073578,False
11535,PP,delta,expression_matched_random,0.15575538575649261,False
13172,PP,delta,expression_matched_random,0.0768272653222084,False
11624,PP,delta,expression_matched_random,0.05828814208507538,False
7662,PP,delta,expression_matched_random,0.18989147245883942,False
12018,PP,delta,expression_matched_random,0.07374153286218643,False
14793,PP,delta,expression_matched_random,0.14656208455562592,False
12817,acinar,delta,expression_matched_random,0.1164630651473999,False
3674,acinar,delta,expression_matched_random,0.0843602642416954,False
6361,acinar,delta,expression_matched_random,0.08657949417829514,False
4635,acinar,delta,expression_matched_random,0.13710299134254456,False
12682,acinar,delta,expression_matched_random,0.07665110379457474,False
13047,acinar,delta,expression_matched_random,0.04958541691303253,False
5387,acinar,delta,expression_matched_random,0.12067847698926926,False
4004,acinar,delta,expression_matched_random,0.13739518821239471,False
12109,acinar,delta,expression_matched_random,0.06168229505419731,False
967,acinar,delta,expression_matched_random,0.16779877245426178,False
3668,acinar,delta,expression_matched_random,0.062295835465192795,False
12025,acinar,delta,expression_matched_random,0.05634930357336998,False
6406,acinar,delta,expression_matched_random,0.07247219979763031,False
5525,acinar,delta,expression_matched_random,0.07758078724145889,False
9470,acinar,delta,expression_matched_random,0.13497546315193176,False
9395,acinar,delta,expression_matched_random,0.04336301237344742,False
5429,acinar,delta,expression_matched_random,0.1399526298046112,False
10189,acinar,delta,expression_matched_random,0.05863955244421959,False
5543,acinar,delta,expression_matched_random,0.07631541043519974,False
5070,acinar,delta,expression_matched_random,0.1046898290514946,False
10342,acinar,delta,expression_matched_random,0.13985078036785126,False
689,acinar,delta,expression_matched_random,0.10473943501710892,False
11652,acinar,delta,expression_matched_random,0.15431241691112518,False
12147,acinar,delta,expression_matched_random,0.1872754544019699,False
1950,ductal,delta,expression_matched_random,0.05705413222312927,False
12328,ductal,delta,expression_matched_random,0.05986888334155083,False
5681,ductal,delta,expression_matched_random,0.12257599085569382,False
10411,ductal,delta,expression_matched_random,0.08859149366617203,False
7270,ductal,delta,expression_matched_random,0.09864813089370728,False
7429,ductal,delta,expression_matched_random,0.04988273233175278,False
12788,ductal,delta,expression_matched_random,0.08496664464473724,False
7524,ductal,delta,expression_matched_random,0.1892515867948532,False
60,ductal,delta,expression_matched_random,0.11757002025842667,False
6655,ductal,delta,expression_matched_random,0.12913304567337036,False
10326,ductal,delta,expression_matched_random,0.14962776005268097,False
8510,ductal,delta,expression_matched_random,0.09428343176841736,False
3750,ductal,delta,expression_matched_random,0.17739710211753845,False
406,ductal,delta,expression_matched_random,0.06929812580347061,False
12553,ductal,delta,expression_matched_random,0.13096728920936584,False
4274,ductal,delta,expression_matched_random,0.07124321907758713,False
2091,ductal,delta,expression_matched_random,0.2821865379810333,False
9419,ductal,delta,expression_matched_random,0.06160925701260567,False
7616,ductal,delta,expression_matched_random,0.10692714154720306,False
5735,ductal,delta,expression_matched_random,0.11662077903747559,False
10382,ductal,delta,expression_matched_random,0.04890882596373558,False
13013,ductal,delta,expression_matched_random,0.20794086158275604,False
12462,ductal,delta,expression_matched_random,0.08881817013025284,False
10001,ductal,delta,expression_matched_random,0.0674646645784378,False
7128,PSC,delta,expression_matched_random,0.22218017280101776,False
1725,PSC,delta,expression_matched_random,0.07189807295799255,False
6832,PSC,delta,expression_matched_random,0.05799226835370064,False
8160,PSC,delta,expression_matched_random,0.11439445614814758,False
9979,PSC,delta,expression_matched_random,0.1238846406340599,False
4301,PSC,delta,expression_matched_random,0.10061277449131012,False
8871,PSC,delta,expression_matched_random,0.040481019765138626,False
1149,PSC,delta,expression_matched_random,0.10979046672582626,False
7024,PSC,delta,expression_matched_random,0.1306917667388916,False
11756,PSC,delta,expression_matched_random,0.12297755479812622,False
1834,PSC,delta,expression_matched_random,0.13021016120910645,False
6786,PSC,delta,expression_matched_random,0.08242277801036835,False
6225,PSC,delta,expression_matched_random,0.08580225706100464,False
1381,PSC,delta,expression_matched_random,0.27681589126586914,False
4319,PSC,delta,expression_matched_random,0.16385877132415771,False
6971,PSC,delta,expression_matched_random,0.09118551760911942,False
4740,PSC,delta,expression_matched_random,0.07904002815485,False
211,PSC,delta,expression_matched_random,0.08740119636058807,False
3620,PSC,delta,expression_matched_random,0.12178405374288559,False
346,PSC,delta,expression_matched_random,0.06527651101350784,False
2573,PSC,delta,expression_matched_random,0.05702373757958412,False
10181,PSC,delta,expression_matched_random,0.044402237981557846,False
5261,PSC,delta,expression_matched_random,0.21334706246852875,False
7115,PSC,delta,expression_matched_random,0.0,False
1183,endothelial,delta,expression_matched_random,0.3903130888938904,False
550,endothelial,delta,expression_matched_random,0.0,False
3582,endothelial,delta,expression_matched_random,0.08821915835142136,False
4335,endothelial,delta,expression_matched_random,0.15406683087348938,False
4874,endothelial,delta,expression_matched_random,0.0882183089852333,False
4506,endothelial,delta,expression_matched_random,0.0,False
4354,endothelial,delta,expression_matched_random,0.3258919417858124,False
8660,endothelial,delta,expression_matched_random,0.1679607480764389,False
522,endothelial,delta,expression_matched_random,0.21670188009738922,False
1752,endothelial,delta,expression_matched_random,0.0,False
1189,endothelial,delta,expression_matched_random,0.0,False
5744,endothelial,delta,expression_matched_random,0.08097845315933228,False
5807,endothelial,delta,expression_matched_random,0.13261117041110992,False
5357,endothelial,delta,expression_matched_random,0.08903024345636368,False
5318,endothelial,delta,expression_matched_random,0.17284558713436127,False
3364,endothelial,delta,expression_matched_random,0.23497948050498962,False
426,endothelial,delta,expression_matched_random,0.07820724695920944,False
876,endothelial,delta,expression_matched_random,0.2164355367422104,False
656,endothelial,delta,expression_matched_random,0.1610110104084015,False
11965,endothelial,delta,expression_matched_random,0.07456663995981216,False
6292,endothelial,delta,expression_matched_random,0.0,False
2939,endothelial,delta,expression_matched_random,0.1391187161207199,False
11260,endothelial,delta,expression_matched_random,0.2227678894996643,False
6251,endothelial,delta,expression_matched_random,0.0,False
12729,alpha,PP,graph_program,5.225076198577881,False
12523,alpha,PP,graph_program,2.1257829666137695,False
11433,alpha,PP,graph_program,4.330641269683838,False
3061,alpha,PP,graph_program,2.5520148277282715,False
14729,alpha,PP,graph_program,3.5848419666290283,False
1380,alpha,PP,graph_program,2.2485146522521973,False
14556,alpha,PP,graph_program,2.8952105045318604,False
4412,alpha,PP,graph_program,6.420741558074951,False
7101,alpha,PP,graph_program,3.9433135986328125,False
361,alpha,PP,graph_program,2.4516260623931885,False
6542,alpha,PP,graph_program,3.65881085395813,False
14404,alpha,PP,graph_program,3.621927499771118,False
5904,alpha,PP,graph_program,1.6975682973861694,False
8761,alpha,PP,graph_program,2.1080892086029053,False
10672,alpha,PP,graph_program,2.5015506744384766,False
13722,alpha,PP,graph_program,2.7174882888793945,False
4414,alpha,PP,graph_program,2.440812826156616,False
12293,alpha,PP,graph_program,4.014831066131592,False
953,alpha,PP,graph_program,1.2959872484207153,False
2036,alpha,PP,graph_program,1.5427398681640625,False
10219,alpha,PP,graph_program,1.6654930114746094,False
222,alpha,PP,graph_program,1.5339765548706055,False
10056,alpha,PP,graph_program,4.631740570068359,False
7697,alpha,PP,graph_program,3.828477144241333,False
6437,beta,PP,graph_program,0.36119651794433594,False
1066,beta,PP,graph_program,0.3526831865310669,False
1750,beta,PP,graph_program,0.3932785391807556,False
3752,beta,PP,graph_program,0.3142758905887604,False
9079,beta,PP,graph_program,0.7713132500648499,False
1016,beta,PP,graph_program,0.0,False
13091,beta,PP,graph_program,0.26357921957969666,False
6547,beta,PP,graph_program,0.30848395824432373,False
10949,beta,PP,graph_program,0.19438868761062622,False
5924,beta,PP,graph_program,0.4469553232192993,False
6976,beta,PP,graph_program,0.43038058280944824,False
9136,beta,PP,graph_program,0.3876190781593323,False
5602,beta,PP,graph_program,0.3896217942237854,False
7783,beta,PP,graph_program,0.16391503810882568,False
108,beta,PP,graph_program,0.3982974588871002,False
5798,beta,PP,graph_program,0.39687395095825195,False
9243,beta,PP,graph_program,0.5620987415313721,False
10546,beta,PP,graph_program,0.24806785583496094,False
4855,beta,PP,graph_program,0.31718122959136963,False
1726,beta,PP,graph_program,0.3564614951610565,False
10757,beta,PP,graph_program,0.23775316774845123,False
13480,beta,PP,graph_program,0.9830869436264038,False
7667,beta,PP,graph_program,0.23126298189163208,False
10753,beta,PP,graph_program,0.3733435869216919,False
6476,delta,PP,graph_program,0.27658769488334656,False
10143,delta,PP,graph_program,1.009527325630188,False
8918,delta,PP,graph_program,0.3395395576953888,False
8000,delta,PP,graph_program,0.4265473186969757,False
1924,delta,PP,graph_program,0.29131975769996643,False
7319,delta,PP,graph_program,0.22755052149295807,False
10564,delta,PP,graph_program,0.8920906186103821,False
1202,delta,PP,graph_program,0.2786279022693634,False
1660,delta,PP,graph_program,0.3425031304359436,False
1942,delta,PP,graph_program,0.14252819120883942,False
73,delta,PP,graph_program,0.31028586626052856,False
7966,delta,PP,graph_program,0.37374162673950195,False
10226,delta,PP,graph_program,0.4590285122394562,False
10387,delta,PP,graph_program,0.3469974100589752,False
11086,delta,PP,graph_program,0.4178800880908966,False
2888,delta,PP,graph_program,0.3092736005783081,False
3157,delta,PP,graph_program,0.386642724275589,False
1748,delta,PP,graph_program,0.32076969742774963,False
7407,delta,PP,graph_program,0.22256843745708466,False
768,delta,PP,graph_program,0.3094707429409027,False
10330,delta,PP,graph_program,0.23525850474834442,False
14761,delta,PP,graph_program,0.4603344202041626,False
6618,delta,PP,graph_program,0.34492334723472595,False
621,delta,PP,graph_program,0.4380819797515869,False
3491,PP,PP,graph_program,12.086760520935059,True
11900,PP,PP,graph_program,8.882689476013184,True
1019,PP,PP,graph_program,10.40898609161377,True
14769,PP,PP,graph_program,5.708115100860596,True
13219,PP,PP,graph_program,8.220213890075684,True
14779,PP,PP,graph_program,10.885782241821289,True
14786,PP,PP,graph_program,10.433833122253418,True
8219,PP,PP,graph_program,7.923877239227295,True
8512,PP,PP,graph_program,3.341954231262207,True
1426,PP,PP,graph_program,8.14855670928955,True
12353,PP,PP,graph_program,14.004619598388672,True
2762,PP,PP,graph_program,8.512660026550293,True
8571,PP,PP,graph_program,6.544458866119385,True
12807,PP,PP,graph_program,6.131092071533203,True
2158,PP,PP,graph_program,12.102673530578613,True
7418,PP,PP,graph_program,5.552544116973877,True
11562,PP,PP,graph_program,9.879168510437012,True
13118,PP,PP,graph_program,3.789992570877075,True
11535,PP,PP,graph_program,11.57364559173584,True
13172,PP,PP,graph_program,4.976952075958252,True
11624,PP,PP,graph_program,12.500579833984375,True
7662,PP,PP,graph_program,8.246733665466309,True
12018,PP,PP,graph_program,11.747278213500977,True
14793,PP,PP,graph_program,5.641052722930908,True
12817,acinar,PP,graph_program,0.1259181797504425,False
3674,acinar,PP,graph_program,0.42559921741485596,False
6361,acinar,PP,graph_program,0.2974065840244293,False
4635,acinar,PP,graph_program,0.5342170000076294,False
12682,acinar,PP,graph_program,0.11390041559934616,False
13047,acinar,PP,graph_program,0.20235209167003632,False
5387,acinar,PP,graph_program,0.43455788493156433,False
4004,acinar,PP,graph_program,0.4751881957054138,False
12109,acinar,PP,graph_program,0.5069408416748047,False
967,acinar,PP,graph_program,0.3579607307910919,False
3668,acinar,PP,graph_program,0.3398072123527527,False
12025,acinar,PP,graph_program,0.22347255051136017,False
6406,acinar,PP,graph_program,0.4610691964626312,False
5525,acinar,PP,graph_program,0.23862263560295105,False
9470,acinar,PP,graph_program,0.13336123526096344,False
9395,acinar,PP,graph_program,0.3774541914463043,False
5429,acinar,PP,graph_program,0.3863266408443451,False
10189,acinar,PP,graph_program,0.1473538875579834,False
5543,acinar,PP,graph_program,0.3010524809360504,False
5070,acinar,PP,graph_program,0.4115966260433197,False
10342,acinar,PP,graph_program,0.16041569411754608,False
689,acinar,PP,graph_program,0.15069063007831573,False
11652,acinar,PP,graph_program,0.2146395891904831,False
12147,acinar,PP,graph_program,0.34358760714530945,False
1950,ductal,PP,graph_program,0.2253834456205368,False
12328,ductal,PP,graph_program,0.1601385921239853,False
5681,ductal,PP,graph_program,0.1114363819360733,False
10411,ductal,PP,graph_program,0.19008144736289978,False
7270,ductal,PP,graph_program,0.13376057147979736,False
7429,ductal,PP,graph_program,0.14744655787944794,False
12788,ductal,PP,graph_program,0.12804414331912994,False
7524,ductal,PP,graph_program,0.12182902544736862,False
60,ductal,PP,graph_program,0.1033470556139946,False
6655,ductal,PP,graph_program,0.15345104038715363,False
10326,ductal,PP,graph_program,0.14363785088062286,False
8510,ductal,PP,graph_program,0.15319214761257172,False
3750,ductal,PP,graph_program,0.23194241523742676,False
406,ductal,PP,graph_program,0.0,False
12553,ductal,PP,graph_program,0.14346419274806976,False
4274,ductal,PP,graph_program,0.0,False
2091,ductal,PP,graph_program,0.21059060096740723,False
9419,ductal,PP,graph_program,0.19220875203609467,False
7616,ductal,PP,graph_program,0.1378348022699356,False
5735,ductal,PP,graph_program,0.17631852626800537,False
10382,ductal,PP,graph_program,0.14570209383964539,False
13013,ductal,PP,graph_program,0.13888545334339142,False
12462,ductal,PP,graph_program,0.11501868069171906,False
10001,ductal,PP,graph_program,0.19574950635433197,False
7128,PSC,PP,graph_program,0.0,False
1725,PSC,PP,graph_program,0.15969067811965942,False
6832,PSC,PP,graph_program,0.0,False
8160,PSC,PP,graph_program,0.1284029632806778,False
9979,PSC,PP,graph_program,1.615241289138794,False
4301,PSC,PP,graph_program,0.23501704633235931,False
8871,PSC,PP,graph_program,0.13808012008666992,False
1149,PSC,PP,graph_program,0.0,False
7024,PSC,PP,graph_program,0.0,False
11756,PSC,PP,graph_program,0.1187409907579422,False
1834,PSC,PP,graph_program,0.14495515823364258,False
6786,PSC,PP,graph_program,0.14772003889083862,False
6225,PSC,PP,graph_program,0.0,False
1381,PSC,PP,graph_program,6.353107452392578,False
4319,PSC,PP,graph_program,0.19278916716575623,False
6971,PSC,PP,graph_program,0.0,False
4740,PSC,PP,graph_program,0.09052442759275436,False
211,PSC,PP,graph_program,0.0667819008231163,False
3620,PSC,PP,graph_program,0.12128911167383194,False
346,PSC,PP,graph_program,0.07927363365888596,False
2573,PSC,PP,graph_program,0.0,False
10181,PSC,PP,graph_program,0.11448382586240768,False
5261,PSC,PP,graph_program,0.0,False
7115,PSC,PP,graph_program,0.0,False
1183,endothelial,PP,graph_program,0.0,False
550,endothelial,PP,graph_program,0.155713751912117,False
3582,endothelial,PP,graph_program,0.1353137195110321,False
4335,endothelial,PP,graph_program,0.1358594298362732,False
4874,endothelial,PP,graph_program,0.13002300262451172,False
4506,endothelial,PP,graph_program,0.16773433983325958,False
4354,endothelial,PP,graph_program,0.0,False
8660,endothelial,PP,graph_program,0.24237243831157684,False
522,endothelial,PP,graph_program,0.0,False
1752,endothelial,PP,graph_program,0.21253621578216553,False
1189,endothelial,PP,graph_program,0.0,False
5744,endothelial,PP,graph_program,0.0702410414814949,False
5807,endothelial,PP,graph_program,0.0,False
5357,endothelial,PP,graph_program,0.28441721200942993,False
5318,endothelial,PP,graph_program,0.10180998593568802,False
3364,endothelial,PP,graph_program,0.0,False
426,endothelial,PP,graph_program,0.09990347176790237,False
876,endothelial,PP,graph_program,0.2589632272720337,False
656,endothelial,PP,graph_program,0.1904866248369217,False
11965,endothelial,PP,graph_program,0.18101200461387634,False
6292,endothelial,PP,graph_program,0.0,False
2939,endothelial,PP,graph_program,0.09561470150947571,False
11260,endothelial,PP,graph_program,0.2176569253206253,False
6251,endothelial,PP,graph_program,0.3034869432449341,False
12729,alpha,PP,expression_matched_random,0.15632589161396027,False
12523,alpha,PP,expression_matched_random,0.4688633382320404,False
11433,alpha,PP,expression_matched_random,0.08063232153654099,False
3061,alpha,PP,expression_matched_random,0.0,False
14729,alpha,PP,expression_matched_random,0.15095852315425873,False
1380,alpha,PP,expression_matched_random,0.14176979660987854,False
14556,alpha,PP,expression_matched_random,0.17105577886104584,False
4412,alpha,PP,expression_matched_random,0.4556155502796173,False
7101,alpha,PP,expression_matched_random,0.24570287764072418,False
361,alpha,PP,expression_matched_random,0.2521473169326782,False
6542,alpha,PP,expression_matched_random,0.44678255915641785,False
14404,alpha,PP,expression_matched_random,0.3142539858818054,False
5904,alpha,PP,expression_matched_random,0.2291271835565567,False
8761,alpha,PP,expression_matched_random,0.06832882016897202,False
10672,alpha,PP,expression_matched_random,0.12348565459251404,False
13722,alpha,PP,expression_matched_random,0.15645883977413177,False
4414,alpha,PP,expression_matched_random,0.469434529542923,False
12293,alpha,PP,expression_matched_random,0.11486955732107162,False
953,alpha,PP,expression_matched_random,0.0,False
2036,alpha,PP,expression_matched_random,0.49353665113449097,False
10219,alpha,PP,expression_matched_random,0.0,False
222,alpha,PP,expression_matched_random,0.13137251138687134,False
10056,alpha,PP,expression_matched_random,0.0,False
7697,alpha,PP,expression_matched_random,0.253025084733963,False
6437,beta,PP,expression_matched_random,0.23537473380565643,False
1066,beta,PP,expression_matched_random,0.21865777671337128,False
1750,beta,PP,expression_matched_random,0.17997251451015472,False
3752,beta,PP,expression_matched_random,0.0,False
9079,beta,PP,expression_matched_random,0.05459662899374962,False
1016,beta,PP,expression_matched_random,0.0,False
13091,beta,PP,expression_matched_random,0.05564916133880615,False
6547,beta,PP,expression_matched_random,0.0,False
10949,beta,PP,expression_matched_random,0.09092163294553757,False
5924,beta,PP,expression_matched_random,0.25531473755836487,False
6976,beta,PP,expression_matched_random,0.3061480224132538,False
9136,beta,PP,expression_matched_random,0.0,False
5602,beta,PP,expression_matched_random,0.0,False
7783,beta,PP,expression_matched_random,0.0,False
108,beta,PP,expression_matched_random,0.33889085054397583,False
5798,beta,PP,expression_matched_random,0.0,False
9243,beta,PP,expression_matched_random,0.16611190140247345,False
10546,beta,PP,expression_matched_random,0.18456211686134338,False
4855,beta,PP,expression_matched_random,0.11879417300224304,False
1726,beta,PP,expression_matched_random,0.0,False
10757,beta,PP,expression_matched_random,0.0,False
13480,beta,PP,expression_matched_random,0.1703304797410965,False
7667,beta,PP,expression_matched_random,0.14889173209667206,False
10753,beta,PP,expression_matched_random,0.038743820041418076,False
6476,delta,PP,expression_matched_random,0.6686765551567078,False
10143,delta,PP,expression_matched_random,0.06689415872097015,False
8918,delta,PP,expression_matched_random,0.1994228959083557,False
8000,delta,PP,expression_matched_random,0.4465773403644562,False
1924,delta,PP,expression_matched_random,0.34289833903312683,False
7319,delta,PP,expression_matched_random,0.5188266038894653,False
10564,delta,PP,expression_matched_random,0.11133789271116257,False
1202,delta,PP,expression_matched_random,0.5006349682807922,False
1660,delta,PP,expression_matched_random,0.0,False
1942,delta,PP,expression_matched_random,0.24213726818561554,False
73,delta,PP,expression_matched_random,0.14730370044708252,False
7966,delta,PP,expression_matched_random,0.5066168904304504,False
10226,delta,PP,expression_matched_random,0.10029243677854538,False
10387,delta,PP,expression_matched_random,0.2154860645532608,False
11086,delta,PP,expression_matched_random,0.0957212746143341,False
2888,delta,PP,expression_matched_random,0.23894158005714417,False
3157,delta,PP,expression_matched_random,0.23158712685108185,False
1748,delta,PP,expression_matched_random,0.0,False
7407,delta,PP,expression_matched_random,1.0007773637771606,False
768,delta,PP,expression_matched_random,0.0,False
10330,delta,PP,expression_matched_random,0.11431006342172623,False
14761,delta,PP,expression_matched_random,0.2763260006904602,False
6618,delta,PP,expression_matched_random,0.7289707064628601,False
621,delta,PP,expression_matched_random,0.31124594807624817,False
3491,PP,PP,expression_matched_random,0.2354888617992401,True
11900,PP,PP,expression_matched_random,0.4443831145763397,True
1019,PP,PP,expression_matched_random,0.0,True
14769,PP,PP,expression_matched_random,0.2753596603870392,True
13219,PP,PP,expression_matched_random,0.6079992055892944,True
14779,PP,PP,expression_matched_random,0.6570029854774475,True
14786,PP,PP,expression_matched_random,0.08304257690906525,True
8219,PP,PP,expression_matched_random,0.0,True
8512,PP,PP,expression_matched_random,0.1874774545431137,True
1426,PP,PP,expression_matched_random,0.18041886389255524,True
12353,PP,PP,expression_matched_random,0.08042983710765839,True
2762,PP,PP,expression_matched_random,0.2210925668478012,True
8571,PP,PP,expression_matched_random,0.08101615309715271,True
12807,PP,PP,expression_matched_random,0.308927983045578,True
2158,PP,PP,expression_matched_random,0.23772022128105164,True
7418,PP,PP,expression_matched_random,0.0,True
11562,PP,PP,expression_matched_random,0.07281450927257538,True
13118,PP,PP,expression_matched_random,0.7030364274978638,True
11535,PP,PP,expression_matched_random,0.0,True
13172,PP,PP,expression_matched_random,0.7156826853752136,True
11624,PP,PP,expression_matched_random,0.2793740928173065,True
7662,PP,PP,expression_matched_random,0.24021349847316742,True
12018,PP,PP,expression_matched_random,0.07851675897836685,True
14793,PP,PP,expression_matched_random,0.11549588292837143,True
12817,acinar,PP,expression_matched_random,0.16961009800434113,False
3674,acinar,PP,expression_matched_random,0.30417853593826294,False
6361,acinar,PP,expression_matched_random,0.21261833608150482,False
4635,acinar,PP,expression_matched_random,0.2436155378818512,False
12682,acinar,PP,expression_matched_random,0.09160751104354858,False
13047,acinar,PP,expression_matched_random,0.20064717531204224,False
5387,acinar,PP,expression_matched_random,0.11236505210399628,False
4004,acinar,PP,expression_matched_random,0.23257756233215332,False
12109,acinar,PP,expression_matched_random,0.1203790083527565,False
967,acinar,PP,expression_matched_random,0.2184506505727768,False
3668,acinar,PP,expression_matched_random,0.2317086011171341,False
12025,acinar,PP,expression_matched_random,0.15722604095935822,False
6406,acinar,PP,expression_matched_random,0.10716524720191956,False
5525,acinar,PP,expression_matched_random,0.2621627151966095,False
9470,acinar,PP,expression_matched_random,0.13681747019290924,False
9395,acinar,PP,expression_matched_random,0.08682207763195038,False
5429,acinar,PP,expression_matched_random,0.215641587972641,False
10189,acinar,PP,expression_matched_random,0.09145119041204453,False
5543,acinar,PP,expression_matched_random,0.15533174574375153,False
5070,acinar,PP,expression_matched_random,0.13718903064727783,False
10342,acinar,PP,expression_matched_random,0.1792532354593277,False
689,acinar,PP,expression_matched_random,0.2266920804977417,False
11652,acinar,PP,expression_matched_random,0.08211765438318253,False
12147,acinar,PP,expression_matched_random,0.08312807977199554,False
1950,ductal,PP,expression_matched_random,0.16068118810653687,False
12328,ductal,PP,expression_matched_random,0.1879962831735611,False
5681,ductal,PP,expression_matched_random,0.6155657172203064,False
10411,ductal,PP,expression_matched_random,0.12793664634227753,False
7270,ductal,PP,expression_matched_random,0.5852509140968323,False
7429,ductal,PP,expression_matched_random,0.47137171030044556,False
12788,ductal,PP,expression_matched_random,2.182764768600464,False
7524,ductal,PP,expression_matched_random,0.20997405052185059,False
60,ductal,PP,expression_matched_random,0.13368365168571472,False
6655,ductal,PP,expression_matched_random,0.41051989793777466,False
10326,ductal,PP,expression_matched_random,0.2284567654132843,False
8510,ductal,PP,expression_matched_random,0.13824164867401123,False
3750,ductal,PP,expression_matched_random,0.13305260241031647,False
406,ductal,PP,expression_matched_random,0.280985951423645,False
12553,ductal,PP,expression_matched_random,0.8221492767333984,False
4274,ductal,PP,expression_matched_random,0.381025105714798,False
2091,ductal,PP,expression_matched_random,0.16042685508728027,False
9419,ductal,PP,expression_matched_random,0.06467274576425552,False
7616,ductal,PP,expression_matched_random,0.24982942640781403,False
5735,ductal,PP,expression_matched_random,0.328537255525589,False
10382,ductal,PP,expression_matched_random,0.05839008092880249,False
13013,ductal,PP,expression_matched_random,0.24644945561885834,False
12462,ductal,PP,expression_matched_random,0.06063702702522278,False
10001,ductal,PP,expression_matched_random,0.24551914632320404,False
7128,PSC,PP,expression_matched_random,0.759858250617981,False
1725,PSC,PP,expression_matched_random,0.7135719656944275,False
6832,PSC,PP,expression_matched_random,0.17671915888786316,False
8160,PSC,PP,expression_matched_random,0.1358647644519806,False
9979,PSC,PP,expression_matched_random,0.23134872317314148,False
4301,PSC,PP,expression_matched_random,0.639577329158783,False
8871,PSC,PP,expression_matched_random,0.2612067759037018,False
1149,PSC,PP,expression_matched_random,0.7165414094924927,False
7024,PSC,PP,expression_matched_random,0.2745794951915741,False
11756,PSC,PP,expression_matched_random,0.1801765412092209,False
1834,PSC,PP,expression_matched_random,0.918399453163147,False
6786,PSC,PP,expression_matched_random,0.8039385676383972,False
6225,PSC,PP,expression_matched_random,0.5915915966033936,False
1381,PSC,PP,expression_matched_random,0.2852173149585724,False
4319,PSC,PP,expression_matched_random,0.38150060176849365,False
6971,PSC,PP,expression_matched_random,0.35312265157699585,False
4740,PSC,PP,expression_matched_random,0.4841923117637634,False
211,PSC,PP,expression_matched_random,0.4944576025009155,False
3620,PSC,PP,expression_matched_random,0.2625536024570465,False
346,PSC,PP,expression_matched_random,0.8782153725624084,False
2573,PSC,PP,expression_matched_random,0.7190533876419067,False
10181,PSC,PP,expression_matched_random,0.11071629822254181,False
5261,PSC,PP,expression_matched_random,0.4164072871208191,False
7115,PSC,PP,expression_matched_random,0.2850661277770996,False
1183,endothelial,PP,expression_matched_random,0.4599286913871765,False
550,endothelial,PP,expression_matched_random,0.0,False
3582,endothelial,PP,expression_matched_random,0.12340334057807922,False
4335,endothelial,PP,expression_matched_random,0.6859859824180603,False
4874,endothelial,PP,expression_matched_random,0.15336254239082336,False
4506,endothelial,PP,expression_matched_random,0.284060537815094,False
4354,endothelial,PP,expression_matched_random,0.30442366003990173,False
8660,endothelial,PP,expression_matched_random,0.15882956981658936,False
522,endothelial,PP,expression_matched_random,0.3929896950721741,False
1752,endothelial,PP,expression_matched_random,0.31805846095085144,False
1189,endothelial,PP,expression_matched_random,0.5578718185424805,False
5744,endothelial,PP,expression_matched_random,0.28339600563049316,False
5807,endothelial,PP,expression_matched_random,0.469441682100296,False
5357,endothelial,PP,expression_matched_random,0.42786023020744324,False
5318,endothelial,PP,expression_matched_random,0.16849462687969208,False
3364,endothelial,PP,expression_matched_random,0.3699341118335724,False
426,endothelial,PP,expression_matched_random,0.29040777683258057,False
876,endothelial,PP,expression_matched_random,0.0,False
656,endothelial,PP,expression_matched_random,0.09848982095718384,False
11965,endothelial,PP,expression_matched_random,0.12026572227478027,False
6292,endothelial,PP,expression_matched_random,0.21729153394699097,False
2939,endothelial,PP,expression_matched_random,0.28066471219062805,False
11260,endothelial,PP,expression_matched_random,0.10133227705955505,False
6251,endothelial,PP,expression_matched_random,0.3365221619606018,False
12729,alpha,acinar,graph_program,0.13976848125457764,False
12523,alpha,acinar,graph_program,0.3178349435329437,False
11433,alpha,acinar,graph_program,0.11737773567438126,False
3061,alpha,acinar,graph_program,0.48574087023735046,False
14729,alpha,acinar,graph_program,0.0,False
1380,alpha,acinar,graph_program,0.300927072763443,False
14556,alpha,acinar,graph_program,0.0877881646156311,False
4412,alpha,acinar,graph_program,0.569431483745575,False
7101,alpha,acinar,graph_program,0.5023114681243896,False
361,alpha,acinar,graph_program,0.48831266164779663,False
6542,alpha,acinar,graph_program,0.42145559191703796,False
14404,alpha,acinar,graph_program,0.20076753199100494,False
5904,alpha,acinar,graph_program,0.2747645676136017,False
8761,alpha,acinar,graph_program,0.14417344331741333,False
10672,alpha,acinar,graph_program,0.12125477194786072,False
13722,alpha,acinar,graph_program,0.2807043194770813,False
4414,alpha,acinar,graph_program,0.26860982179641724,False
12293,alpha,acinar,graph_program,0.2947870194911957,False
953,alpha,acinar,graph_program,0.41200345754623413,False
2036,alpha,acinar,graph_program,0.11329788714647293,False
10219,alpha,acinar,graph_program,0.2556113600730896,False
222,alpha,acinar,graph_program,0.3832676112651825,False
10056,alpha,acinar,graph_program,0.22451765835285187,False
7697,alpha,acinar,graph_program,0.2387942224740982,False
6437,beta,acinar,graph_program,0.5374139547348022,False
1066,beta,acinar,graph_program,0.2781665325164795,False
1750,beta,acinar,graph_program,0.0,False
3752,beta,acinar,graph_program,0.3092736601829529,False
9079,beta,acinar,graph_program,0.2555694580078125,False
1016,beta,acinar,graph_program,0.22496949136257172,False
13091,beta,acinar,graph_program,0.2402154952287674,False
6547,beta,acinar,graph_program,0.23814760148525238,False
10949,beta,acinar,graph_program,0.12817318737506866,False
5924,beta,acinar,graph_program,0.40027275681495667,False
6976,beta,acinar,graph_program,0.25472256541252136,False
9136,beta,acinar,graph_program,0.28090211749076843,False
5602,beta,acinar,graph_program,0.19146065413951874,False
7783,beta,acinar,graph_program,0.0,False
108,beta,acinar,graph_program,0.3308691680431366,False
5798,beta,acinar,graph_program,0.4010799825191498,False
9243,beta,acinar,graph_program,0.4639071822166443,False
10546,beta,acinar,graph_program,0.14285020530223846,False
4855,beta,acinar,graph_program,0.966325581073761,False
1726,beta,acinar,graph_program,0.45813727378845215,False
10757,beta,acinar,graph_program,0.23348531126976013,False
13480,beta,acinar,graph_program,0.0,False
7667,beta,acinar,graph_program,0.2576488256454468,False
10753,beta,acinar,graph_program,0.0,False
6476,delta,acinar,graph_program,0.5599581003189087,False
10143,delta,acinar,graph_program,0.28000882267951965,False
8918,delta,acinar,graph_program,0.2849821448326111,False
8000,delta,acinar,graph_program,0.1589580476284027,False
1924,delta,acinar,graph_program,0.0,False
7319,delta,acinar,graph_program,0.23001553118228912,False
10564,delta,acinar,graph_program,0.19520701467990875,False
1202,delta,acinar,graph_program,0.3448452949523926,False
1660,delta,acinar,graph_program,0.5523231029510498,False
1942,delta,acinar,graph_program,0.0,False
73,delta,acinar,graph_program,0.3956349194049835,False
7966,delta,acinar,graph_program,0.22110752761363983,False
10226,delta,acinar,graph_program,0.14926622807979584,False
10387,delta,acinar,graph_program,0.29129135608673096,False
11086,delta,acinar,graph_program,0.04049280285835266,False
2888,delta,acinar,graph_program,0.0,False
3157,delta,acinar,graph_program,0.31089985370635986,False
1748,delta,acinar,graph_program,0.322117418050766,False
7407,delta,acinar,graph_program,0.22521597146987915,False
768,delta,acinar,graph_program,0.26824551820755005,False
10330,delta,acinar,graph_program,0.08287031948566437,False
14761,delta,acinar,graph_program,0.2214183360338211,False
6618,delta,acinar,graph_program,0.3113381564617157,False
621,delta,acinar,graph_program,0.28671160340309143,False
3491,PP,acinar,graph_program,0.0,False
11900,PP,acinar,graph_program,0.0,False
1019,PP,acinar,graph_program,0.2782089412212372,False
14769,PP,acinar,graph_program,0.2285023033618927,False
13219,PP,acinar,graph_program,0.16791172325611115,False
14779,PP,acinar,graph_program,0.12810075283050537,False
14786,PP,acinar,graph_program,0.1543854922056198,False
8219,PP,acinar,graph_program,0.0,False
8512,PP,acinar,graph_program,1.1014844179153442,False
1426,PP,acinar,graph_program,0.0,False
12353,PP,acinar,graph_program,0.11625272035598755,False
2762,PP,acinar,graph_program,0.3294017016887665,False
8571,PP,acinar,graph_program,0.2821752727031708,False
12807,PP,acinar,graph_program,0.12613748013973236,False
2158,PP,acinar,graph_program,0.14756391942501068,False
7418,PP,acinar,graph_program,0.21142788231372833,False
11562,PP,acinar,graph_program,0.22221101820468903,False
13118,PP,acinar,graph_program,0.11077350378036499,False
11535,PP,acinar,graph_program,0.16863006353378296,False
13172,PP,acinar,graph_program,0.139273539185524,False
11624,PP,acinar,graph_program,0.22188249230384827,False
7662,PP,acinar,graph_program,0.0,False
12018,PP,acinar,graph_program,0.20837000012397766,False
14793,PP,acinar,graph_program,0.0,False
12817,acinar,acinar,graph_program,0.9479560256004333,True
3674,acinar,acinar,graph_program,7.05652379989624,True
6361,acinar,acinar,graph_program,8.348443031311035,True
4635,acinar,acinar,graph_program,7.204531669616699,True
12682,acinar,acinar,graph_program,0.7910298109054565,True
13047,acinar,acinar,graph_program,6.44081449508667,True
5387,acinar,acinar,graph_program,4.86043643951416,True
4004,acinar,acinar,graph_program,6.364628314971924,True
12109,acinar,acinar,graph_program,8.51554012298584,True
967,acinar,acinar,graph_program,4.1219801902771,True
3668,acinar,acinar,graph_program,5.153702259063721,True
12025,acinar,acinar,graph_program,7.83057165145874,True
6406,acinar,acinar,graph_program,4.551926612854004,True
5525,acinar,acinar,graph_program,4.513794898986816,True
9470,acinar,acinar,graph_program,2.254729986190796,True
9395,acinar,acinar,graph_program,4.668125629425049,True
5429,acinar,acinar,graph_program,3.673815965652466,True
10189,acinar,acinar,graph_program,2.861126184463501,True
5543,acinar,acinar,graph_program,5.857985973358154,True
5070,acinar,acinar,graph_program,6.343667507171631,True
10342,acinar,acinar,graph_program,2.250035285949707,True
689,acinar,acinar,graph_program,7.289457321166992,True
11652,acinar,acinar,graph_program,2.406381607055664,True
12147,acinar,acinar,graph_program,5.561620712280273,True
1950,ductal,acinar,graph_program,6.814058303833008,False
12328,ductal,acinar,graph_program,0.09697799384593964,False
5681,ductal,acinar,graph_program,0.33640167117118835,False
10411,ductal,acinar,graph_program,0.09287286549806595,False
7270,ductal,acinar,graph_program,0.0,False
7429,ductal,acinar,graph_program,0.1467323750257492,False
12788,ductal,acinar,graph_program,0.1578359156847,False
7524,ductal,acinar,graph_program,0.17081163823604584,False
60,ductal,acinar,graph_program,0.22136129438877106,False
6655,ductal,acinar,graph_program,0.3674306571483612,False
10326,ductal,acinar,graph_program,0.16595445573329926,False
8510,ductal,acinar,graph_program,0.22910524904727936,False
3750,ductal,acinar,graph_program,0.3287840187549591,False
406,ductal,acinar,graph_program,0.13153518736362457,False
12553,ductal,acinar,graph_program,0.1224261149764061,False
4274,ductal,acinar,graph_program,0.2574711740016937,False
2091,ductal,acinar,graph_program,0.1444198489189148,False
9419,ductal,acinar,graph_program,0.17882953584194183,False
7616,ductal,acinar,graph_program,0.18712839484214783,False
5735,ductal,acinar,graph_program,0.12794430553913116,False
10382,ductal,acinar,graph_program,0.06113593280315399,False
13013,ductal,acinar,graph_program,0.06005451828241348,False
12462,ductal,acinar,graph_program,0.26277461647987366,False
10001,ductal,acinar,graph_program,0.2280670553445816,False
7128,PSC,acinar,graph_program,0.4202896058559418,False
1725,PSC,acinar,graph_program,0.1550280600786209,False
6832,PSC,acinar,graph_program,0.13388338685035706,False
8160,PSC,acinar,graph_program,0.10609833896160126,False
9979,PSC,acinar,graph_program,0.32607313990592957,False
4301,PSC,acinar,graph_program,0.2886406183242798,False
8871,PSC,acinar,graph_program,0.0795871913433075,False
1149,PSC,acinar,graph_program,0.0,False
7024,PSC,acinar,graph_program,0.265295147895813,False
11756,PSC,acinar,graph_program,0.07258771359920502,False
1834,PSC,acinar,graph_program,0.0,False
6786,PSC,acinar,graph_program,0.0,False
6225,PSC,acinar,graph_program,0.24383357167243958,False
1381,PSC,acinar,graph_program,0.3297308087348938,False
4319,PSC,acinar,graph_program,0.1828525811433792,False
6971,PSC,acinar,graph_program,0.09552541375160217,False
4740,PSC,acinar,graph_program,0.11225154995918274,False
211,PSC,acinar,graph_program,0.1989383101463318,False
3620,PSC,acinar,graph_program,0.0,False
346,PSC,acinar,graph_program,0.13085396587848663,False
2573,PSC,acinar,graph_program,0.0,False
10181,PSC,acinar,graph_program,0.33481112122535706,False
5261,PSC,acinar,graph_program,0.0,False
7115,PSC,acinar,graph_program,0.1950676590204239,False
1183,endothelial,acinar,graph_program,0.0,False
550,endothelial,acinar,graph_program,0.32773545384407043,False
3582,endothelial,acinar,graph_program,0.21903060376644135,False
4335,endothelial,acinar,graph_program,0.0,False
4874,endothelial,acinar,graph_program,0.1905878186225891,False
4506,endothelial,acinar,graph_program,0.11775529384613037,False
4354,endothelial,acinar,graph_program,0.31330132484436035,False
8660,endothelial,acinar,graph_program,0.10789541900157928,False
522,endothelial,acinar,graph_program,0.3657204508781433,False
1752,endothelial,acinar,graph_program,0.34391456842422485,False
1189,endothelial,acinar,graph_program,0.0,False
5744,endothelial,acinar,graph_program,0.0944117084145546,False
5807,endothelial,acinar,graph_program,0.1991211324930191,False
5357,endothelial,acinar,graph_program,0.2810629904270172,False
5318,endothelial,acinar,graph_program,0.35398513078689575,False
3364,endothelial,acinar,graph_program,0.0,False
426,endothelial,acinar,graph_program,0.39981332421302795,False
876,endothelial,acinar,graph_program,0.0879211574792862,False
656,endothelial,acinar,graph_program,0.18397760391235352,False
11965,endothelial,acinar,graph_program,0.061277568340301514,False
6292,endothelial,acinar,graph_program,0.2974722385406494,False
2939,endothelial,acinar,graph_program,0.1382175236940384,False
11260,endothelial,acinar,graph_program,0.3225913643836975,False
6251,endothelial,acinar,graph_program,0.30502086877822876,False
12729,alpha,acinar,expression_matched_random,0.27166110277175903,False
12523,alpha,acinar,expression_matched_random,0.2988097667694092,False
11433,alpha,acinar,expression_matched_random,0.14350469410419464,False
3061,alpha,acinar,expression_matched_random,0.4987267255783081,False
14729,alpha,acinar,expression_matched_random,0.28623145818710327,False
1380,alpha,acinar,expression_matched_random,0.241550475358963,False
14556,alpha,acinar,expression_matched_random,0.3321305513381958,False
4412,alpha,acinar,expression_matched_random,0.4722767174243927,False
7101,alpha,acinar,expression_matched_random,0.32456710934638977,False
361,alpha,acinar,expression_matched_random,0.22653138637542725,False
6542,alpha,acinar,expression_matched_random,0.3680074214935303,False
14404,alpha,acinar,expression_matched_random,0.2429860234260559,False
5904,alpha,acinar,expression_matched_random,0.23876941204071045,False
8761,alpha,acinar,expression_matched_random,0.19651292264461517,False
10672,alpha,acinar,expression_matched_random,0.13204984366893768,False
13722,alpha,acinar,expression_matched_random,0.2417592704296112,False
4414,alpha,acinar,expression_matched_random,0.3893129825592041,False
12293,alpha,acinar,expression_matched_random,0.32109594345092773,False
953,alpha,acinar,expression_matched_random,0.2692059278488159,False
2036,alpha,acinar,expression_matched_random,0.2236035019159317,False
10219,alpha,acinar,expression_matched_random,0.22762654721736908,False
222,alpha,acinar,expression_matched_random,0.3410891890525818,False
10056,alpha,acinar,expression_matched_random,0.2944253981113434,False
7697,alpha,acinar,expression_matched_random,0.23083485662937164,False
6437,beta,acinar,expression_matched_random,0.12266259640455246,False
1066,beta,acinar,expression_matched_random,0.35622337460517883,False
1750,beta,acinar,expression_matched_random,0.2568693459033966,False
3752,beta,acinar,expression_matched_random,0.23383377492427826,False
9079,beta,acinar,expression_matched_random,0.2655467689037323,False
1016,beta,acinar,expression_matched_random,0.19533398747444153,False
13091,beta,acinar,expression_matched_random,0.12905709445476532,False
6547,beta,acinar,expression_matched_random,0.12821270525455475,False
10949,beta,acinar,expression_matched_random,0.15198571979999542,False
5924,beta,acinar,expression_matched_random,0.3047183156013489,False
6976,beta,acinar,expression_matched_random,0.22111046314239502,False
9136,beta,acinar,expression_matched_random,0.11136748641729355,False
5602,beta,acinar,expression_matched_random,0.3077676594257355,False
7783,beta,acinar,expression_matched_random,0.11664684861898422,False
108,beta,acinar,expression_matched_random,0.3719997704029083,False
5798,beta,acinar,expression_matched_random,0.18686118721961975,False
9243,beta,acinar,expression_matched_random,0.2623562216758728,False
10546,beta,acinar,expression_matched_random,0.273851603269577,False
4855,beta,acinar,expression_matched_random,0.32064270973205566,False
1726,beta,acinar,expression_matched_random,0.21084481477737427,False
10757,beta,acinar,expression_matched_random,0.24755701422691345,False
13480,beta,acinar,expression_matched_random,0.2577935755252838,False
7667,beta,acinar,expression_matched_random,0.2016982138156891,False
10753,beta,acinar,expression_matched_random,0.2261427640914917,False
6476,delta,acinar,expression_matched_random,0.3614109456539154,False
10143,delta,acinar,expression_matched_random,0.13096053898334503,False
8918,delta,acinar,expression_matched_random,0.2782638669013977,False
8000,delta,acinar,expression_matched_random,0.3144625425338745,False
1924,delta,acinar,expression_matched_random,0.18601801991462708,False
7319,delta,acinar,expression_matched_random,0.5428137183189392,False
10564,delta,acinar,expression_matched_random,0.16680452227592468,False
1202,delta,acinar,expression_matched_random,0.3026522994041443,False
1660,delta,acinar,expression_matched_random,0.38052400946617126,False
1942,delta,acinar,expression_matched_random,0.20717862248420715,False
73,delta,acinar,expression_matched_random,0.2133101373910904,False
7966,delta,acinar,expression_matched_random,0.24876931309700012,False
10226,delta,acinar,expression_matched_random,0.21566307544708252,False
10387,delta,acinar,expression_matched_random,0.13132596015930176,False
11086,delta,acinar,expression_matched_random,0.05671031400561333,False
2888,delta,acinar,expression_matched_random,0.34154585003852844,False
3157,delta,acinar,expression_matched_random,0.25808602571487427,False
1748,delta,acinar,expression_matched_random,0.2184911072254181,False
7407,delta,acinar,expression_matched_random,0.36192354559898376,False
768,delta,acinar,expression_matched_random,0.2480391561985016,False
10330,delta,acinar,expression_matched_random,0.15304847061634064,False
14761,delta,acinar,expression_matched_random,0.19914089143276215,False
6618,delta,acinar,expression_matched_random,0.31179359555244446,False
621,delta,acinar,expression_matched_random,0.29670003056526184,False
3491,PP,acinar,expression_matched_random,0.47128063440322876,False
11900,PP,acinar,expression_matched_random,0.3673435151576996,False
1019,PP,acinar,expression_matched_random,0.3023693263530731,False
14769,PP,acinar,expression_matched_random,0.3310410678386688,False
13219,PP,acinar,expression_matched_random,0.15855392813682556,False
14779,PP,acinar,expression_matched_random,0.20867761969566345,False
14786,PP,acinar,expression_matched_random,0.21752236783504486,False
8219,PP,acinar,expression_matched_random,0.35801783204078674,False
8512,PP,acinar,expression_matched_random,0.176076278090477,False
1426,PP,acinar,expression_matched_random,0.2463551014661789,False
12353,PP,acinar,expression_matched_random,0.17004331946372986,False
2762,PP,acinar,expression_matched_random,0.22803950309753418,False
8571,PP,acinar,expression_matched_random,0.156426802277565,False
12807,PP,acinar,expression_matched_random,0.2249438762664795,False
2158,PP,acinar,expression_matched_random,0.2271457314491272,False
7418,PP,acinar,expression_matched_random,0.3186880648136139,False
11562,PP,acinar,expression_matched_random,0.27180734276771545,False
13118,PP,acinar,expression_matched_random,0.23775556683540344,False
11535,PP,acinar,expression_matched_random,0.16611507534980774,False
13172,PP,acinar,expression_matched_random,0.1849946528673172,False
11624,PP,acinar,expression_matched_random,0.21159613132476807,False
7662,PP,acinar,expression_matched_random,0.4824860990047455,False
12018,PP,acinar,expression_matched_random,0.23440170288085938,False
14793,PP,acinar,expression_matched_random,0.17607435584068298,False
12817,acinar,acinar,expression_matched_random,0.9798617959022522,True
3674,acinar,acinar,expression_matched_random,0.70396888256073,True
6361,acinar,acinar,expression_matched_random,0.42925187945365906,True
4635,acinar,acinar,expression_matched_random,0.23744148015975952,True
12682,acinar,acinar,expression_matched_random,0.48244547843933105,True
13047,acinar,acinar,expression_matched_random,0.18835027515888214,True
5387,acinar,acinar,expression_matched_random,0.4884052574634552,True
4004,acinar,acinar,expression_matched_random,0.5873316526412964,True
12109,acinar,acinar,expression_matched_random,0.19935660064220428,True
967,acinar,acinar,expression_matched_random,0.33326300978660583,True
3668,acinar,acinar,expression_matched_random,0.33005544543266296,True
12025,acinar,acinar,expression_matched_random,0.12568429112434387,True
6406,acinar,acinar,expression_matched_random,0.26200366020202637,True
5525,acinar,acinar,expression_matched_random,0.24954615533351898,True
9470,acinar,acinar,expression_matched_random,0.27970388531684875,True
9395,acinar,acinar,expression_matched_random,0.21912230551242828,True
5429,acinar,acinar,expression_matched_random,0.6324173212051392,True
10189,acinar,acinar,expression_matched_random,0.6928833723068237,True
5543,acinar,acinar,expression_matched_random,0.8453332185745239,True
5070,acinar,acinar,expression_matched_random,0.6368870735168457,True
10342,acinar,acinar,expression_matched_random,0.6446476578712463,True
689,acinar,acinar,expression_matched_random,0.3624618649482727,True
11652,acinar,acinar,expression_matched_random,0.19283202290534973,True
12147,acinar,acinar,expression_matched_random,0.12155544012784958,True
1950,ductal,acinar,expression_matched_random,0.25276970863342285,False
12328,ductal,acinar,expression_matched_random,0.3215358555316925,False
5681,ductal,acinar,expression_matched_random,0.28208664059638977,False
10411,ductal,acinar,expression_matched_random,0.23597168922424316,False
7270,ductal,acinar,expression_matched_random,0.5243112444877625,False
7429,ductal,acinar,expression_matched_random,0.4971574544906616,False
12788,ductal,acinar,expression_matched_random,0.9243988990783691,False
7524,ductal,acinar,expression_matched_random,0.7518310546875,False
60,ductal,acinar,expression_matched_random,0.35229772329330444,False
6655,ductal,acinar,expression_matched_random,0.3243301212787628,False
10326,ductal,acinar,expression_matched_random,0.4683550000190735,False
8510,ductal,acinar,expression_matched_random,0.14503426849842072,False
3750,ductal,acinar,expression_matched_random,0.2373904287815094,False
406,ductal,acinar,expression_matched_random,0.3369492292404175,False
12553,ductal,acinar,expression_matched_random,0.6870257258415222,False
4274,ductal,acinar,expression_matched_random,0.3099741041660309,False
2091,ductal,acinar,expression_matched_random,0.4254046380519867,False
9419,ductal,acinar,expression_matched_random,0.12073736637830734,False
7616,ductal,acinar,expression_matched_random,0.2753619849681854,False
5735,ductal,acinar,expression_matched_random,0.34828922152519226,False
10382,ductal,acinar,expression_matched_random,0.18197445571422577,False
13013,ductal,acinar,expression_matched_random,0.15086710453033447,False
12462,ductal,acinar,expression_matched_random,0.2882964611053467,False
10001,ductal,acinar,expression_matched_random,0.23719842731952667,False
7128,PSC,acinar,expression_matched_random,0.2628147006034851,False
1725,PSC,acinar,expression_matched_random,0.2773192822933197,False
6832,PSC,acinar,expression_matched_random,0.17857953906059265,False
8160,PSC,acinar,expression_matched_random,0.23097731173038483,False
9979,PSC,acinar,expression_matched_random,0.12242136895656586,False
4301,PSC,acinar,expression_matched_random,0.3600009083747864,False
8871,PSC,acinar,expression_matched_random,0.26832321286201477,False
1149,PSC,acinar,expression_matched_random,0.33182016015052795,False
7024,PSC,acinar,expression_matched_random,0.269808292388916,False
11756,PSC,acinar,expression_matched_random,0.14522585272789001,False
1834,PSC,acinar,expression_matched_random,0.10525257140398026,False
6786,PSC,acinar,expression_matched_random,0.2719421088695526,False
6225,PSC,acinar,expression_matched_random,0.18428903818130493,False
1381,PSC,acinar,expression_matched_random,0.21397775411605835,False
4319,PSC,acinar,expression_matched_random,0.25962626934051514,False
6971,PSC,acinar,expression_matched_random,0.21002064645290375,False
4740,PSC,acinar,expression_matched_random,0.1466403603553772,False
211,PSC,acinar,expression_matched_random,0.18846634030342102,False
3620,PSC,acinar,expression_matched_random,0.25733622908592224,False
346,PSC,acinar,expression_matched_random,0.23252694308757782,False
2573,PSC,acinar,expression_matched_random,0.26111939549446106,False
10181,PSC,acinar,expression_matched_random,0.15286900103092194,False
5261,PSC,acinar,expression_matched_random,0.6015457510948181,False
7115,PSC,acinar,expression_matched_random,0.25737065076828003,False
1183,endothelial,acinar,expression_matched_random,0.1901596635580063,False
550,endothelial,acinar,expression_matched_random,0.28425249457359314,False
3582,endothelial,acinar,expression_matched_random,0.3022706210613251,False
4335,endothelial,acinar,expression_matched_random,0.2749128043651581,False
4874,endothelial,acinar,expression_matched_random,0.18649822473526,False
4506,endothelial,acinar,expression_matched_random,0.12006902694702148,False
4354,endothelial,acinar,expression_matched_random,0.3197835385799408,False
8660,endothelial,acinar,expression_matched_random,0.23957733809947968,False
522,endothelial,acinar,expression_matched_random,0.31934598088264465,False
1752,endothelial,acinar,expression_matched_random,0.2613873779773712,False
1189,endothelial,acinar,expression_matched_random,0.3687796890735626,False
5744,endothelial,acinar,expression_matched_random,0.13793548941612244,False
5807,endothelial,acinar,expression_matched_random,0.2304130643606186,False
5357,endothelial,acinar,expression_matched_random,0.0,False
5318,endothelial,acinar,expression_matched_random,0.3109552562236786,False
3364,endothelial,acinar,expression_matched_random,0.30602890253067017,False
426,endothelial,acinar,expression_matched_random,0.3141401708126068,False
876,endothelial,acinar,expression_matched_random,0.33332228660583496,False
656,endothelial,acinar,expression_matched_random,0.29633986949920654,False
11965,endothelial,acinar,expression_matched_random,0.17893105745315552,False
6292,endothelial,acinar,expression_matched_random,0.2842939496040344,False
2939,endothelial,acinar,expression_matched_random,0.2909550964832306,False
11260,endothelial,acinar,expression_matched_random,0.2711775600910187,False
6251,endothelial,acinar,expression_matched_random,0.38138672709465027,False
12729,alpha,ductal,graph_program,0.3500267267227173,False
12523,alpha,ductal,graph_program,0.38010331988334656,False
11433,alpha,ductal,graph_program,0.1697830855846405,False
3061,alpha,ductal,graph_program,0.38648417592048645,False
14729,alpha,ductal,graph_program,0.34787243604660034,False
1380,alpha,ductal,graph_program,0.4934728741645813,False
14556,alpha,ductal,graph_program,0.22905853390693665,False
4412,alpha,ductal,graph_program,0.5519905686378479,False
7101,alpha,ductal,graph_program,0.5592381358146667,False
361,alpha,ductal,graph_program,0.4884609282016754,False
6542,alpha,ductal,graph_program,0.573421061038971,False
14404,alpha,ductal,graph_program,0.2276090532541275,False
5904,alpha,ductal,graph_program,0.4137935936450958,False
8761,alpha,ductal,graph_program,0.27540507912635803,False
10672,alpha,ductal,graph_program,0.13335363566875458,False
13722,alpha,ductal,graph_program,0.24516747891902924,False
4414,alpha,ductal,graph_program,0.7511836886405945,False
12293,alpha,ductal,graph_program,0.35507407784461975,False
953,alpha,ductal,graph_program,0.4310247004032135,False
2036,alpha,ductal,graph_program,0.454363077878952,False
10219,alpha,ductal,graph_program,0.282273530960083,False
222,alpha,ductal,graph_program,0.3605799973011017,False
10056,alpha,ductal,graph_program,0.2076067328453064,False
7697,alpha,ductal,graph_program,0.3898630738258362,False
6437,beta,ductal,graph_program,0.4781092405319214,False
1066,beta,ductal,graph_program,0.3742530941963196,False
1750,beta,ductal,graph_program,0.3413529396057129,False
3752,beta,ductal,graph_program,0.39541199803352356,False
9079,beta,ductal,graph_program,0.2044392079114914,False
1016,beta,ductal,graph_program,0.1647731214761734,False
13091,beta,ductal,graph_program,0.268515944480896,False
6547,beta,ductal,graph_program,0.5654009580612183,False
10949,beta,ductal,graph_program,0.10392852127552032,False
5924,beta,ductal,graph_program,0.31291288137435913,False
6976,beta,ductal,graph_program,0.23634301126003265,False
9136,beta,ductal,graph_program,0.2242390215396881,False
5602,beta,ductal,graph_program,0.44303593039512634,False
7783,beta,ductal,graph_program,0.37653228640556335,False
108,beta,ductal,graph_program,0.32237333059310913,False
5798,beta,ductal,graph_program,0.3393838107585907,False
9243,beta,ductal,graph_program,0.2849634885787964,False
10546,beta,ductal,graph_program,0.230559304356575,False
4855,beta,ductal,graph_program,0.3851616084575653,False
1726,beta,ductal,graph_program,0.3528082072734833,False
10757,beta,ductal,graph_program,0.2708946764469147,False
13480,beta,ductal,graph_program,0.2611991763114929,False
7667,beta,ductal,graph_program,0.2688840925693512,False
10753,beta,ductal,graph_program,0.5926720499992371,False
6476,delta,ductal,graph_program,0.26275399327278137,False
10143,delta,ductal,graph_program,0.17726750671863556,False
8918,delta,ductal,graph_program,0.24355892837047577,False
8000,delta,ductal,graph_program,0.4536888003349304,False
1924,delta,ductal,graph_program,0.22498953342437744,False
7319,delta,ductal,graph_program,0.4934903681278229,False
10564,delta,ductal,graph_program,0.15130986273288727,False
1202,delta,ductal,graph_program,0.4076598584651947,False
1660,delta,ductal,graph_program,0.0,False
1942,delta,ductal,graph_program,0.4670582115650177,False
73,delta,ductal,graph_program,0.2476060688495636,False
7966,delta,ductal,graph_program,0.1773957759141922,False
10226,delta,ductal,graph_program,0.18979479372501373,False
10387,delta,ductal,graph_program,0.2763523459434509,False
11086,delta,ductal,graph_program,0.1832759529352188,False
2888,delta,ductal,graph_program,0.6917791962623596,False
3157,delta,ductal,graph_program,0.37319403886795044,False
1748,delta,ductal,graph_program,0.5287538170814514,False
7407,delta,ductal,graph_program,0.3914288878440857,False
768,delta,ductal,graph_program,0.29550573229789734,False
10330,delta,ductal,graph_program,0.2741227447986603,False
14761,delta,ductal,graph_program,0.17649249732494354,False
6618,delta,ductal,graph_program,0.5165365934371948,False
621,delta,ductal,graph_program,0.48650041222572327,False
3491,PP,ductal,graph_program,0.34819281101226807,False
11900,PP,ductal,graph_program,0.5160911083221436,False
1019,PP,ductal,graph_program,0.0,False
14769,PP,ductal,graph_program,0.26645228266716003,False
13219,PP,ductal,graph_program,0.4364934265613556,False
14779,PP,ductal,graph_program,0.2712773382663727,False
14786,PP,ductal,graph_program,0.4887600243091583,False
8219,PP,ductal,graph_program,0.4189812242984772,False
8512,PP,ductal,graph_program,0.4144059419631958,False
1426,PP,ductal,graph_program,0.28943932056427,False
12353,PP,ductal,graph_program,0.16526195406913757,False
2762,PP,ductal,graph_program,0.4051302373409271,False
8571,PP,ductal,graph_program,0.21441179513931274,False
12807,PP,ductal,graph_program,0.17674484848976135,False
2158,PP,ductal,graph_program,0.4088967740535736,False
7418,PP,ductal,graph_program,0.448428213596344,False
11562,PP,ductal,graph_program,0.1986321210861206,False
13118,PP,ductal,graph_program,0.18788930773735046,False
11535,PP,ductal,graph_program,0.3591655194759369,False
13172,PP,ductal,graph_program,0.12694820761680603,False
11624,PP,ductal,graph_program,0.20096606016159058,False
7662,PP,ductal,graph_program,0.4558781683444977,False
12018,PP,ductal,graph_program,0.3795989751815796,False
14793,PP,ductal,graph_program,0.15105874836444855,False
12817,acinar,ductal,graph_program,0.7282189130783081,False
3674,acinar,ductal,graph_program,0.4018201231956482,False
6361,acinar,ductal,graph_program,0.6095605492591858,False
4635,acinar,ductal,graph_program,0.5168051719665527,False
12682,acinar,ductal,graph_program,0.998773455619812,False
13047,acinar,ductal,graph_program,0.526226282119751,False
5387,acinar,ductal,graph_program,0.5846423506736755,False
4004,acinar,ductal,graph_program,0.5552084445953369,False
12109,acinar,ductal,graph_program,0.3711998760700226,False
967,acinar,ductal,graph_program,0.6096583604812622,False
3668,acinar,ductal,graph_program,0.39397940039634705,False
12025,acinar,ductal,graph_program,0.3574793338775635,False
6406,acinar,ductal,graph_program,0.586855411529541,False
5525,acinar,ductal,graph_program,0.512492835521698,False
9470,acinar,ductal,graph_program,0.5382137298583984,False
9395,acinar,ductal,graph_program,0.28911131620407104,False
5429,acinar,ductal,graph_program,0.4828658401966095,False
10189,acinar,ductal,graph_program,0.5252770185470581,False
5543,acinar,ductal,graph_program,0.33149996399879456,False
5070,acinar,ductal,graph_program,0.6115220189094543,False
10342,acinar,ductal,graph_program,0.5002273917198181,False
689,acinar,ductal,graph_program,0.6012919545173645,False
11652,acinar,ductal,graph_program,0.6414700150489807,False
12147,acinar,ductal,graph_program,0.31321173906326294,False
1950,ductal,ductal,graph_program,0.536821186542511,True
12328,ductal,ductal,graph_program,1.09333336353302,True
5681,ductal,ductal,graph_program,1.0257971286773682,True
10411,ductal,ductal,graph_program,0.5348084568977356,True
7270,ductal,ductal,graph_program,0.7758699059486389,True
7429,ductal,ductal,graph_program,0.9419223070144653,True
12788,ductal,ductal,graph_program,2.682377815246582,True
7524,ductal,ductal,graph_program,0.8784560561180115,True
60,ductal,ductal,graph_program,1.1415305137634277,True
6655,ductal,ductal,graph_program,0.7328469753265381,True
10326,ductal,ductal,graph_program,1.02293062210083,True
8510,ductal,ductal,graph_program,0.631928026676178,True
3750,ductal,ductal,graph_program,0.5774887800216675,True
406,ductal,ductal,graph_program,0.9309570789337158,True
12553,ductal,ductal,graph_program,3.055549144744873,True
4274,ductal,ductal,graph_program,0.9861631393432617,True
2091,ductal,ductal,graph_program,1.078619122505188,True
9419,ductal,ductal,graph_program,0.7504483461380005,True
7616,ductal,ductal,graph_program,0.9101500511169434,True
5735,ductal,ductal,graph_program,0.9570863246917725,True
10382,ductal,ductal,graph_program,0.7820048928260803,True
13013,ductal,ductal,graph_program,3.2425038814544678,True
12462,ductal,ductal,graph_program,0.8347451686859131,True
10001,ductal,ductal,graph_program,0.6594562530517578,True
7128,PSC,ductal,graph_program,0.2649970054626465,False
1725,PSC,ductal,graph_program,0.3541329801082611,False
6832,PSC,ductal,graph_program,0.43184736371040344,False
8160,PSC,ductal,graph_program,0.38685446977615356,False
9979,PSC,ductal,graph_program,0.17541055381298065,False
4301,PSC,ductal,graph_program,0.21252144873142242,False
8871,PSC,ductal,graph_program,0.3036305606365204,False
1149,PSC,ductal,graph_program,0.0,False
7024,PSC,ductal,graph_program,0.5084795951843262,False
11756,PSC,ductal,graph_program,0.40153175592422485,False
1834,PSC,ductal,graph_program,0.19052712619304657,False
6786,PSC,ductal,graph_program,0.13154281675815582,False
6225,PSC,ductal,graph_program,0.21852175891399384,False
1381,PSC,ductal,graph_program,0.19213537871837616,False
4319,PSC,ductal,graph_program,0.16463299095630646,False
6971,PSC,ductal,graph_program,0.42262405157089233,False
4740,PSC,ductal,graph_program,0.23210610449314117,False
211,PSC,ductal,graph_program,0.15927687287330627,False
3620,PSC,ductal,graph_program,0.4267774820327759,False
346,PSC,ductal,graph_program,0.5448641180992126,False
2573,PSC,ductal,graph_program,0.5683401823043823,False
10181,PSC,ductal,graph_program,0.36108702421188354,False
5261,PSC,ductal,graph_program,0.4084939658641815,False
7115,PSC,ductal,graph_program,0.19444869458675385,False
1183,endothelial,ductal,graph_program,0.4927903413772583,False
550,endothelial,ductal,graph_program,0.5565645098686218,False
3582,endothelial,ductal,graph_program,0.3594169318675995,False
4335,endothelial,ductal,graph_program,0.35349327325820923,False
4874,endothelial,ductal,graph_program,0.2821396291255951,False
4506,endothelial,ductal,graph_program,0.5992224216461182,False
4354,endothelial,ductal,graph_program,0.27285271883010864,False
8660,endothelial,ductal,graph_program,0.3424667418003082,False
522,endothelial,ductal,graph_program,0.45151954889297485,False
1752,endothelial,ductal,graph_program,0.38443225622177124,False
1189,endothelial,ductal,graph_program,0.4886135458946228,False
5744,endothelial,ductal,graph_program,0.26441529393196106,False
5807,endothelial,ductal,graph_program,0.23039528727531433,False
5357,endothelial,ductal,graph_program,0.3574755787849426,False
5318,endothelial,ductal,graph_program,0.11715351790189743,False
3364,endothelial,ductal,graph_program,0.3631454110145569,False
426,endothelial,ductal,graph_program,0.27652284502983093,False
876,endothelial,ductal,graph_program,0.41097524762153625,False
656,endothelial,ductal,graph_program,0.2441711723804474,False
11965,endothelial,ductal,graph_program,0.19245943427085876,False
6292,endothelial,ductal,graph_program,0.40839046239852905,False
2939,endothelial,ductal,graph_program,0.3098379373550415,False
11260,endothelial,ductal,graph_program,0.2984338104724884,False
6251,endothelial,ductal,graph_program,0.4659298062324524,False
12729,alpha,ductal,expression_matched_random,0.3876471519470215,False
12523,alpha,ductal,expression_matched_random,0.21327008306980133,False
11433,alpha,ductal,expression_matched_random,0.35957831144332886,False
3061,alpha,ductal,expression_matched_random,0.8779940009117126,False
14729,alpha,ductal,expression_matched_random,0.43087586760520935,False
1380,alpha,ductal,expression_matched_random,0.9150105714797974,False
14556,alpha,ductal,expression_matched_random,0.313157856464386,False
4412,alpha,ductal,expression_matched_random,0.5197564363479614,False
7101,alpha,ductal,expression_matched_random,0.9046417474746704,False
361,alpha,ductal,expression_matched_random,0.4353511929512024,False
6542,alpha,ductal,expression_matched_random,0.5698564052581787,False
14404,alpha,ductal,expression_matched_random,0.18893565237522125,False
5904,alpha,ductal,expression_matched_random,0.8406402468681335,False
8761,alpha,ductal,expression_matched_random,0.5555552840232849,False
10672,alpha,ductal,expression_matched_random,0.25903430581092834,False
13722,alpha,ductal,expression_matched_random,0.5416408777236938,False
4414,alpha,ductal,expression_matched_random,0.9543015956878662,False
12293,alpha,ductal,expression_matched_random,0.35443592071533203,False
953,alpha,ductal,expression_matched_random,0.971453070640564,False
2036,alpha,ductal,expression_matched_random,0.4857497811317444,False
10219,alpha,ductal,expression_matched_random,0.655483067035675,False
222,alpha,ductal,expression_matched_random,0.6701068878173828,False
10056,alpha,ductal,expression_matched_random,0.4454815089702606,False
7697,alpha,ductal,expression_matched_random,0.4644321799278259,False
6437,beta,ductal,expression_matched_random,0.46590518951416016,False
1066,beta,ductal,expression_matched_random,0.19654056429862976,False
1750,beta,ductal,expression_matched_random,0.5242022275924683,False
3752,beta,ductal,expression_matched_random,0.2870043218135834,False
9079,beta,ductal,expression_matched_random,0.26574626564979553,False
1016,beta,ductal,expression_matched_random,0.7938288450241089,False
13091,beta,ductal,expression_matched_random,0.27468565106391907,False
6547,beta,ductal,expression_matched_random,0.2840888202190399,False
10949,beta,ductal,expression_matched_random,0.1248704120516777,False
5924,beta,ductal,expression_matched_random,0.6111549735069275,False
6976,beta,ductal,expression_matched_random,0.5699171423912048,False
9136,beta,ductal,expression_matched_random,0.25397542119026184,False
5602,beta,ductal,expression_matched_random,0.2881373465061188,False
7783,beta,ductal,expression_matched_random,0.2428177297115326,False
108,beta,ductal,expression_matched_random,0.611144483089447,False
5798,beta,ductal,expression_matched_random,0.4444463551044464,False
9243,beta,ductal,expression_matched_random,0.3631225526332855,False
10546,beta,ductal,expression_matched_random,0.399347186088562,False
4855,beta,ductal,expression_matched_random,0.3851874768733978,False
1726,beta,ductal,expression_matched_random,0.5647866725921631,False
10757,beta,ductal,expression_matched_random,0.11556470394134521,False
13480,beta,ductal,expression_matched_random,0.36225131154060364,False
7667,beta,ductal,expression_matched_random,0.44675981998443604,False
10753,beta,ductal,expression_matched_random,0.2684379816055298,False
6476,delta,ductal,expression_matched_random,0.3748621344566345,False
10143,delta,ductal,expression_matched_random,0.23824097216129303,False
8918,delta,ductal,expression_matched_random,0.36424872279167175,False
8000,delta,ductal,expression_matched_random,0.5044280290603638,False
1924,delta,ductal,expression_matched_random,0.41639450192451477,False
7319,delta,ductal,expression_matched_random,0.46573612093925476,False
10564,delta,ductal,expression_matched_random,0.298007607460022,False
1202,delta,ductal,expression_matched_random,0.5545322895050049,False
1660,delta,ductal,expression_matched_random,0.6242955327033997,False
1942,delta,ductal,expression_matched_random,0.5986216068267822,False
73,delta,ductal,expression_matched_random,0.5388762354850769,False
7966,delta,ductal,expression_matched_random,0.3601010739803314,False
10226,delta,ductal,expression_matched_random,0.5328586101531982,False
10387,delta,ductal,expression_matched_random,0.2820279896259308,False
11086,delta,ductal,expression_matched_random,0.24446792900562286,False
2888,delta,ductal,expression_matched_random,0.5908393263816833,False
3157,delta,ductal,expression_matched_random,0.7518876194953918,False
1748,delta,ductal,expression_matched_random,0.6930131316184998,False
7407,delta,ductal,expression_matched_random,0.31800806522369385,False
768,delta,ductal,expression_matched_random,0.6202576756477356,False
10330,delta,ductal,expression_matched_random,0.2720364034175873,False
14761,delta,ductal,expression_matched_random,0.4054395854473114,False
6618,delta,ductal,expression_matched_random,0.4171466827392578,False
621,delta,ductal,expression_matched_random,0.6716482639312744,False
3491,PP,ductal,expression_matched_random,0.8023242950439453,False
11900,PP,ductal,expression_matched_random,0.40200358629226685,False
1019,PP,ductal,expression_matched_random,0.6130788326263428,False
14769,PP,ductal,expression_matched_random,0.23176099359989166,False
13219,PP,ductal,expression_matched_random,0.24773667752742767,False
14779,PP,ductal,expression_matched_random,0.6284043788909912,False
14786,PP,ductal,expression_matched_random,0.3308269679546356,False
8219,PP,ductal,expression_matched_random,0.3045385479927063,False
8512,PP,ductal,expression_matched_random,0.2855336666107178,False
1426,PP,ductal,expression_matched_random,0.42482537031173706,False
12353,PP,ductal,expression_matched_random,0.2371358573436737,False
2762,PP,ductal,expression_matched_random,0.7258191704750061,False
8571,PP,ductal,expression_matched_random,0.39726191759109497,False
12807,PP,ductal,expression_matched_random,0.27104756236076355,False
2158,PP,ductal,expression_matched_random,0.4374665319919586,False
7418,PP,ductal,expression_matched_random,0.6693007349967957,False
11562,PP,ductal,expression_matched_random,0.3127060830593109,False
13118,PP,ductal,expression_matched_random,0.3268696367740631,False
11535,PP,ductal,expression_matched_random,0.28084275126457214,False
13172,PP,ductal,expression_matched_random,0.20919187366962433,False
11624,PP,ductal,expression_matched_random,0.23124785721302032,False
7662,PP,ductal,expression_matched_random,0.644477367401123,False
12018,PP,ductal,expression_matched_random,0.235246941447258,False
14793,PP,ductal,expression_matched_random,0.36533689498901367,False
12817,acinar,ductal,expression_matched_random,0.16279390454292297,False
3674,acinar,ductal,expression_matched_random,0.2882390022277832,False
6361,acinar,ductal,expression_matched_random,0.2656794786453247,False
4635,acinar,ductal,expression_matched_random,0.18069849908351898,False
12682,acinar,ductal,expression_matched_random,0.10698756575584412,False
13047,acinar,ductal,expression_matched_random,0.16610372066497803,False
5387,acinar,ductal,expression_matched_random,0.18965914845466614,False
4004,acinar,ductal,expression_matched_random,0.24295857548713684,False
12109,acinar,ductal,expression_matched_random,0.1853058785200119,False
967,acinar,ductal,expression_matched_random,0.18232816457748413,False
3668,acinar,ductal,expression_matched_random,0.21474219858646393,False
12025,acinar,ductal,expression_matched_random,0.18393296003341675,False
6406,acinar,ductal,expression_matched_random,0.17268474400043488,False
5525,acinar,ductal,expression_matched_random,0.22170788049697876,False
9470,acinar,ductal,expression_matched_random,0.2341395765542984,False
9395,acinar,ductal,expression_matched_random,0.2094450742006302,False
5429,acinar,ductal,expression_matched_random,0.26890623569488525,False
10189,acinar,ductal,expression_matched_random,0.1733628660440445,False
5543,acinar,ductal,expression_matched_random,0.24370862543582916,False
5070,acinar,ductal,expression_matched_random,0.2560802698135376,False
10342,acinar,ductal,expression_matched_random,0.21515776216983795,False
689,acinar,ductal,expression_matched_random,0.3126183748245239,False
11652,acinar,ductal,expression_matched_random,0.2284572869539261,False
12147,acinar,ductal,expression_matched_random,0.18442165851593018,False
1950,ductal,ductal,expression_matched_random,0.20574456453323364,True
12328,ductal,ductal,expression_matched_random,0.1871607005596161,True
5681,ductal,ductal,expression_matched_random,0.1839466243982315,True
10411,ductal,ductal,expression_matched_random,0.14342215657234192,True
7270,ductal,ductal,expression_matched_random,0.2371777594089508,True
7429,ductal,ductal,expression_matched_random,0.20581354200839996,True
12788,ductal,ductal,expression_matched_random,0.19135579466819763,True
7524,ductal,ductal,expression_matched_random,0.21350184082984924,True
60,ductal,ductal,expression_matched_random,0.17001670598983765,True
6655,ductal,ductal,expression_matched_random,0.19122110307216644,True
10326,ductal,ductal,expression_matched_random,0.18551485240459442,True
8510,ductal,ductal,expression_matched_random,0.23741766810417175,True
3750,ductal,ductal,expression_matched_random,0.20779573917388916,True
406,ductal,ductal,expression_matched_random,0.2601001560688019,True
12553,ductal,ductal,expression_matched_random,0.28444498777389526,True
4274,ductal,ductal,expression_matched_random,0.6984546184539795,True
2091,ductal,ductal,expression_matched_random,0.21968932449817657,True
9419,ductal,ductal,expression_matched_random,0.218947172164917,True
7616,ductal,ductal,expression_matched_random,0.15153160691261292,True
5735,ductal,ductal,expression_matched_random,0.2184392660856247,True
10382,ductal,ductal,expression_matched_random,0.18426191806793213,True
13013,ductal,ductal,expression_matched_random,0.18241293728351593,True
12462,ductal,ductal,expression_matched_random,0.10628151148557663,True
10001,ductal,ductal,expression_matched_random,0.2123517096042633,True
7128,PSC,ductal,expression_matched_random,0.1741403192281723,False
1725,PSC,ductal,expression_matched_random,0.49726974964141846,False
6832,PSC,ductal,expression_matched_random,0.20241887867450714,False
8160,PSC,ductal,expression_matched_random,0.12786643207073212,False
9979,PSC,ductal,expression_matched_random,0.26659712195396423,False
4301,PSC,ductal,expression_matched_random,0.16989101469516754,False
8871,PSC,ductal,expression_matched_random,0.34008514881134033,False
1149,PSC,ductal,expression_matched_random,0.378116637468338,False
7024,PSC,ductal,expression_matched_random,0.13587822020053864,False
11756,PSC,ductal,expression_matched_random,0.27041974663734436,False
1834,PSC,ductal,expression_matched_random,0.6088227033615112,False
6786,PSC,ductal,expression_matched_random,0.16431766748428345,False
6225,PSC,ductal,expression_matched_random,0.3657561242580414,False
1381,PSC,ductal,expression_matched_random,0.6521793007850647,False
4319,PSC,ductal,expression_matched_random,0.3528953194618225,False
6971,PSC,ductal,expression_matched_random,0.259427011013031,False
4740,PSC,ductal,expression_matched_random,0.44405579566955566,False
211,PSC,ductal,expression_matched_random,0.1258067935705185,False
3620,PSC,ductal,expression_matched_random,0.47445520758628845,False
346,PSC,ductal,expression_matched_random,0.4022330641746521,False
2573,PSC,ductal,expression_matched_random,0.17235343158245087,False
10181,PSC,ductal,expression_matched_random,0.5860854983329773,False
5261,PSC,ductal,expression_matched_random,0.2636672258377075,False
7115,PSC,ductal,expression_matched_random,0.5138381123542786,False
1183,endothelial,ductal,expression_matched_random,0.7696807384490967,False
550,endothelial,ductal,expression_matched_random,0.7115711569786072,False
3582,endothelial,ductal,expression_matched_random,0.387452632188797,False
4335,endothelial,ductal,expression_matched_random,0.8877105712890625,False
4874,endothelial,ductal,expression_matched_random,0.5771152973175049,False
4506,endothelial,ductal,expression_matched_random,0.6461437344551086,False
4354,endothelial,ductal,expression_matched_random,0.1517486572265625,False
8660,endothelial,ductal,expression_matched_random,0.2518930733203888,False
522,endothelial,ductal,expression_matched_random,0.5277612805366516,False
1752,endothelial,ductal,expression_matched_random,0.4063720107078552,False
1189,endothelial,ductal,expression_matched_random,0.7012946605682373,False
5744,endothelial,ductal,expression_matched_random,0.6839587688446045,False
5807,endothelial,ductal,expression_matched_random,0.2513748109340668,False
5357,endothelial,ductal,expression_matched_random,1.1936732530593872,False
5318,endothelial,ductal,expression_matched_random,0.4411255419254303,False
3364,endothelial,ductal,expression_matched_random,0.37187880277633667,False
426,endothelial,ductal,expression_matched_random,0.48526400327682495,False
876,endothelial,ductal,expression_matched_random,0.34505656361579895,False
656,endothelial,ductal,expression_matched_random,0.48720782995224,False
11965,endothelial,ductal,expression_matched_random,0.3450632691383362,False
6292,endothelial,ductal,expression_matched_random,0.6075364947319031,False
2939,endothelial,ductal,expression_matched_random,0.4181364178657532,False
11260,endothelial,ductal,expression_matched_random,1.0859050750732422,False
6251,endothelial,ductal,expression_matched_random,0.46387481689453125,False
12729,alpha,PSC,graph_program,0.0942452996969223,False
12523,alpha,PSC,graph_program,0.1985895335674286,False
11433,alpha,PSC,graph_program,0.07028259336948395,False
3061,alpha,PSC,graph_program,0.30837932229042053,False
14729,alpha,PSC,graph_program,0.10927960276603699,False
1380,alpha,PSC,graph_program,0.16581515967845917,False
14556,alpha,PSC,graph_program,0.3015764057636261,False
4412,alpha,PSC,graph_program,0.0,False
7101,alpha,PSC,graph_program,0.0,False
361,alpha,PSC,graph_program,0.24240995943546295,False
6542,alpha,PSC,graph_program,0.207998588681221,False
14404,alpha,PSC,graph_program,0.16812144219875336,False
5904,alpha,PSC,graph_program,0.17397180199623108,False
8761,alpha,PSC,graph_program,0.1547684520483017,False
10672,alpha,PSC,graph_program,0.12283985316753387,False
13722,alpha,PSC,graph_program,0.1005934476852417,False
4414,alpha,PSC,graph_program,0.18822357058525085,False
12293,alpha,PSC,graph_program,0.13003511726856232,False
953,alpha,PSC,graph_program,0.12042410671710968,False
2036,alpha,PSC,graph_program,0.19880668818950653,False
10219,alpha,PSC,graph_program,0.146760493516922,False
222,alpha,PSC,graph_program,0.2206438034772873,False
10056,alpha,PSC,graph_program,0.1499338299036026,False
7697,alpha,PSC,graph_program,0.13826502859592438,False
6437,beta,PSC,graph_program,0.12441002577543259,False
1066,beta,PSC,graph_program,0.19325266778469086,False
1750,beta,PSC,graph_program,0.15335141122341156,False
3752,beta,PSC,graph_program,0.11371331661939621,False
9079,beta,PSC,graph_program,0.23962771892547607,False
1016,beta,PSC,graph_program,0.20821061730384827,False
13091,beta,PSC,graph_program,0.08430598676204681,False
6547,beta,PSC,graph_program,0.1326526403427124,False
10949,beta,PSC,graph_program,0.1629989892244339,False
5924,beta,PSC,graph_program,0.22664108872413635,False
6976,beta,PSC,graph_program,0.2621100842952728,False
9136,beta,PSC,graph_program,0.10442051291465759,False
5602,beta,PSC,graph_program,0.20261864364147186,False
7783,beta,PSC,graph_program,0.10034725815057755,False
108,beta,PSC,graph_program,0.0,False
5798,beta,PSC,graph_program,0.29507654905319214,False
9243,beta,PSC,graph_program,0.42297059297561646,False
10546,beta,PSC,graph_program,0.13833986222743988,False
4855,beta,PSC,graph_program,0.12591390311717987,False
1726,beta,PSC,graph_program,0.21032865345478058,False
10757,beta,PSC,graph_program,0.3781503736972809,False
13480,beta,PSC,graph_program,0.14963866770267487,False
7667,beta,PSC,graph_program,0.25561627745628357,False
10753,beta,PSC,graph_program,0.15201130509376526,False
6476,delta,PSC,graph_program,0.44533514976501465,False
10143,delta,PSC,graph_program,0.1495896726846695,False
8918,delta,PSC,graph_program,0.27534428238868713,False
8000,delta,PSC,graph_program,0.14765124022960663,False
1924,delta,PSC,graph_program,0.2025088518857956,False
7319,delta,PSC,graph_program,0.2622052729129791,False
10564,delta,PSC,graph_program,0.14611904323101044,False
1202,delta,PSC,graph_program,0.29683104157447815,False
1660,delta,PSC,graph_program,0.22605668008327484,False
1942,delta,PSC,graph_program,0.11332099884748459,False
73,delta,PSC,graph_program,0.2337460070848465,False
7966,delta,PSC,graph_program,0.25177106261253357,False
10226,delta,PSC,graph_program,0.15561431646347046,False
10387,delta,PSC,graph_program,0.2246778905391693,False
11086,delta,PSC,graph_program,0.17414994537830353,False
2888,delta,PSC,graph_program,0.18867076933383942,False
3157,delta,PSC,graph_program,0.1995917707681656,False
1748,delta,PSC,graph_program,0.22813297808170319,False
7407,delta,PSC,graph_program,0.2311549186706543,False
768,delta,PSC,graph_program,0.1374206244945526,False
10330,delta,PSC,graph_program,0.1699494868516922,False
14761,delta,PSC,graph_program,0.23422719538211823,False
6618,delta,PSC,graph_program,0.32983580231666565,False
621,delta,PSC,graph_program,0.18138685822486877,False
3491,PP,PSC,graph_program,0.3218534290790558,False
11900,PP,PSC,graph_program,0.1448955088853836,False
1019,PP,PSC,graph_program,0.18410290777683258,False
14769,PP,PSC,graph_program,0.11815445870161057,False
13219,PP,PSC,graph_program,0.12529368698596954,False
14779,PP,PSC,graph_program,0.14590372145175934,False
14786,PP,PSC,graph_program,0.3632948398590088,False
8219,PP,PSC,graph_program,0.2862531840801239,False
8512,PP,PSC,graph_program,0.13050371408462524,False
1426,PP,PSC,graph_program,0.2567610442638397,False
12353,PP,PSC,graph_program,0.20296956598758698,False
2762,PP,PSC,graph_program,0.1996510624885559,False
8571,PP,PSC,graph_program,0.18999990820884705,False
12807,PP,PSC,graph_program,0.14881452918052673,False
2158,PP,PSC,graph_program,0.20414865016937256,False
7418,PP,PSC,graph_program,0.16118092834949493,False
11562,PP,PSC,graph_program,0.19134610891342163,False
13118,PP,PSC,graph_program,0.14913059771060944,False
11535,PP,PSC,graph_program,0.2028658539056778,False
13172,PP,PSC,graph_program,0.13207849860191345,False
11624,PP,PSC,graph_program,0.19781634211540222,False
7662,PP,PSC,graph_program,0.13359761238098145,False
12018,PP,PSC,graph_program,0.17588111758232117,False
14793,PP,PSC,graph_program,0.1913827508687973,False
12817,acinar,PSC,graph_program,0.321315199136734,False
3674,acinar,PSC,graph_program,0.18603573739528656,False
6361,acinar,PSC,graph_program,0.1281224638223648,False
4635,acinar,PSC,graph_program,0.2162683755159378,False
12682,acinar,PSC,graph_program,0.08908375352621078,False
13047,acinar,PSC,graph_program,0.2431730031967163,False
5387,acinar,PSC,graph_program,0.09997604787349701,False
4004,acinar,PSC,graph_program,0.0,False
12109,acinar,PSC,graph_program,0.08050286769866943,False
967,acinar,PSC,graph_program,0.34875696897506714,False
3668,acinar,PSC,graph_program,0.05940893664956093,False
12025,acinar,PSC,graph_program,0.23212756216526031,False
6406,acinar,PSC,graph_program,0.11104854941368103,False
5525,acinar,PSC,graph_program,0.2221224159002304,False
9470,acinar,PSC,graph_program,0.09190809726715088,False
9395,acinar,PSC,graph_program,0.1332823783159256,False
5429,acinar,PSC,graph_program,0.10269617289304733,False
10189,acinar,PSC,graph_program,0.45448189973831177,False
5543,acinar,PSC,graph_program,0.1767212152481079,False
5070,acinar,PSC,graph_program,0.10120871663093567,False
10342,acinar,PSC,graph_program,0.17246674001216888,False
689,acinar,PSC,graph_program,0.19424471259117126,False
11652,acinar,PSC,graph_program,0.09483388066291809,False
12147,acinar,PSC,graph_program,0.24282315373420715,False
1950,ductal,PSC,graph_program,0.06501762568950653,False
12328,ductal,PSC,graph_program,0.5558279752731323,False
5681,ductal,PSC,graph_program,0.08174735307693481,False
10411,ductal,PSC,graph_program,0.5180876851081848,False
7270,ductal,PSC,graph_program,0.5791860222816467,False
7429,ductal,PSC,graph_program,0.39442968368530273,False
12788,ductal,PSC,graph_program,0.1899508684873581,False
7524,ductal,PSC,graph_program,0.43767502903938293,False
60,ductal,PSC,graph_program,0.41284120082855225,False
6655,ductal,PSC,graph_program,0.1664145290851593,False
10326,ductal,PSC,graph_program,0.41203346848487854,False
8510,ductal,PSC,graph_program,0.15787696838378906,False
3750,ductal,PSC,graph_program,0.09884550422430038,False
406,ductal,PSC,graph_program,0.17977061867713928,False
12553,ductal,PSC,graph_program,0.41382065415382385,False
4274,ductal,PSC,graph_program,0.1585330367088318,False
2091,ductal,PSC,graph_program,0.15891391038894653,False
9419,ductal,PSC,graph_program,0.49059784412384033,False
7616,ductal,PSC,graph_program,0.5337529182434082,False
5735,ductal,PSC,graph_program,0.14313173294067383,False
10382,ductal,PSC,graph_program,0.37913063168525696,False
13013,ductal,PSC,graph_program,0.6714989542961121,False
12462,ductal,PSC,graph_program,0.3657190501689911,False
10001,ductal,PSC,graph_program,0.4091514050960541,False
7128,PSC,PSC,graph_program,0.516011655330658,True
1725,PSC,PSC,graph_program,0.4632702171802521,True
6832,PSC,PSC,graph_program,0.969916820526123,True
8160,PSC,PSC,graph_program,0.3051762878894806,True
9979,PSC,PSC,graph_program,1.1463501453399658,True
4301,PSC,PSC,graph_program,0.4008713960647583,True
8871,PSC,PSC,graph_program,0.5340170860290527,True
1149,PSC,PSC,graph_program,0.7750306725502014,True
7024,PSC,PSC,graph_program,0.5260205864906311,True
11756,PSC,PSC,graph_program,0.993191659450531,True
1834,PSC,PSC,graph_program,0.6633701324462891,True
6786,PSC,PSC,graph_program,0.38600021600723267,True
6225,PSC,PSC,graph_program,0.6211533546447754,True
1381,PSC,PSC,graph_program,0.3552350401878357,True
4319,PSC,PSC,graph_program,0.3397410809993744,True
6971,PSC,PSC,graph_program,1.5627472400665283,True
4740,PSC,PSC,graph_program,1.9474397897720337,True
211,PSC,PSC,graph_program,0.4806750416755676,True
3620,PSC,PSC,graph_program,1.7690335512161255,True
346,PSC,PSC,graph_program,0.5044233798980713,True
2573,PSC,PSC,graph_program,1.7543195486068726,True
10181,PSC,PSC,graph_program,0.6029623746871948,True
5261,PSC,PSC,graph_program,1.4780309200286865,True
7115,PSC,PSC,graph_program,0.29875415563583374,True
1183,endothelial,PSC,graph_program,0.8416065573692322,False
550,endothelial,PSC,graph_program,0.0,False
3582,endothelial,PSC,graph_program,0.2812025845050812,False
4335,endothelial,PSC,graph_program,0.21487143635749817,False
4874,endothelial,PSC,graph_program,0.17017436027526855,False
4506,endothelial,PSC,graph_program,0.13429604470729828,False
4354,endothelial,PSC,graph_program,0.11788135021924973,False
8660,endothelial,PSC,graph_program,0.3314162790775299,False
522,endothelial,PSC,graph_program,0.18943850696086884,False
1752,endothelial,PSC,graph_program,0.20061397552490234,False
1189,endothelial,PSC,graph_program,0.0,False
5744,endothelial,PSC,graph_program,0.202167347073555,False
5807,endothelial,PSC,graph_program,0.416431188583374,False
5357,endothelial,PSC,graph_program,0.1641344577074051,False
5318,endothelial,PSC,graph_program,0.17033511400222778,False
3364,endothelial,PSC,graph_program,0.5463220477104187,False
426,endothelial,PSC,graph_program,0.15182802081108093,False
876,endothelial,PSC,graph_program,0.12173666059970856,False
656,endothelial,PSC,graph_program,0.07346759736537933,False
11965,endothelial,PSC,graph_program,0.10600829869508743,False
6292,endothelial,PSC,graph_program,0.34554368257522583,False
2939,endothelial,PSC,graph_program,0.4411739110946655,False
11260,endothelial,PSC,graph_program,0.10148610174655914,False
6251,endothelial,PSC,graph_program,0.16235794126987457,False
12729,alpha,PSC,expression_matched_random,0.22952795028686523,False
12523,alpha,PSC,expression_matched_random,0.3725714385509491,False
11433,alpha,PSC,expression_matched_random,0.3109292984008789,False
3061,alpha,PSC,expression_matched_random,0.586098849773407,False
14729,alpha,PSC,expression_matched_random,0.34915727376937866,False
1380,alpha,PSC,expression_matched_random,0.3846426010131836,False
14556,alpha,PSC,expression_matched_random,0.390503466129303,False
4412,alpha,PSC,expression_matched_random,0.3318559527397156,False
7101,alpha,PSC,expression_matched_random,0.24840587377548218,False
361,alpha,PSC,expression_matched_random,0.0,False
6542,alpha,PSC,expression_matched_random,0.0,False
14404,alpha,PSC,expression_matched_random,0.3544231653213501,False
5904,alpha,PSC,expression_matched_random,0.4990731477737427,False
8761,alpha,PSC,expression_matched_random,0.25951823592185974,False
10672,alpha,PSC,expression_matched_random,0.22495855391025543,False
13722,alpha,PSC,expression_matched_random,0.3353014886379242,False
4414,alpha,PSC,expression_matched_random,0.0,False
12293,alpha,PSC,expression_matched_random,0.3682006001472473,False
953,alpha,PSC,expression_matched_random,0.16690663993358612,False
2036,alpha,PSC,expression_matched_random,0.4001266658306122,False
10219,alpha,PSC,expression_matched_random,0.232666015625,False
222,alpha,PSC,expression_matched_random,0.41245272755622864,False
10056,alpha,PSC,expression_matched_random,0.2313472330570221,False
7697,alpha,PSC,expression_matched_random,0.4877583086490631,False
6437,beta,PSC,expression_matched_random,0.6112534403800964,False
1066,beta,PSC,expression_matched_random,0.45303574204444885,False
1750,beta,PSC,expression_matched_random,0.24681194126605988,False
3752,beta,PSC,expression_matched_random,0.21474647521972656,False
9079,beta,PSC,expression_matched_random,0.41415882110595703,False
1016,beta,PSC,expression_matched_random,0.5204471349716187,False
13091,beta,PSC,expression_matched_random,0.46874234080314636,False
6547,beta,PSC,expression_matched_random,0.5244433879852295,False
10949,beta,PSC,expression_matched_random,0.168267622590065,False
5924,beta,PSC,expression_matched_random,0.6206879615783691,False
6976,beta,PSC,expression_matched_random,0.7112889289855957,False
9136,beta,PSC,expression_matched_random,0.44502532482147217,False
5602,beta,PSC,expression_matched_random,0.5056681632995605,False
7783,beta,PSC,expression_matched_random,0.5017105340957642,False
108,beta,PSC,expression_matched_random,0.3395410180091858,False
5798,beta,PSC,expression_matched_random,0.34693026542663574,False
9243,beta,PSC,expression_matched_random,0.3454510569572449,False
10546,beta,PSC,expression_matched_random,0.3678581416606903,False
4855,beta,PSC,expression_matched_random,0.4245849847793579,False
1726,beta,PSC,expression_matched_random,0.5355762839317322,False
10757,beta,PSC,expression_matched_random,0.11149066686630249,False
13480,beta,PSC,expression_matched_random,0.3683333396911621,False
7667,beta,PSC,expression_matched_random,0.47629454731941223,False
10753,beta,PSC,expression_matched_random,0.2875894606113434,False
6476,delta,PSC,expression_matched_random,0.23794706165790558,False
10143,delta,PSC,expression_matched_random,0.24557730555534363,False
8918,delta,PSC,expression_matched_random,0.4185543656349182,False
8000,delta,PSC,expression_matched_random,0.41964825987815857,False
1924,delta,PSC,expression_matched_random,0.4209032356739044,False
7319,delta,PSC,expression_matched_random,0.2808757722377777,False
10564,delta,PSC,expression_matched_random,0.3737669587135315,False
1202,delta,PSC,expression_matched_random,0.4758046567440033,False
1660,delta,PSC,expression_matched_random,0.6366841197013855,False
1942,delta,PSC,expression_matched_random,0.3985491991043091,False
73,delta,PSC,expression_matched_random,0.32162049412727356,False
7966,delta,PSC,expression_matched_random,0.40020644664764404,False
10226,delta,PSC,expression_matched_random,0.3827725350856781,False
10387,delta,PSC,expression_matched_random,0.21668598055839539,False
11086,delta,PSC,expression_matched_random,0.10885459929704666,False
2888,delta,PSC,expression_matched_random,0.18712930381298065,False
3157,delta,PSC,expression_matched_random,0.5027652382850647,False
1748,delta,PSC,expression_matched_random,0.4984416663646698,False
7407,delta,PSC,expression_matched_random,0.39062175154685974,False
768,delta,PSC,expression_matched_random,0.5203678011894226,False
10330,delta,PSC,expression_matched_random,0.3379373252391815,False
14761,delta,PSC,expression_matched_random,0.26308673620224,False
6618,delta,PSC,expression_matched_random,0.19519823789596558,False
621,delta,PSC,expression_matched_random,0.48521989583969116,False
3491,PP,PSC,expression_matched_random,0.22641891241073608,False
11900,PP,PSC,expression_matched_random,0.4128364324569702,False
1019,PP,PSC,expression_matched_random,0.6482821106910706,False
14769,PP,PSC,expression_matched_random,0.3305370807647705,False
13219,PP,PSC,expression_matched_random,0.46656563878059387,False
14779,PP,PSC,expression_matched_random,0.42811208963394165,False
14786,PP,PSC,expression_matched_random,0.5122159123420715,False
8219,PP,PSC,expression_matched_random,0.2803022265434265,False
8512,PP,PSC,expression_matched_random,0.24408456683158875,False
1426,PP,PSC,expression_matched_random,0.3660420775413513,False
12353,PP,PSC,expression_matched_random,0.2779962122440338,False
2762,PP,PSC,expression_matched_random,0.4543672502040863,False
8571,PP,PSC,expression_matched_random,0.3332001268863678,False
12807,PP,PSC,expression_matched_random,0.3563939034938812,False
2158,PP,PSC,expression_matched_random,0.24889862537384033,False
7418,PP,PSC,expression_matched_random,0.3422389328479767,False
11562,PP,PSC,expression_matched_random,0.2844265401363373,False
13118,PP,PSC,expression_matched_random,0.28709614276885986,False
11535,PP,PSC,expression_matched_random,0.2664576768875122,False
13172,PP,PSC,expression_matched_random,0.33816689252853394,False
11624,PP,PSC,expression_matched_random,0.27633216977119446,False
7662,PP,PSC,expression_matched_random,0.6237324476242065,False
12018,PP,PSC,expression_matched_random,0.25771188735961914,False
14793,PP,PSC,expression_matched_random,0.4201740026473999,False
12817,acinar,PSC,expression_matched_random,0.32903775572776794,False
3674,acinar,PSC,expression_matched_random,0.5768307447433472,False
6361,acinar,PSC,expression_matched_random,0.32838696241378784,False
4635,acinar,PSC,expression_matched_random,0.6238677501678467,False
12682,acinar,PSC,expression_matched_random,0.36048686504364014,False
13047,acinar,PSC,expression_matched_random,0.1703217774629593,False
5387,acinar,PSC,expression_matched_random,0.5225659012794495,False
4004,acinar,PSC,expression_matched_random,0.7295712232589722,False
12109,acinar,PSC,expression_matched_random,0.33689558506011963,False
967,acinar,PSC,expression_matched_random,0.3941445052623749,False
3668,acinar,PSC,expression_matched_random,0.4991300404071808,False
12025,acinar,PSC,expression_matched_random,0.4757104516029358,False
6406,acinar,PSC,expression_matched_random,0.2961314618587494,False
5525,acinar,PSC,expression_matched_random,0.48365530371665955,False
9470,acinar,PSC,expression_matched_random,0.3937546908855438,False
9395,acinar,PSC,expression_matched_random,1.491450548171997,False
5429,acinar,PSC,expression_matched_random,0.41180580854415894,False
10189,acinar,PSC,expression_matched_random,0.3018530309200287,False
5543,acinar,PSC,expression_matched_random,0.5191216468811035,False
5070,acinar,PSC,expression_matched_random,0.5837483406066895,False
10342,acinar,PSC,expression_matched_random,0.3350856602191925,False
689,acinar,PSC,expression_matched_random,0.5259301662445068,False
11652,acinar,PSC,expression_matched_random,0.4007295072078705,False
12147,acinar,PSC,expression_matched_random,0.2385459840297699,False
1950,ductal,PSC,expression_matched_random,0.30228307843208313,False
12328,ductal,PSC,expression_matched_random,0.41023996472358704,False
5681,ductal,PSC,expression_matched_random,0.5268707871437073,False
10411,ductal,PSC,expression_matched_random,0.2510494589805603,False
7270,ductal,PSC,expression_matched_random,0.4264863431453705,False
7429,ductal,PSC,expression_matched_random,0.3855532109737396,False
12788,ductal,PSC,expression_matched_random,0.3264487385749817,False
7524,ductal,PSC,expression_matched_random,0.3532411754131317,False
60,ductal,PSC,expression_matched_random,0.4533395767211914,False
6655,ductal,PSC,expression_matched_random,0.3957855999469757,False
10326,ductal,PSC,expression_matched_random,0.38557448983192444,False
8510,ductal,PSC,expression_matched_random,0.35246479511260986,False
3750,ductal,PSC,expression_matched_random,0.42559394240379333,False
406,ductal,PSC,expression_matched_random,0.41926518082618713,False
12553,ductal,PSC,expression_matched_random,0.28793424367904663,False
4274,ductal,PSC,expression_matched_random,0.5250287652015686,False
2091,ductal,PSC,expression_matched_random,0.4393165409564972,False
9419,ductal,PSC,expression_matched_random,0.4212833046913147,False
7616,ductal,PSC,expression_matched_random,0.3424600660800934,False
5735,ductal,PSC,expression_matched_random,0.4521872401237488,False
10382,ductal,PSC,expression_matched_random,0.3654000163078308,False
13013,ductal,PSC,expression_matched_random,0.3575843572616577,False
12462,ductal,PSC,expression_matched_random,0.24264472723007202,False
10001,ductal,PSC,expression_matched_random,0.3333410620689392,False
7128,PSC,PSC,expression_matched_random,0.3567044138908386,True
1725,PSC,PSC,expression_matched_random,0.31028714776039124,True
6832,PSC,PSC,expression_matched_random,0.442734032869339,True
8160,PSC,PSC,expression_matched_random,0.302275687456131,True
9979,PSC,PSC,expression_matched_random,0.38572263717651367,True
4301,PSC,PSC,expression_matched_random,0.7004643082618713,True
8871,PSC,PSC,expression_matched_random,0.4055871367454529,True
1149,PSC,PSC,expression_matched_random,0.657447874546051,True
7024,PSC,PSC,expression_matched_random,0.5963194370269775,True
11756,PSC,PSC,expression_matched_random,0.3453742265701294,True
1834,PSC,PSC,expression_matched_random,0.3764265477657318,True
6786,PSC,PSC,expression_matched_random,0.5070274472236633,True
6225,PSC,PSC,expression_matched_random,0.5621033906936646,True
1381,PSC,PSC,expression_matched_random,0.37541693449020386,True
4319,PSC,PSC,expression_matched_random,0.2509725093841553,True
6971,PSC,PSC,expression_matched_random,0.5517650842666626,True
4740,PSC,PSC,expression_matched_random,0.4625982940196991,True
211,PSC,PSC,expression_matched_random,0.3806225061416626,True
3620,PSC,PSC,expression_matched_random,0.7012033462524414,True
346,PSC,PSC,expression_matched_random,0.3540841341018677,True
2573,PSC,PSC,expression_matched_random,0.26759904623031616,True
10181,PSC,PSC,expression_matched_random,0.2892986238002777,True
5261,PSC,PSC,expression_matched_random,0.43274351954460144,True
7115,PSC,PSC,expression_matched_random,0.39455410838127136,True
1183,endothelial,PSC,expression_matched_random,0.9166724681854248,False
550,endothelial,PSC,expression_matched_random,0.7277488708496094,False
3582,endothelial,PSC,expression_matched_random,0.9313453435897827,False
4335,endothelial,PSC,expression_matched_random,0.6299079060554504,False
4874,endothelial,PSC,expression_matched_random,0.6270025372505188,False
4506,endothelial,PSC,expression_matched_random,0.5607435703277588,False
4354,endothelial,PSC,expression_matched_random,0.7182589769363403,False
8660,endothelial,PSC,expression_matched_random,0.477856308221817,False
522,endothelial,PSC,expression_matched_random,0.4935914874076843,False
1752,endothelial,PSC,expression_matched_random,0.6026929020881653,False
1189,endothelial,PSC,expression_matched_random,0.0,False
5744,endothelial,PSC,expression_matched_random,0.5209723711013794,False
5807,endothelial,PSC,expression_matched_random,0.15623115003108978,False
5357,endothelial,PSC,expression_matched_random,0.5559535026550293,False
5318,endothelial,PSC,expression_matched_random,0.44711318612098694,False
3364,endothelial,PSC,expression_matched_random,0.9036114811897278,False
426,endothelial,PSC,expression_matched_random,0.7682613134384155,False
876,endothelial,PSC,expression_matched_random,0.6493757367134094,False
656,endothelial,PSC,expression_matched_random,0.5206616520881653,False
11965,endothelial,PSC,expression_matched_random,0.5570731163024902,False
6292,endothelial,PSC,expression_matched_random,0.6714824438095093,False
2939,endothelial,PSC,expression_matched_random,1.087915062904358,False
11260,endothelial,PSC,expression_matched_random,0.313320130109787,False
6251,endothelial,PSC,expression_matched_random,0.6001149415969849,False
12729,alpha,endothelial,graph_program,0.21286271512508392,False
12523,alpha,endothelial,graph_program,0.2856597900390625,False
11433,alpha,endothelial,graph_program,0.18407785892486572,False
3061,alpha,endothelial,graph_program,0.4211703836917877,False
14729,alpha,endothelial,graph_program,0.0,False
1380,alpha,endothelial,graph_program,0.3302055895328522,False
14556,alpha,endothelial,graph_program,0.23651085793972015,False
4412,alpha,endothelial,graph_program,0.4719191789627075,False
7101,alpha,endothelial,graph_program,0.0,False
361,alpha,endothelial,graph_program,0.25456228852272034,False
6542,alpha,endothelial,graph_program,0.0,False
14404,alpha,endothelial,graph_program,0.28319424390792847,False
5904,alpha,endothelial,graph_program,0.3056834042072296,False
8761,alpha,endothelial,graph_program,0.23613373935222626,False
10672,alpha,endothelial,graph_program,0.2038692682981491,False
13722,alpha,endothelial,graph_program,0.12663938105106354,False
4414,alpha,endothelial,graph_program,0.2677186131477356,False
12293,alpha,endothelial,graph_program,0.2606638967990875,False
953,alpha,endothelial,graph_program,0.305329293012619,False
2036,alpha,endothelial,graph_program,0.21420706808567047,False
10219,alpha,endothelial,graph_program,0.19502651691436768,False
222,alpha,endothelial,graph_program,0.1591380089521408,False
10056,alpha,endothelial,graph_program,0.2791520655155182,False
7697,alpha,endothelial,graph_program,0.0,False
6437,beta,endothelial,graph_program,0.2891537547111511,False
1066,beta,endothelial,graph_program,0.0,False
1750,beta,endothelial,graph_program,0.0,False
3752,beta,endothelial,graph_program,0.1738113909959793,False
9079,beta,endothelial,graph_program,0.20182068645954132,False
1016,beta,endothelial,graph_program,0.0,False
13091,beta,endothelial,graph_program,0.14942273497581482,False
6547,beta,endothelial,graph_program,0.24103060364723206,False
10949,beta,endothelial,graph_program,0.16752676665782928,False
5924,beta,endothelial,graph_program,0.23858241736888885,False
6976,beta,endothelial,graph_program,0.0,False
9136,beta,endothelial,graph_program,0.13717058300971985,False
5602,beta,endothelial,graph_program,0.19366003572940826,False
7783,beta,endothelial,graph_program,0.17167967557907104,False
108,beta,endothelial,graph_program,0.1507115513086319,False
5798,beta,endothelial,graph_program,0.0,False
9243,beta,endothelial,graph_program,0.4364732801914215,False
10546,beta,endothelial,graph_program,0.19976316392421722,False
4855,beta,endothelial,graph_program,0.1400807499885559,False
1726,beta,endothelial,graph_program,0.0,False
10757,beta,endothelial,graph_program,0.15188062191009521,False
13480,beta,endothelial,graph_program,0.0,False
7667,beta,endothelial,graph_program,0.0,False
10753,beta,endothelial,graph_program,0.17473722994327545,False
6476,delta,endothelial,graph_program,0.0,False
10143,delta,endothelial,graph_program,0.09783684462308884,False
8918,delta,endothelial,graph_program,0.16930881142616272,False
8000,delta,endothelial,graph_program,0.2766455113887787,False
1924,delta,endothelial,graph_program,0.0,False
7319,delta,endothelial,graph_program,0.4107479453086853,False
10564,delta,endothelial,graph_program,0.12487003952264786,False
1202,delta,endothelial,graph_program,0.16928093135356903,False
1660,delta,endothelial,graph_program,0.0,False
1942,delta,endothelial,graph_program,0.2156517654657364,False
73,delta,endothelial,graph_program,0.27467334270477295,False
7966,delta,endothelial,graph_program,0.23275743424892426,False
10226,delta,endothelial,graph_program,0.17520378530025482,False
10387,delta,endothelial,graph_program,0.11363758891820908,False
11086,delta,endothelial,graph_program,0.15443724393844604,False
2888,delta,endothelial,graph_program,0.2928588390350342,False
3157,delta,endothelial,graph_program,0.0,False
1748,delta,endothelial,graph_program,0.46970808506011963,False
7407,delta,endothelial,graph_program,0.3559805154800415,False
768,delta,endothelial,graph_program,0.24095460772514343,False
10330,delta,endothelial,graph_program,0.22885355353355408,False
14761,delta,endothelial,graph_program,0.3790813982486725,False
6618,delta,endothelial,graph_program,0.5708135962486267,False
621,delta,endothelial,graph_program,0.37708133459091187,False
3491,PP,endothelial,graph_program,0.48395177721977234,False
11900,PP,endothelial,graph_program,0.31279700994491577,False
1019,PP,endothelial,graph_program,0.4253433346748352,False
14769,PP,endothelial,graph_program,0.258497029542923,False
13219,PP,endothelial,graph_program,0.21408861875534058,False
14779,PP,endothelial,graph_program,0.2070559412240982,False
14786,PP,endothelial,graph_program,0.30344274640083313,False
8219,PP,endothelial,graph_program,0.2143065333366394,False
8512,PP,endothelial,graph_program,0.1800878494977951,False
1426,PP,endothelial,graph_program,0.0,False
12353,PP,endothelial,graph_program,0.22315984964370728,False
2762,PP,endothelial,graph_program,0.2717278003692627,False
8571,PP,endothelial,graph_program,0.09699621051549911,False
12807,PP,endothelial,graph_program,0.18064777553081512,False
2158,PP,endothelial,graph_program,0.33022937178611755,False
7418,PP,endothelial,graph_program,0.23307466506958008,False
11562,PP,endothelial,graph_program,0.18628214299678802,False
13118,PP,endothelial,graph_program,0.216353178024292,False
11535,PP,endothelial,graph_program,0.24585779011249542,False
13172,PP,endothelial,graph_program,0.18680816888809204,False
11624,PP,endothelial,graph_program,0.2151026874780655,False
7662,PP,endothelial,graph_program,0.3540744483470917,False
12018,PP,endothelial,graph_program,0.15904559195041656,False
14793,PP,endothelial,graph_program,0.17083962261676788,False
12817,acinar,endothelial,graph_program,0.10783661901950836,False
3674,acinar,endothelial,graph_program,0.16018353402614594,False
6361,acinar,endothelial,graph_program,0.11360609531402588,False
4635,acinar,endothelial,graph_program,0.09138228744268417,False
12682,acinar,endothelial,graph_program,0.1167781800031662,False
13047,acinar,endothelial,graph_program,0.26523423194885254,False
5387,acinar,endothelial,graph_program,0.12538224458694458,False
4004,acinar,endothelial,graph_program,0.0,False
12109,acinar,endothelial,graph_program,0.06789708137512207,False
967,acinar,endothelial,graph_program,0.22226999700069427,False
3668,acinar,endothelial,graph_program,0.1306924670934677,False
12025,acinar,endothelial,graph_program,0.25411444902420044,False
6406,acinar,endothelial,graph_program,0.13241618871688843,False
5525,acinar,endothelial,graph_program,0.0,False
9470,acinar,endothelial,graph_program,0.14012274146080017,False
9395,acinar,endothelial,graph_program,0.1404748111963272,False
5429,acinar,endothelial,graph_program,0.09801368415355682,False
10189,acinar,endothelial,graph_program,0.1635262817144394,False
5543,acinar,endothelial,graph_program,0.10547492653131485,False
5070,acinar,endothelial,graph_program,0.1555546671152115,False
10342,acinar,endothelial,graph_program,0.17545554041862488,False
689,acinar,endothelial,graph_program,0.16001391410827637,False
11652,acinar,endothelial,graph_program,0.16893994808197021,False
12147,acinar,endothelial,graph_program,0.2688259780406952,False
1950,ductal,endothelial,graph_program,0.0751245990395546,False
12328,ductal,endothelial,graph_program,0.5648490190505981,False
5681,ductal,endothelial,graph_program,0.1905132234096527,False
10411,ductal,endothelial,graph_program,0.5095090866088867,False
7270,ductal,endothelial,graph_program,0.6020001769065857,False
7429,ductal,endothelial,graph_program,0.399626225233078,False
12788,ductal,endothelial,graph_program,0.21391409635543823,False
7524,ductal,endothelial,graph_program,0.42778030037879944,False
60,ductal,endothelial,graph_program,0.4485750198364258,False
6655,ductal,endothelial,graph_program,0.21529626846313477,False
10326,ductal,endothelial,graph_program,0.4554518163204193,False
8510,ductal,endothelial,graph_program,0.1482548713684082,False
3750,ductal,endothelial,graph_program,0.18293017148971558,False
406,ductal,endothelial,graph_program,0.18684804439544678,False
12553,ductal,endothelial,graph_program,0.4511755704879761,False
4274,ductal,endothelial,graph_program,0.48325932025909424,False
2091,ductal,endothelial,graph_program,0.23790936172008514,False
9419,ductal,endothelial,graph_program,0.5338208675384521,False
7616,ductal,endothelial,graph_program,0.47802790999412537,False
5735,ductal,endothelial,graph_program,0.2587192952632904,False
10382,ductal,endothelial,graph_program,0.38995227217674255,False
13013,ductal,endothelial,graph_program,0.6844900846481323,False
12462,ductal,endothelial,graph_program,0.4387160539627075,False
10001,ductal,endothelial,graph_program,0.4611162543296814,False
7128,PSC,endothelial,graph_program,0.37675711512565613,False
1725,PSC,endothelial,graph_program,0.4905019700527191,False
6832,PSC,endothelial,graph_program,0.38326889276504517,False
8160,PSC,endothelial,graph_program,0.31634703278541565,False
9979,PSC,endothelial,graph_program,0.21725289523601532,False
4301,PSC,endothelial,graph_program,0.30808940529823303,False
8871,PSC,endothelial,graph_program,0.37173306941986084,False
1149,PSC,endothelial,graph_program,0.2865332067012787,False
7024,PSC,endothelial,graph_program,0.3042178153991699,False
11756,PSC,endothelial,graph_program,0.24574369192123413,False
1834,PSC,endothelial,graph_program,0.9650359153747559,False
6786,PSC,endothelial,graph_program,0.2577032148838043,False
6225,PSC,endothelial,graph_program,0.35245800018310547,False
1381,PSC,endothelial,graph_program,0.26435157656669617,False
4319,PSC,endothelial,graph_program,0.23347361385822296,False
6971,PSC,endothelial,graph_program,0.3653732240200043,False
4740,PSC,endothelial,graph_program,0.1803656369447708,False
211,PSC,endothelial,graph_program,0.24717317521572113,False
3620,PSC,endothelial,graph_program,0.4191924035549164,False
346,PSC,endothelial,graph_program,0.1868196427822113,False
2573,PSC,endothelial,graph_program,0.43003448843955994,False
10181,PSC,endothelial,graph_program,0.2701389193534851,False
5261,PSC,endothelial,graph_program,0.40195232629776,False
7115,PSC,endothelial,graph_program,0.29246288537979126,False
1183,endothelial,endothelial,graph_program,1.1091581583023071,True
550,endothelial,endothelial,graph_program,0.7270042300224304,True
3582,endothelial,endothelial,graph_program,0.8575025200843811,True
4335,endothelial,endothelial,graph_program,0.49974122643470764,True
4874,endothelial,endothelial,graph_program,0.7042731046676636,True
4506,endothelial,endothelial,graph_program,1.016767978668213,True
4354,endothelial,endothelial,graph_program,0.7540746927261353,True
8660,endothelial,endothelial,graph_program,0.8408036231994629,True
522,endothelial,endothelial,graph_program,0.7509108185768127,True
1752,endothelial,endothelial,graph_program,0.7313384413719177,True
1189,endothelial,endothelial,graph_program,0.6909759640693665,True
5744,endothelial,endothelial,graph_program,0.5142157077789307,True
5807,endothelial,endothelial,graph_program,0.508112907409668,True
5357,endothelial,endothelial,graph_program,0.9998064041137695,True
5318,endothelial,endothelial,graph_program,0.7299728989601135,True
3364,endothelial,endothelial,graph_program,0.8902684450149536,True
426,endothelial,endothelial,graph_program,0.6405619382858276,True
876,endothelial,endothelial,graph_program,0.7126986384391785,True
656,endothelial,endothelial,graph_program,0.48619529604911804,True
11965,endothelial,endothelial,graph_program,0.6887248158454895,True
6292,endothelial,endothelial,graph_program,0.8773574829101562,True
2939,endothelial,endothelial,graph_program,0.6178457736968994,True
11260,endothelial,endothelial,graph_program,2.2268764972686768,True
6251,endothelial,endothelial,graph_program,1.0807585716247559,True
12729,alpha,endothelial,expression_matched_random,0.3248836100101471,False
12523,alpha,endothelial,expression_matched_random,0.29369598627090454,False
11433,alpha,endothelial,expression_matched_random,0.257425457239151,False
3061,alpha,endothelial,expression_matched_random,0.33081167936325073,False
14729,alpha,endothelial,expression_matched_random,0.37928807735443115,False
1380,alpha,endothelial,expression_matched_random,0.2841329872608185,False
14556,alpha,endothelial,expression_matched_random,0.4445613622665405,False
4412,alpha,endothelial,expression_matched_random,0.2608891725540161,False
7101,alpha,endothelial,expression_matched_random,0.24840587377548218,False
361,alpha,endothelial,expression_matched_random,0.3199995756149292,False
6542,alpha,endothelial,expression_matched_random,0.1345924288034439,False
14404,alpha,endothelial,expression_matched_random,0.35275888442993164,False
5904,alpha,endothelial,expression_matched_random,0.44651567935943604,False
8761,alpha,endothelial,expression_matched_random,0.10628446936607361,False
10672,alpha,endothelial,expression_matched_random,0.21919004619121552,False
13722,alpha,endothelial,expression_matched_random,0.42614245414733887,False
4414,alpha,endothelial,expression_matched_random,0.20787107944488525,False
12293,alpha,endothelial,expression_matched_random,0.337472140789032,False
953,alpha,endothelial,expression_matched_random,0.33927109837532043,False
2036,alpha,endothelial,expression_matched_random,0.09279493987560272,False
10219,alpha,endothelial,expression_matched_random,0.2429122030735016,False
222,alpha,endothelial,expression_matched_random,0.21414737403392792,False
10056,alpha,endothelial,expression_matched_random,0.30267173051834106,False
7697,alpha,endothelial,expression_matched_random,0.33039990067481995,False
6437,beta,endothelial,expression_matched_random,0.17729343473911285,False
1066,beta,endothelial,expression_matched_random,0.4898662865161896,False
1750,beta,endothelial,expression_matched_random,0.5680071711540222,False
3752,beta,endothelial,expression_matched_random,0.2765587866306305,False
9079,beta,endothelial,expression_matched_random,0.25722771883010864,False
1016,beta,endothelial,expression_matched_random,0.42221081256866455,False
13091,beta,endothelial,expression_matched_random,0.18445318937301636,False
6547,beta,endothelial,expression_matched_random,0.19128064811229706,False
10949,beta,endothelial,expression_matched_random,0.18924970924854279,False
5924,beta,endothelial,expression_matched_random,0.4803916811943054,False
6976,beta,endothelial,expression_matched_random,0.0,False
9136,beta,endothelial,expression_matched_random,0.20135657489299774,False
5602,beta,endothelial,expression_matched_random,0.2548261284828186,False
7783,beta,endothelial,expression_matched_random,0.13005760312080383,False
108,beta,endothelial,expression_matched_random,0.277890682220459,False
5798,beta,endothelial,expression_matched_random,0.20671753585338593,False
9243,beta,endothelial,expression_matched_random,0.17170344293117523,False
10546,beta,endothelial,expression_matched_random,0.37980327010154724,False
4855,beta,endothelial,expression_matched_random,0.180942103266716,False
1726,beta,endothelial,expression_matched_random,0.0,False
10757,beta,endothelial,expression_matched_random,0.29931846261024475,False
13480,beta,endothelial,expression_matched_random,0.0,False
7667,beta,endothelial,expression_matched_random,0.0,False
10753,beta,endothelial,expression_matched_random,0.13731344044208527,False
6476,delta,endothelial,expression_matched_random,0.3583114743232727,False
10143,delta,endothelial,expression_matched_random,0.14256668090820312,False
8918,delta,endothelial,expression_matched_random,0.2317621409893036,False
8000,delta,endothelial,expression_matched_random,0.14446872472763062,False
1924,delta,endothelial,expression_matched_random,0.3035280704498291,False
7319,delta,endothelial,expression_matched_random,0.5894765257835388,False
10564,delta,endothelial,expression_matched_random,0.2520248293876648,False
1202,delta,endothelial,expression_matched_random,0.0,False
1660,delta,endothelial,expression_matched_random,0.0,False
1942,delta,endothelial,expression_matched_random,0.32752710580825806,False
73,delta,endothelial,expression_matched_random,0.3408893942832947,False
7966,delta,endothelial,expression_matched_random,0.1354549527168274,False
10226,delta,endothelial,expression_matched_random,0.2409164309501648,False
10387,delta,endothelial,expression_matched_random,0.18454550206661224,False
11086,delta,endothelial,expression_matched_random,0.2177909016609192,False
2888,delta,endothelial,expression_matched_random,0.18712930381298065,False
3157,delta,endothelial,expression_matched_random,0.4191504120826721,False
1748,delta,endothelial,expression_matched_random,0.0,False
7407,delta,endothelial,expression_matched_random,0.0,False
768,delta,endothelial,expression_matched_random,0.14931176602840424,False
10330,delta,endothelial,expression_matched_random,0.22423803806304932,False
14761,delta,endothelial,expression_matched_random,0.0,False
6618,delta,endothelial,expression_matched_random,0.2010481208562851,False
621,delta,endothelial,expression_matched_random,0.3081241250038147,False
3491,PP,endothelial,expression_matched_random,0.5854405760765076,False
11900,PP,endothelial,expression_matched_random,0.4103441536426544,False
1019,PP,endothelial,expression_matched_random,0.17174339294433594,False
14769,PP,endothelial,expression_matched_random,0.5497835278511047,False
13219,PP,endothelial,expression_matched_random,0.24665910005569458,False
14779,PP,endothelial,expression_matched_random,0.2597421705722809,False
14786,PP,endothelial,expression_matched_random,0.12569795548915863,False
8219,PP,endothelial,expression_matched_random,0.34296485781669617,False
8512,PP,endothelial,expression_matched_random,0.2942063510417938,False
1426,PP,endothelial,expression_matched_random,0.2562068700790405,False
12353,PP,endothelial,expression_matched_random,0.2780710756778717,False
2762,PP,endothelial,expression_matched_random,0.1809641420841217,False
8571,PP,endothelial,expression_matched_random,0.3714923858642578,False
12807,PP,endothelial,expression_matched_random,0.22434678673744202,False
2158,PP,endothelial,expression_matched_random,0.4777365028858185,False
7418,PP,endothelial,expression_matched_random,0.37704038619995117,False
11562,PP,endothelial,expression_matched_random,0.2524394690990448,False
13118,PP,endothelial,expression_matched_random,0.31774798035621643,False
11535,PP,endothelial,expression_matched_random,0.2711257338523865,False
13172,PP,endothelial,expression_matched_random,0.22535119950771332,False
11624,PP,endothelial,expression_matched_random,0.24122555553913116,False
7662,PP,endothelial,expression_matched_random,0.4106038808822632,False
12018,PP,endothelial,expression_matched_random,0.25125235319137573,False
14793,PP,endothelial,expression_matched_random,0.27947312593460083,False
12817,acinar,endothelial,expression_matched_random,2.06429386138916,False
3674,acinar,endothelial,expression_matched_random,0.40425795316696167,False
6361,acinar,endothelial,expression_matched_random,0.47158217430114746,False
4635,acinar,endothelial,expression_matched_random,0.5087050199508667,False
12682,acinar,endothelial,expression_matched_random,0.2875968813896179,False
13047,acinar,endothelial,expression_matched_random,2.1174240112304688,False
5387,acinar,endothelial,expression_matched_random,0.38832372426986694,False
4004,acinar,endothelial,expression_matched_random,0.31793859601020813,False
12109,acinar,endothelial,expression_matched_random,0.6373672485351562,False
967,acinar,endothelial,expression_matched_random,0.43837258219718933,False
3668,acinar,endothelial,expression_matched_random,0.34140700101852417,False
12025,acinar,endothelial,expression_matched_random,0.29551562666893005,False
6406,acinar,endothelial,expression_matched_random,0.23770348727703094,False
5525,acinar,endothelial,expression_matched_random,0.3907861113548279,False
9470,acinar,endothelial,expression_matched_random,0.34004485607147217,False
9395,acinar,endothelial,expression_matched_random,0.849266529083252,False
5429,acinar,endothelial,expression_matched_random,0.34362831711769104,False
10189,acinar,endothelial,expression_matched_random,3.5134599208831787,False
5543,acinar,endothelial,expression_matched_random,0.3513103723526001,False
5070,acinar,endothelial,expression_matched_random,0.5551841259002686,False
10342,acinar,endothelial,expression_matched_random,0.43780142068862915,False
689,acinar,endothelial,expression_matched_random,0.3517279028892517,False
11652,acinar,endothelial,expression_matched_random,0.21132448315620422,False
12147,acinar,endothelial,expression_matched_random,1.4161039590835571,False
1950,ductal,endothelial,expression_matched_random,2.994504451751709,False
12328,ductal,endothelial,expression_matched_random,0.37387558817863464,False
5681,ductal,endothelial,expression_matched_random,0.3265189230442047,False
10411,ductal,endothelial,expression_matched_random,0.41388553380966187,False
7270,ductal,endothelial,expression_matched_random,0.47868236899375916,False
7429,ductal,endothelial,expression_matched_random,0.43199995160102844,False
12788,ductal,endothelial,expression_matched_random,0.35573047399520874,False
7524,ductal,endothelial,expression_matched_random,0.4124268889427185,False
60,ductal,endothelial,expression_matched_random,0.4058920443058014,False
6655,ductal,endothelial,expression_matched_random,0.4785635769367218,False
10326,ductal,endothelial,expression_matched_random,0.5303915739059448,False
8510,ductal,endothelial,expression_matched_random,0.2809903919696808,False
3750,ductal,endothelial,expression_matched_random,0.2711937725543976,False
406,ductal,endothelial,expression_matched_random,0.3828876316547394,False
12553,ductal,endothelial,expression_matched_random,0.3312093913555145,False
4274,ductal,endothelial,expression_matched_random,0.37229055166244507,False
2091,ductal,endothelial,expression_matched_random,0.26888400316238403,False
9419,ductal,endothelial,expression_matched_random,0.2827354967594147,False
7616,ductal,endothelial,expression_matched_random,0.31798240542411804,False
5735,ductal,endothelial,expression_matched_random,0.3505809009075165,False
10382,ductal,endothelial,expression_matched_random,0.24323628842830658,False
13013,ductal,endothelial,expression_matched_random,0.3667813539505005,False
12462,ductal,endothelial,expression_matched_random,0.3222317397594452,False
10001,ductal,endothelial,expression_matched_random,0.517157256603241,False
7128,PSC,endothelial,expression_matched_random,0.40250062942504883,False
1725,PSC,endothelial,expression_matched_random,0.24863603711128235,False
6832,PSC,endothelial,expression_matched_random,0.8441385626792908,False
8160,PSC,endothelial,expression_matched_random,0.2501509189605713,False
9979,PSC,endothelial,expression_matched_random,0.14543883502483368,False
4301,PSC,endothelial,expression_matched_random,0.4819904565811157,False
8871,PSC,endothelial,expression_matched_random,0.278584748506546,False
1149,PSC,endothelial,expression_matched_random,0.0,False
7024,PSC,endothelial,expression_matched_random,0.34995535016059875,False
11756,PSC,endothelial,expression_matched_random,0.1709773987531662,False
1834,PSC,endothelial,expression_matched_random,0.4817022383213043,False
6786,PSC,endothelial,expression_matched_random,0.22291360795497894,False
6225,PSC,endothelial,expression_matched_random,0.45026955008506775,False
1381,PSC,endothelial,expression_matched_random,0.32679468393325806,False
4319,PSC,endothelial,expression_matched_random,0.26489928364753723,False
6971,PSC,endothelial,expression_matched_random,0.29506996273994446,False
4740,PSC,endothelial,expression_matched_random,0.22778315842151642,False
211,PSC,endothelial,expression_matched_random,0.21423973143100739,False
3620,PSC,endothelial,expression_matched_random,0.15593567490577698,False
346,PSC,endothelial,expression_matched_random,0.24735121428966522,False
2573,PSC,endothelial,expression_matched_random,0.16686104238033295,False
10181,PSC,endothelial,expression_matched_random,0.20638728141784668,False
5261,PSC,endothelial,expression_matched_random,0.20195023715496063,False
7115,PSC,endothelial,expression_matched_random,0.17080092430114746,False
1183,endothelial,endothelial,expression_matched_random,0.45316028594970703,True
550,endothelial,endothelial,expression_matched_random,0.2430741786956787,True
3582,endothelial,endothelial,expression_matched_random,0.32612332701683044,True
4335,endothelial,endothelial,expression_matched_random,0.30367034673690796,True
4874,endothelial,endothelial,expression_matched_random,0.17951589822769165,True
4506,endothelial,endothelial,expression_matched_random,0.3989606201648712,True
4354,endothelial,endothelial,expression_matched_random,0.251903235912323,True
8660,endothelial,endothelial,expression_matched_random,0.20504114031791687,True
522,endothelial,endothelial,expression_matched_random,0.11336184293031693,True
1752,endothelial,endothelial,expression_matched_random,0.2294640690088272,True
1189,endothelial,endothelial,expression_matched_random,0.0,True
5744,endothelial,endothelial,expression_matched_random,0.30482497811317444,True
5807,endothelial,endothelial,expression_matched_random,0.23081625998020172,True
5357,endothelial,endothelial,expression_matched_random,0.21487535536289215,True
5318,endothelial,endothelial,expression_matched_random,0.26565489172935486,True
3364,endothelial,endothelial,expression_matched_random,0.19491975009441376,True
426,endothelial,endothelial,expression_matched_random,0.35587406158447266,True
876,endothelial,endothelial,expression_matched_random,0.1407356709241867,True
656,endothelial,endothelial,expression_matched_random,0.1866675317287445,True
11965,endothelial,endothelial,expression_matched_random,0.1684546023607254,True
6292,endothelial,endothelial,expression_matched_random,0.2732551097869873,True
2939,endothelial,endothelial,expression_matched_random,0.36788251996040344,True
11260,endothelial,endothelial,expression_matched_random,0.27898165583610535,True
6251,endothelial,endothelial,expression_matched_random,0.3516414165496826,True


==> anc/source_data/figure6_biology/module_definitions.json <==
{
  "alpha": {
    "seed_genes": [
      "CRYBA2",
      "GCG",
      "LOXL4",
      "MAFB",
      "TTR"
    ],
    "seed_ids": [
      3628,
      6139,
      8826,
      9104,
      17639
    ],
    "expanded_size": 44,
    "expanded_genes": [
      "CRYBA2",
      "GCG",
      "LOXL4",
      "MAFB",
      "TTR",
      "ABCC8",
      "ADH7",
      "ADO",
      "ADSS1",
      "AIM2",
      "AKAIN1",
      "ALG1L2",
      "ALG8",
      "AAMP",
      "ACAD8",
      "ACKR3",
      "ACOX3",
      "APEX1",
      "ARHGAP20",
      "ARMC7",
      "ADAMTS18",
      "ALKBH1",
      "ANAPC1",
      "ANP32E",
      "APOL1",
      "BABAM2",
      "BRCA2",
      "C18orf25",
      "ACP3",
      "ACP5",
      "AKR1C1",
      "ALOX5",
      "AMPD2",
      "ANXA10",
      "APH1B",
      "APOC1",
      "ACBD4",
      "ADH1A",
      "ALPK3",
      "ANGPTL3",
      "APOA2",
      "APOC3",
      "APOH",
      "ARRB2"
    ]
  },
  "beta": {
    "seed_genes": [
      "CPE",
      "DLK1",
      "IAPP",
      "INS",
      "MAFA",
      "PCSK1"
    ],
    "seed_ids": [
      3506,
      4335,
      7392,
      7697,
      9103,
      11864
    ],
    "expanded_size": 52,
    "expanded_genes": [
      "CPE",
      "DLK1",
      "IAPP",
      "INS",
      "MAFA",
      "PCSK1",
      "ABCA9",
      "ABCC8",
      "ABI3",
      "ACSM4",
      "ACTL6B",
      "ACTR3",
      "ADAMTS16",
      "AK1",
      "ADORA1",
      "ANKHD1",
      "ARHGEF37",
      "BRMS1L",
      "BTBD17",
      "CALB2",
      "CAMK2N1",
      "CDH11",
      "ADCYAP1",
      "AKAIN1",
      "AKIP1",
      "ARSG",
      "ATF1",
      "BBOX1",
      "C1QL1",
      "C22orf42",
      "ACLY",
      "ALCAM",
      "APLP1",
      "ARL15",
      "ATPAF2",
      "B4GALNT2",
      "BDH2",
      "ACSM6",
      "AFF1",
      "AGO4",
      "AKNA",
      "ALPK2",
      "ANKRD53",
      "APAF1",
      "APOBEC3B",
      "ABCA5",
      "ABCD3",
      "AJM1",
      "AMER3",
      "APBB1",
      "APTX",
      "ASIC2"
    ]
  },
  "delta": {
    "seed_genes": [
      "GHSR",
      "HHEX",
      "RBP4",
      "SST"
    ],
    "seed_ids": [
      6237,
      7056,
      13574,
      15869
    ],
    "expanded_size": 36,
    "expanded_genes": [
      "GHSR",
      "HHEX",
      "RBP4",
      "SST",
      "ANKRD40CL",
      "ANXA1",
      "AVL9",
      "BHLHB9",
      "C12orf43",
      "C9orf129",
      "CAGE1",
      "CAPZA2",
      "ACSM3",
      "ADCK2",
      "ADGRG7",
      "ADGRL4",
      "AKAP3",
      "ALOXE3",
      "ANKAR",
      "ANXA8",
      "ABI3BP",
      "ACOT12",
      "ADH1A",
      "ADH4",
      "AK4",
      "AKR1C4",
      "ALOX12B",
      "AMZ1",
      "ANKZF1",
      "AP2A1",
      "AP3B2",
      "APBB1",
      "APLP1",
      "ARFGEF3",
      "ARMT1",
      "ATRNL1"
    ]
  },
  "PP": {
    "seed_genes": [
      "CARTPT",
      "PNLIPRP1",
      "PPY",
      "TTR"
    ],
    "seed_ids": [
      2206,
      12458,
      12758,
      17639
    ],
    "expanded_size": 36,
    "expanded_genes": [
      "CARTPT",
      "PNLIPRP1",
      "PPY",
      "TTR",
      "ADPRH",
      "AFAP1",
      "AKR1B15",
      "AMH",
      "AQP7B",
      "ARHGEF11",
      "ASAP2",
      "ASIC5",
      "ACBD6",
      "ADRA2A",
      "ALKBH5",
      "ANAPC7",
      "ARGFX",
      "ARSL",
      "ATF6",
      "BZW1",
      "ACADM",
      "ADAMTS3",
      "AMIGO3",
      "APH1A",
      "ARID1B",
      "ARL13A",
      "C22orf39",
      "CASP4",
      "ACBD4",
      "ADH1A",
      "ALPK3",
      "ANGPTL3",
      "APOA2",
      "APOC3",
      "APOH",
      "ARRB2"
    ]
  },
  "acinar": {
    "seed_genes": [
      "CELA3A",
      "CPA1",
      "CTRB2",
      "PRSS1",
      "PRSS2",
      "REG1A",
      "REG1B"
    ],
    "seed_ids": [
      2788,
      3496,
      3778,
      12986,
      12989,
      13630,
      13631
    ],
    "expanded_size": 55,
    "expanded_genes": [
      "CELA3A",
      "CPA1",
      "CTRB2",
      "PRSS1",
      "PRSS2",
      "REG1A",
      "REG1B",
      "ADAM19",
      "AMY2A",
      "ARL4D",
      "ARPC5",
      "ATP1A2",
      "BMPR1A",
      "C1GALT1C1",
      "CBY2",
      "ALB",
      "ARF1",
      "ARHGAP8",
      "C1D",
      "C3orf80",
      "CCDC178",
      "CCL8",
      "AJM1",
      "ANKRD30A",
      "AQP7",
      "ARMT1",
      "ATP1B1",
      "CABCOCO1",
      "ABCA10",
      "ACVR1B",
      "ARID3C",
      "ARL13A",
      "ASB9",
      "ATXN7L1",
      "B3GNT6",
      "ADAM8",
      "ARSL",
      "ASNSD1",
      "BNIP5",
      "C2orf42",
      "CCSER2",
      "CD38",
      "AARS1",
      "ACAD9",
      "ACAN",
      "ADGRG7",
      "ADH1C",
      "AKR1B10",
      "ALDOB",
      "ACLY",
      "ACTRT1",
      "ADH1B",
      "ASIP",
      "BRSK2",
      "BZW1"
    ]
  },
  "ductal": {
    "seed_genes": [
      "CFTR",
      "KRT18",
      "KRT19",
      "KRT7",
      "KRT8",
      "MUC1",
      "SPP1"
    ],
    "seed_ids": [
      2947,
      8365,
      8366,
      8393,
      8403,
      10078,
      15734
    ],
    "expanded_size": 60,
    "expanded_genes": [
      "CFTR",
      "KRT18",
      "KRT19",
      "KRT7",
      "KRT8",
      "MUC1",
      "SPP1",
      "ADGB",
      "AGR2",
      "AGR3",
      "ALDH1A2",
      "ALOX15B",
      "ANXA13",
      "AP4B1",
      "APOC2",
      "AAMDC",
      "ACY1",
      "AFDN",
      "AGAP2",
      "AHNAK",
      "AKT1S1",
      "ALKBH2",
      "ALOX5AP",
      "ABRAXAS2",
      "ACP7",
      "ACTN4",
      "ADAM9",
      "ADGRG1",
      "ADH7",
      "ADPGK",
      "ADRM1",
      "ACAA2",
      "ACTN1",
      "AGAP4",
      "AKR1B10",
      "ANKRD1",
      "ANXA1",
      "ANXA2",
      "ANXA3",
      "ABCF3",
      "ACTR3B",
      "AFF3",
      "AKR1C3",
      "AMN",
      "ANKRD12",
      "ABCA12",
      "ABCA13",
      "ADCK1",
      "ADH1C",
      "ALCAM",
      "ALDH3A1",
      "ALOX15",
      "ABL2",
      "ACSM3",
      "ACYP1",
      "ADAM28",
      "AIF1",
      "AP4M1",
      "APBB1IP",
      "ARHGAP6"
    ]
  },
  "PSC": {
    "seed_genes": [
      "BGN",
      "COL1A1",
      "COL1A2",
      "COL3A1",
      "COL6A1",
      "DCN",
      "LUM",
      "TIMP1"
    ],
    "seed_ids": [
      1524,
      3376,
      3377,
      3388,
      3398,
      4049,
      9018,
      16720
    ],
    "expanded_size": 51,
    "expanded_genes": [
      "BGN",
      "COL1A1",
      "COL1A2",
      "COL3A1",
      "COL6A1",
      "DCN",
      "LUM",
      "TIMP1",
      "A2M",
      "ACTR8",
      "ADAMTS7",
      "AGTR1",
      "ALDH1L2",
      "AMOTL1",
      "ANKZF1",
      "AQP1",
      "ABCC9",
      "ABI3BP",
      "ADAM12",
      "ADAMTS1",
      "ADAMTS12",
      "ADAMTS5",
      "ANGPTL1",
      "AKAP12",
      "ALPK2",
      "ANGPTL2",
      "ANO1",
      "APOD",
      "ADD3",
      "ABITRAM",
      "ABRACL",
      "ACAN",
      "ACKR3",
      "ADAM33",
      "ADAMTS16",
      "ADAMTSL1",
      "ABCA6",
      "ABCC3",
      "ADH1B",
      "ADK",
      "ABCA9",
      "ACOT6",
      "ADAMTS14",
      "ADAMTSL3",
      "ADORA2A",
      "AKR1C2",
      "AGTRAP",
      "ALOX15B",
      "ANXA1",
      "AP2A1",
      "AP2S1"
    ]
  },
  "endothelial": {
    "seed_genes": [
      "EMCN",
      "ENG",
      "ESAM",
      "FLT1",
      "KDR",
      "PECAM1",
      "PLVAP",
      "VWF"
    ],
    "seed_ids": [
      4929,
      4959,
      5112,
      5748,
      8112,
      11981,
      12421,
      18216
    ],
    "expanded_size": 64,
    "expanded_genes": [
      "EMCN",
      "ENG",
      "ESAM",
      "FLT1",
      "KDR",
      "PECAM1",
      "PLVAP",
      "VWF",
      "ADAMTS1",
      "ADAMTS4",
      "ADAMTS9",
      "ADCY4",
      "ADGRF5",
      "ADGRL4",
      "ADIRF",
      "ADM5",
      "ABCG1",
      "ACER3",
      "ACSL4",
      "ACTN1",
      "ALLC",
      "ANXA5",
      "AP2M1",
      "AKTIP",
      "ARIH2",
      "ARRDC4",
      "BCL2L13",
      "BCL6B",
      "C1orf115",
      "CASKIN2",
      "ACKR1",
      "ADAMTSL2",
      "ADRA1D",
      "AFAP1",
      "AKR1B15",
      "APOLD1",
      "APTX",
      "ADCK2",
      "AFAP1L1",
      "AHI1",
      "ANKRD50",
      "APLN",
      "APOBEC3G",
      "BATF",
      "ABI3",
      "ADA2",
      "ADAM17",
      "AKR1B10",
      "AOAH",
      "AP1S2",
      "APH1A",
      "A4GALT",
      "ABL2",
      "ACKR3",
      "AQP1",
      "ATG10",
      "BMP6",
      "ACACB",
      "ACE",
      "ADK",
      "ANKRD55",
      "APOL3",
      "ARHGAP31",
      "ATP5MC3"
    ]
  }
}

==> anc/source_data/figure6_biology/module_identity_specificity.csv <==
ablated_module,ablation_kind,matched_identity,mean,std,count
PP,expression_matched_random,False,0.2664967748735632,0.25658943406283413,168
PP,expression_matched_random,True,0.24189555582900843,0.22662211577131938,24
PP,graph_program,False,0.6821050691374001,1.1948481481273798,168
PP,graph_program,True,8.635175834099451,2.9688136899266206,24
PSC,expression_matched_random,False,0.4139060518660006,0.18951532021324013,168
PSC,expression_matched_random,True,0.4337221831083298,0.13261121060517567,24
PSC,graph_program,False,0.21114821494778707,0.1306198464267508,168
PSC,graph_program,True,0.8080725980301698,0.5212110857690049,24
acinar,expression_matched_random,False,0.26905050228482913,0.11818908177196794,168
acinar,expression_matched_random,True,0.4260337511077523,0.23991125602220956,24
acinar,graph_program,False,0.2534819601014966,0.5348033848243557,168
acinar,graph_program,True,4.994534395635128,2.2492855504589246,24
alpha,expression_matched_random,False,0.17481663486077673,0.09103438891553813,168
alpha,expression_matched_random,True,0.2032093768939376,0.09201207660921196,24
alpha,graph_program,False,0.43446168143834385,0.43937717398796033,168
alpha,graph_program,True,8.729612002770105,5.0370926169963335,24
beta,expression_matched_random,False,0.42973289142052334,0.4782971782380707,168
beta,expression_matched_random,True,0.2656289980125924,0.1235614772636907,24
beta,graph_program,False,0.4609607941958876,1.1383154612536497,168
beta,graph_program,True,7.560566668709119,3.708189117113609,24
delta,expression_matched_random,False,0.11849521787925846,0.0792383376140933,168
delta,expression_matched_random,True,0.09257593952740233,0.07250827408114532,24
delta,graph_program,False,0.31885550330792156,0.28049544057862275,168
delta,graph_program,True,12.196571091810862,4.785092412224142,24
ductal,expression_matched_random,False,0.4133855327520342,0.2131158286659737,168
ductal,expression_matched_random,True,0.220708510838449,0.10830968068530919,24
ductal,graph_program,False,0.3585725673696115,0.15538864133352415,168
ductal,graph_program,True,1.1151581058899562,0.7505063087053502,24
endothelial,expression_matched_random,False,0.35905119750116554,0.41018627023703724,168
endothelial,expression_matched_random,True,0.25161911454051733,0.09956676516105255,24
endothelial,graph_program,False,0.23821677750952186,0.15328797553827495,168
endothelial,graph_program,True,0.8189977556467056,0.34781009875835545,24


==> anc/source_data/figure6_biology/norman_summary.json <==
{
  "experiment": "Norman latent perturbation composition",
  "n_eligible_combinations": 80,
  "n_single_components": 57,
  "cells_per_condition": 24,
  "control_cells": 128,
  "mean_true_additive_cosine": 0.7316230852156878,
  "mean_random_additive_cosine": 0.40564385448512985,
  "mean_excess_additive_cosine": 0.3259792307305579,
  "median_true_additive_percentile": 0.99,
  "fraction_true_gt_random_mean": 1.0,
  "wilcoxon_true_vs_random_p": 7.849526548031477e-15,
  "interpretation_boundary": "Additivity is evaluated in frozen BioM-JEPA embedding space and does not imply a mechanistic or causal interaction."
}


==> anc/source_data/figure6_biology/panel_a_marker_winner_fraction.csv <==
celltype,GCG,INS,SST,PPY,GHRL,REG1A,CELA3A,COL1A1,TIMP1,TPSAB1,GATA2
alpha,0.735,0.005,0.005,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
beta,0.0,0.82,0.02,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
delta,0.0,0.015,0.975,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
PP,0.0,0.0,0.0,0.975,0.0,0.0,0.0,0.0,0.0,0.0,0.0
epsilon,0.0,0.0,0.14285714285714285,0.0,0.75,0.0,0.0,0.0,0.0,0.0,0.0
acinar,0.0,0.0,0.005,0.0,0.0,0.635,0.085,0.0,0.0,0.0,0.0
PSC,0.005,0.025,0.11,0.0,0.0,0.0,0.0,0.165,0.19,0.0,0.0
mast,0.0,0.03125,0.25,0.03125,0.0,0.0,0.0,0.0,0.0,0.1875,0.1875


==> anc/source_data/figure6_biology/plot_figure6_biology_candidate_v2.py <==
#!/usr/bin/env python3
"""Nature-sized Figure 6: BioM-JEPA biological recovery and hypotheses."""

from __future__ import annotations

import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.lines import Line2D


ROOT = Path(__file__).resolve().parent
TEAL = "#087F83"
TEAL_LIGHT = "#A7D8D5"
BLUE = "#3B6C8E"
ORANGE = "#D97742"
GRAY = "#98A1A6"
LIGHT_GRAY = "#D9DDDF"
TEXT = "#202426"


def set_style() -> None:
    """Use final-size Nature-compatible typography and editable fonts."""
    mpl.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans"],
            "font.size": 6.5,
            "axes.titlesize": 7.4,
            "axes.titleweight": "semibold",
            "axes.labelsize": 6.6,
            "xtick.labelsize": 5.8,
            "ytick.labelsize": 5.8,
            "legend.fontsize": 5.6,
            "axes.linewidth": 0.65,
            "axes.edgecolor": TEXT,
            "axes.labelcolor": TEXT,
            "xtick.color": TEXT,
            "ytick.color": TEXT,
            "text.color": TEXT,
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "savefig.facecolor": "white",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )


def clean_axis(ax: plt.Axes) -> None:
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.tick_params(length=2.6, width=0.6, pad=1.8)


def panel_label(ax: plt.Axes, label: str, x: float = -0.16, y: float = 1.08) -> None:
    ax.text(
        x,
        y,
        label,
        transform=ax.transAxes,
        fontsize=8.5,
        fontweight="bold",
        va="top",
        ha="left",
        clip_on=False,
    )


def draw_max_token(ax: plt.Axes) -> None:
    """Compact, faithful subset of the original max-token heatmap."""
    source = pd.read_csv(ROOT / "panel_a_marker_winner_fraction.csv", index_col=0)
    rows = ["alpha", "beta", "delta", "PP", "epsilon", "acinar", "PSC", "mast"]
    columns = ["GCG", "INS", "SST", "PPY", "GHRL", "REG1A", "COL1A1", "TPSAB1"]
    table = source.reindex(index=rows, columns=columns, fill_value=0.0)
    cmap = LinearSegmentedColormap.from_list(
        "teal_accessible", ["#F5F7F7", "#CBE4E2", "#66B4B0", TEAL]
    )
    image = ax.imshow(table.to_numpy(), cmap=cmap, vmin=0, vmax=1, aspect="auto")
    ax.set_xticks(np.arange(len(columns)), columns, rotation=48, ha="right")
    ax.set_yticks(np.arange(len(rows)), rows)
    ax.tick_params(length=0, pad=1.2)
    for i in range(len(rows)):
        for j in range(len(columns)):
            value = float(table.iloc[i, j])
            if value >= 0.14:
                ax.text(
                    j,
                    i,
                    f"{value:.2f}",
                    ha="center",
                    va="center",
                    fontsize=4.5,
                    color="white" if value >= 0.45 else TEXT,
                    fontweight="semibold",
                )
    for spine in ax.spines.values():
        spine.set_color("#62696D")
        spine.set_linewidth(0.55)
    ax.set_title("Cell-type max-token winners", pad=4.5)
    cbar = ax.figure.colorbar(image, ax=ax, fraction=0.035, pad=0.025)
    cbar.ax.tick_params(labelsize=4.8, length=1.8, width=0.5, pad=1)
    cbar.set_ticks([0, 0.5, 1])
    cbar.set_label("winner fraction", fontsize=5.2, labelpad=2)
    panel_label(ax, "a", x=-0.20, y=1.06)


def load_identity_excess() -> pd.DataFrame:
    identity = pd.read_csv(ROOT / "module_identity_specificity.csv")
    wide = identity.pivot_table(
        index=["ablated_module", "matched_identity"],
        columns="ablation_kind",
        values="mean",
    ).reset_index()
    wide["excess_shift"] = wide["graph_program"] - wide["expression_matched_random"]
    return wide


def draw_identity_ablation(ax: plt.Axes) -> None:
    identity = load_identity_excess()
    modules = ["alpha", "beta", "delta", "PP", "acinar", "ductal", "PSC", "endothelial"]
    matched = (
        identity[identity["matched_identity"]]
        .set_index("ablated_module")
        .reindex(modules)
    )
    other = (
        identity[~identity["matched_identity"]]
        .set_index("ablated_module")
        .reindex(modules)
    )
    y = np.arange(len(modules))
    ax.axvline(0, color=LIGHT_GRAY, lw=0.6, zorder=0)
    for i in range(len(modules)):
        ax.plot(
            [other.iloc[i]["excess_shift"], matched.iloc[i]["excess_shift"]],
            [i, i],
            color="#C7CCCF",
            lw=0.85,
            zorder=1,
        )
    ax.scatter(
        other["excess_shift"],
        y,
        s=12,
        color=GRAY,
        edgecolor="white",
        linewidth=0.35,
        zorder=2,
    )
    ax.scatter(
        matched["excess_shift"],
        y,
        s=16,
        color=TEAL,
        edgecolor="white",
        linewidth=0.4,
        zorder=3,
    )
    ax.set_yticks(y, modules)
    ax.invert_yaxis()
    ax.set_xlim(-0.8, 13.2)
    ax.set_xlabel("excess shift over matched random")
    ax.set_title("Program ablation is cell-type specific", pad=4.5)
    legend = [
        Line2D(
            [0],
            [0],
            marker="o",
            color="none",
            markerfacecolor=TEAL,
            markeredgecolor="white",
            label="matched",
            markersize=4.5,
        ),
        Line2D(
            [0],
            [0],
            marker="o",
            color="none",
            markerfacecolor=GRAY,
            markeredgecolor="white",
            label="other",
            markersize=4.2,
        ),
    ]
    ax.legend(
        handles=legend,
        frameon=False,
        loc="lower right",
        handletextpad=0.3,
        borderpad=0.1,
    )
    clean_axis(ax)
    panel_label(ax, "b")


def draw_module_dependency(ax: plt.Axes) -> None:
    influence = pd.read_csv(ROOT / "directed_module_influence.csv")
    modules = ["alpha", "beta", "delta", "PP", "acinar", "ductal", "PSC", "endothelial"]
    matrix = influence.pivot(
        index="source_module",
        columns="target_module",
        values="excess_delta_mse_over_random",
    ).reindex(index=modules, columns=modules)
    mask = np.eye(len(modules), dtype=bool)
    limit = float(np.nanmax(np.abs(matrix.to_numpy()[~mask])))
    cmap = LinearSegmentedColormap.from_list(
        "blue_orange", [BLUE, "#F6F6F4", ORANGE]
    )
    sns.heatmap(
        matrix,
        mask=mask,
        ax=ax,
        cmap=cmap,
        center=0,
        vmin=-limit,
        vmax=limit,
        square=True,
        linewidths=0.32,
        linecolor="white",
        cbar_kws={"shrink": 0.68, "pad": 0.025},
    )
    cbar = ax.collections[0].colorbar
    cbar.ax.tick_params(labelsize=4.7, length=1.8, width=0.5, pad=1)
    cbar.set_label(r"excess $\Delta$MSE", fontsize=5.2, labelpad=2)
    short_labels = [
        r"$\alpha$", r"$\beta$", r"$\delta$", "PP",
        "Acinar", "Ductal", "PSC", "Endo.",
    ]
    ax.set_xticklabels(short_labels)
    ax.set_yticklabels(short_labels, rotation=0)
    ax.set_xlabel("target block")
    ax.set_ylabel("ablated block")
    ax.set_title("Directed block dependencies", pad=4.5)
    ax.tick_params(axis="x", rotation=42, length=0, pad=1.0)
    ax.tick_params(axis="y", rotation=0, length=0, pad=1.2)
    panel_label(ax, "c", x=-0.24, y=1.10)


def draw_composition(ax: plt.Axes, composition: pd.DataFrame, summary: dict) -> None:
    ax.scatter(
        composition["null_additive_cosine_mean"],
        composition["cosine_to_true_additive"],
        s=13,
        color=TEAL,
        alpha=0.70,
        edgecolor="white",
        linewidth=0.35,
        zorder=2,
    )
    low = float(
        min(
            composition["null_additive_cosine_mean"].min(),
            composition["cosine_to_true_additive"].min(),
        )
    )
    high = float(
        max(
            composition["null_additive_cosine_mean"].max(),
            composition["cosine_to_true_additive"].max(),
        )
    )
    ax.plot([low, high], [low, high], color=GRAY, ls="--", lw=0.75, zorder=1)
    ax.set_xlim(-0.52, 1.03)
    ax.set_ylim(-0.50, 1.03)
    ax.set_xlabel("random-pair additive cosine")
    ax.set_ylabel("matched-pair additive cosine")
    ax.set_title("Norman double-perturbation composition", pad=4.5)
    ax.text(
        0.04,
        0.95,
        (
            f"80/80 above random mean\n"
            f"paired Wilcoxon $P={summary['wilcoxon_true_vs_random_p']:.1e}$"
        ),
        transform=ax.transAxes,
        ha="left",
        va="top",
        fontsize=5.3,
    )
    clean_axis(ax)
    panel_label(ax, "d", x=-0.12, y=1.08)


def draw_literature_examples(ax: plt.Axes, composition: pd.DataFrame) -> None:
    examples = [
        ("MAP2K3+MAP2K6", "p38 signalling"),
        ("CEBPE+CEBPA", "granulocytic differentiation"),
        ("TBX3+TBX2", "developmental regulation"),
        ("CEBPB+MAPK1", r"ERK-C/EBP$\beta$ signalling"),
    ]
    rows = []
    for pair, process in examples:
        row = composition.loc[composition["combination"].eq(pair)].iloc[0].copy()
        row["process"] = process
        rows.append(row)
    shown = pd.DataFrame(rows).iloc[::-1].reset_index(drop=True)
    y = np.arange(len(shown))
    for i, row in shown.iterrows():
        ax.plot(
            [row["null_additive_cosine_mean"], row["cosine_to_true_additive"]],
            [i, i],
            color="#C5C9CB",
            lw=1.1,
            zorder=1,
        )
        ax.errorbar(
            row["null_additive_cosine_mean"],
            i,
            xerr=row["null_additive_cosine_sd"],
            fmt="o",
            ms=2.9,
            color=GRAY,
            ecolor="#B9BEC1",
            capsize=1.5,
            lw=0.65,
            zorder=2,
        )
        ax.scatter(
            row["cosine_to_true_additive"],
            i,
            s=19,
            color=TEAL,
            edgecolor="white",
            linewidth=0.4,
            zorder=3,
        )
    labels = [str(row["combination"]) for _, row in shown.iterrows()]
    ax.set_yticks(y, labels)
    ax.set_xlim(-0.78, 1.03)
    ax.set_ylim(-0.78, len(shown) - 0.55)
    ax.set_xlabel("cosine to observed double perturbation")
    ax.set_title("Literature-supported gene-pair relationships", pad=4.5)
    legend = [
        Line2D(
            [0],
            [0],
            marker="o",
            color="none",
            markerfacecolor=TEAL,
            markeredgecolor="white",
            label="true pair",
            markersize=4.5,
        ),
        Line2D(
            [0],
            [0],
            marker="o",
            color="#B9BEC1",
            markerfacecolor=GRAY,
            markeredgecolor="none",
            label="random mean ± s.d.",
            markersize=4.0,
        ),
    ]
    ax.legend(
        handles=legend,
        frameon=False,
        loc="lower right",
        ncol=2,
        handletextpad=0.35,
        columnspacing=0.9,
        borderpad=0.1,
    )
    clean_axis(ax)
    panel_label(ax, "e", x=-0.12, y=1.08)


def main() -> None:
    set_style()
    composition = pd.read_csv(ROOT / "combination_compositionality.csv")
    summary = json.loads((ROOT / "summary.json").read_text())

    # 183 mm wide at final publication size; extra height preserves label legibility.
    fig = plt.figure(figsize=(7.205, 5.58))
    outer = fig.add_gridspec(
        2,
        1,
        height_ratios=[0.98, 1.02],
        hspace=0.34,
        left=0.075,
        right=0.985,
        top=0.965,
        bottom=0.085,
    )
    top = outer[0].subgridspec(
        1,
        3,
        width_ratios=[0.93, 1.05, 1.10],
        wspace=0.52,
    )
    bottom = outer[1].subgridspec(
        1,
        2,
        width_ratios=[0.93, 1.22],
        wspace=0.50,
    )

    ax_a = fig.add_subplot(top[0, 0])
    ax_b = fig.add_subplot(top[0, 1])
    ax_c = fig.add_subplot(top[0, 2])
    ax_d = fig.add_subplot(bottom[0, 0])
    ax_e = fig.add_subplot(bottom[0, 1])

    draw_max_token(ax_a)
    draw_identity_ablation(ax_b)
    draw_module_dependency(ax_c)
    draw_composition(ax_d, composition, summary)
    draw_literature_examples(ax_e, composition)

    for stem in (
        "figure6_biom_jepa_biology_v2_iter3",
        "figure6_biom_jepa_biology",
    ):
        for suffix in ("png", "pdf", "svg"):
            fig.savefig(
                ROOT / f"{stem}.{suffix}",
                dpi=450 if suffix == "png" else None,
            )
    plt.close(fig)


if __name__ == "__main__":
    main()


==> anc/source_data/figure6_biology/single_perturbation_neighbors.csv <==
component,neighbor,rank,cosine
KLF1,IKZF3,1,0.4626518487930298
KLF1,FEV,2,0.45289483666419983
KLF1,ZBTB1,3,0.4046896696090698
KLF1,ELMSAN1,4,0.3404194414615631
KLF1,BPGM,5,0.3370988368988037
DUSP9,CNN1,1,0.772479236125946
DUSP9,BPGM,2,0.6600847244262695
DUSP9,ZBTB25,3,0.6596643328666687
DUSP9,PRTG,4,0.6537439823150635
DUSP9,IKZF3,5,0.6427712440490723
ETS2,SPI1,1,0.6790664196014404
ETS2,CEBPE,2,0.6757411956787109
ETS2,CEBPB,3,0.6489356756210327
ETS2,CEBPA,4,0.6472370028495789
ETS2,FOXL2,5,0.6451772451400757
BAK1,ZC3HAV1,1,0.3630155324935913
BAK1,SLC38A2,2,0.26645275950431824
BAK1,MAP2K3,3,0.1732267588376999
BAK1,ELMSAN1,4,0.17100124061107635
BAK1,ISL2,5,0.16497917473316193
CEBPE,CEBPB,1,0.8691575527191162
CEBPE,CEBPA,2,0.859924852848053
CEBPE,SPI1,3,0.7771616578102112
CEBPE,HOXB9,4,0.7521283030509949
CEBPE,FOXA3,5,0.7213841676712036
CBL,ZBTB25,1,0.6492592692375183
CBL,SAMD1,2,0.6243953704833984
CBL,CNN1,3,0.6153061389923096
CBL,PRTG,4,0.6112915873527527
CBL,RHOXF2BB,5,0.6011989712715149
UBASH3B,CNN1,1,0.6427316069602966
UBASH3B,IER5L,2,0.6293935179710388
UBASH3B,S1PR2,3,0.6243961453437805
UBASH3B,DUSP9,4,0.6151487231254578
UBASH3B,ZBTB1,5,0.6067312955856323
SET,COL2A1,1,0.5084658265113831
SET,IKZF3,2,0.46934741735458374
SET,IRF1,3,0.4647512137889862
SET,TBX2,4,0.45651471614837646
SET,UBASH3B,5,0.3849371075630188
FOSB,CEBPE,1,0.5227915644645691
FOSB,CEBPB,2,0.4619293510913849
FOSB,MAPK1,3,0.4288821518421173
FOSB,CEBPA,4,0.4083557724952698
FOSB,COL2A1,5,0.39547795057296753
C19orf26,DUSP9,1,0.6136115193367004
C19orf26,PRTG,2,0.6094539165496826
C19orf26,RHOXF2BB,3,0.5907440185546875
C19orf26,SAMD1,4,0.582884669303894
C19orf26,ZBTB25,5,0.5765994787216187
AHR,SAMD1,1,0.65714430809021
AHR,HOXC13,2,0.6507401466369629
AHR,PRTG,3,0.6413174867630005
AHR,MAP7D1,4,0.6166486144065857
AHR,SGK1,5,0.6120172142982483
FEV,IKZF3,1,0.7355027794837952
FEV,IER5L,2,0.6930639147758484
FEV,HOXC13,3,0.6485221982002258
FEV,S1PR2,4,0.6315603256225586
FEV,RHOXF2BB,5,0.628229558467865
BCL2L11,S1PR2,1,0.6668642163276672
BCL2L11,PRTG,2,0.6523392200469971
BCL2L11,SAMD1,3,0.650119423866272
BCL2L11,HOXC13,4,0.6398395299911499
BCL2L11,SGK1,5,0.6191104650497437
TMSB4X,CEBPA,1,0.4203208386898041
TMSB4X,IKZF3,2,0.4008079469203949
TMSB4X,FEV,3,0.3959770202636719
TMSB4X,SPI1,4,0.3731558322906494
TMSB4X,CEBPB,5,0.3586386442184448
MAP2K3,SLC38A2,1,0.4782333970069885
MAP2K3,ZC3HAV1,2,0.4754568934440613
MAP2K3,MAP2K6,3,0.45392587780952454
MAP2K3,ELMSAN1,4,0.3920404314994812
MAP2K3,KLF1,5,0.20269344747066498
OSR2,CEBPE,1,0.5984116196632385
OSR2,CEBPB,2,0.5878507494926453
OSR2,ETS2,3,0.5576419830322266
OSR2,COL2A1,4,0.5478960275650024
OSR2,CEBPA,5,0.5445576906204224
FOXF1,SET,1,0.33057767152786255
FOXF1,UBASH3A,2,0.32040518522262573
FOXF1,FOXA3,3,0.28161951899528503
FOXF1,FOXL2,4,0.28077295422554016
FOXF1,IRF1,5,0.2635887563228607
S1PR2,SAMD1,1,0.8141745924949646
S1PR2,PRTG,2,0.7917946577072144
S1PR2,IER5L,3,0.7688940763473511
S1PR2,HOXC13,4,0.7562167048454285
S1PR2,FOXA3,5,0.7515302896499634
SGK1,FOXA3,1,0.8198254108428955
SGK1,HOXC13,2,0.7996078133583069
SGK1,FOXL2,3,0.775107741355896
SGK1,SPI1,4,0.7743727564811707
SGK1,SAMD1,5,0.7740258574485779
ZC3HAV1,MAP2K3,1,0.4754568934440613
ZC3HAV1,SLC38A2,2,0.4032779335975647
ZC3HAV1,BAK1,3,0.3630155324935913
ZC3HAV1,MAP2K6,4,0.3007490336894989
ZC3HAV1,ELMSAN1,5,0.2841409742832184
ELMSAN1,MAP2K3,1,0.3920404314994812
ELMSAN1,KLF1,2,0.3404194414615631
ELMSAN1,SLC38A2,3,0.33654528856277466
ELMSAN1,ZC3HAV1,4,0.2841409742832184
ELMSAN1,MAP2K6,5,0.2459706962108612
FOXA1,FOXA3,1,0.7412405610084534
FOXA1,SAMD1,2,0.6969425678253174
FOXA1,HOXC13,3,0.684718906879425
FOXA1,SGK1,4,0.6781824827194214
FOXA1,IER5L,5,0.6677536368370056
FOXA3,HOXC13,1,0.8414610624313354
FOXA3,HOXB9,2,0.8211842775344849
FOXA3,SGK1,3,0.8198254108428955
FOXA3,FOXL2,4,0.8179752230644226
FOXA3,SAMD1,5,0.8158846497535706
CNN1,DUSP9,1,0.772479236125946
CNN1,PRTG,2,0.7331328392028809
CNN1,IKZF3,3,0.7245317697525024
CNN1,ZBTB25,4,0.7144160866737366
CNN1,BPGM,5,0.7083957195281982
BPGM,PRTG,1,0.7145902514457703
BPGM,CNN1,2,0.7083957195281982
BPGM,ZBTB25,3,0.6797434687614441
BPGM,DUSP9,4,0.6600847244262695
BPGM,SAMD1,5,0.6396502256393433
MAPK1,ETS2,1,0.6116684675216675
MAPK1,FOSB,2,0.4288821518421173
MAPK1,CEBPE,3,0.42230677604675293
MAPK1,OSR2,4,0.4116974174976349
MAPK1,CEBPB,5,0.35408663749694824
MAP2K6,MAP2K3,1,0.45392587780952454
MAP2K6,SLC38A2,2,0.43075597286224365
MAP2K6,ZC3HAV1,3,0.3007490336894989
MAP2K6,ELMSAN1,4,0.2459706962108612
MAP2K6,KLF1,5,0.23770183324813843
IKZF3,FEV,1,0.7355027794837952
IKZF3,CNN1,2,0.7245317697525024
IKZF3,IER5L,3,0.7028904557228088
IKZF3,S1PR2,4,0.6862990260124207
IKZF3,ZBTB1,5,0.6533388495445251
UBASH3A,DUSP9,1,0.4192505478858948
UBASH3A,UBASH3B,2,0.37004581093788147
UBASH3A,CNN1,3,0.35005465149879456
UBASH3A,ZBTB25,4,0.3389871418476105
UBASH3A,ZBTB1,5,0.33701542019844055
LYL1,CBL,1,0.5574638247489929
LYL1,S1PR2,2,0.5121174454689026
LYL1,SAMD1,3,0.5116589665412903
LYL1,ZBTB25,4,0.511496365070343
LYL1,PTPN9,5,0.5112992525100708
MAP7D1,SAMD1,1,0.6894626021385193
MAP7D1,S1PR2,2,0.6637012958526611
MAP7D1,HOXC13,3,0.6576573252677917
MAP7D1,PRTG,4,0.6538265943527222
MAP7D1,ZBTB25,5,0.6424431800842285
RUNX1T1,HOXB9,1,0.5031938552856445
RUNX1T1,FOXA3,2,0.4727801978588104
RUNX1T1,FOXL2,3,0.45822614431381226
RUNX1T1,ETS2,4,0.45362257957458496
RUNX1T1,SGK1,5,0.4466163218021393
HOXB9,HOXC13,1,0.831761360168457
HOXB9,FOXA3,2,0.8211842775344849
HOXB9,SAMD1,3,0.8204517960548401
HOXB9,CEBPA,4,0.8199299573898315
HOXB9,SPI1,5,0.7886239290237427
ZBTB25,S1PR2,1,0.7429126501083374
ZBTB25,PRTG,2,0.73089998960495
ZBTB25,SAMD1,3,0.7185230255126953
ZBTB25,CNN1,4,0.7144160866737366
ZBTB25,IER5L,5,0.7062399387359619
LHX1,HOXC13,1,0.589210033416748
LHX1,CEBPE,2,0.5783715844154358
LHX1,FOXL2,3,0.5537781119346619
LHX1,CEBPB,4,0.5481051802635193
LHX1,HOXB9,5,0.5464280843734741
SPI1,CEBPA,1,0.8204337954521179
SPI1,HOXB9,2,0.7886239290237427
SPI1,FOXA3,3,0.7794661521911621
SPI1,CEBPB,4,0.7785549759864807
SPI1,CEBPE,5,0.7771616578102112
IRF1,SET,1,0.4647512137889862
IRF1,SPI1,2,0.3440510630607605
IRF1,IKZF3,3,0.3359755873680115
IRF1,COL2A1,4,0.33270108699798584
IRF1,FEV,5,0.3234780728816986
TGFBR2,PTPN9,1,0.3271622657775879
TGFBR2,SNAI1,2,0.3010616600513458
TGFBR2,IGDCC3,3,0.28620824217796326
TGFBR2,CBL,4,0.2684744596481323
TGFBR2,ZBTB25,5,0.266964852809906
CEBPA,CEBPE,1,0.859924852848053
CEBPA,SPI1,2,0.8204337954521179
CEBPA,HOXB9,3,0.8199299573898315
CEBPA,CEBPB,4,0.8163769245147705
CEBPA,FOXA3,5,0.7494386434555054
ZBTB1,IKZF3,1,0.6533388495445251
ZBTB1,UBASH3B,2,0.6067312955856323
ZBTB1,CNN1,3,0.6006010174751282
ZBTB1,DUSP9,4,0.5726950168609619
ZBTB1,RHOXF2BB,5,0.564183235168457
POU3F2,HOXC13,1,0.7779944539070129
POU3F2,IER5L,2,0.7754984498023987
POU3F2,SAMD1,3,0.7592432498931885
POU3F2,FOXA3,4,0.7519692778587341
POU3F2,HOXB9,5,0.727262556552887
FOXL2,FOXA3,1,0.8179752230644226
FOXL2,HOXC13,2,0.8068597912788391
FOXL2,SGK1,3,0.775107741355896
FOXL2,HOXB9,4,0.7521921992301941
FOXL2,SAMD1,5,0.7378477454185486
PRTG,SAMD1,1,0.8056272268295288
PRTG,S1PR2,2,0.7917946577072144
PRTG,IER5L,3,0.7635631561279297
PRTG,HOXC13,4,0.7622082829475403
PRTG,FOXA3,5,0.7590770721435547
TBX2,HOXC13,1,0.694280207157135
TBX2,SGK1,2,0.673417329788208
TBX2,FOXA3,3,0.647067666053772
TBX2,SPI1,4,0.6380336880683899
TBX2,S1PR2,5,0.6290560364723206
RHOXF2BB,SAMD1,1,0.7677896618843079
RHOXF2BB,PRTG,2,0.7563232183456421
RHOXF2BB,HOXC13,3,0.7478941679000854
RHOXF2BB,HOXB9,4,0.7418572306632996
RHOXF2BB,S1PR2,5,0.7408252954483032
TBX3,SET,1,0.23348309099674225
TBX3,TBX2,2,0.2244107872247696
TBX3,ZBTB1,3,0.217986598610878
TBX3,POU3F2,4,0.21435102820396423
TBX3,IKZF3,5,0.2122037708759308
IGDCC3,DUSP9,1,0.5487701892852783
IGDCC3,PRTG,2,0.5487319827079773
IGDCC3,BPGM,3,0.5157269835472107
IGDCC3,CNN1,4,0.5155166983604431
IGDCC3,CBL,5,0.5063443779945374
SLC38A2,MAP2K3,1,0.4782333970069885
SLC38A2,MAP2K6,2,0.43075597286224365
SLC38A2,ZC3HAV1,3,0.4032779335975647
SLC38A2,ELMSAN1,4,0.33654528856277466
SLC38A2,BAK1,5,0.26645275950431824
ISL2,FOXL2,1,0.4489547610282898
ISL2,FOXA3,2,0.43965601921081543
ISL2,FOXA1,3,0.43428662419319153
ISL2,HOXC13,4,0.43421700596809387
ISL2,POU3F2,5,0.43026307225227356
SAMD1,HOXC13,1,0.8454203605651855
SAMD1,HOXB9,2,0.8204517960548401
SAMD1,FOXA3,3,0.8158846497535706
SAMD1,S1PR2,4,0.8141745924949646
SAMD1,IER5L,5,0.805862545967102
COL2A1,CEBPE,1,0.7011472582817078
COL2A1,CEBPB,2,0.6953381299972534
COL2A1,CEBPA,3,0.6917684674263
COL2A1,HOXB9,4,0.6548786759376526
COL2A1,FOXA3,5,0.6431853771209717
CEBPB,CEBPE,1,0.8691575527191162
CEBPB,CEBPA,2,0.8163769245147705
CEBPB,SPI1,3,0.7785549759864807
CEBPB,FOXA3,4,0.7487760186195374
CEBPB,HOXB9,5,0.7453649640083313
SNAI1,HOXB9,1,0.613787829875946
SNAI1,HOXC13,2,0.5781064033508301
SNAI1,ETS2,3,0.5767236351966858
SNAI1,SAMD1,4,0.5670453906059265
SNAI1,FOXL2,5,0.5622809529304504
PTPN9,SAMD1,1,0.6306205987930298
PTPN9,FOXA3,2,0.5890607833862305
PTPN9,SGK1,3,0.5760524272918701
PTPN9,IER5L,4,0.5742315649986267
PTPN9,RHOXF2BB,5,0.5739277601242065
IER5L,HOXC13,1,0.8216608166694641
IER5L,FOXA3,2,0.8083937764167786
IER5L,SAMD1,3,0.805862545967102
IER5L,POU3F2,4,0.7754984498023987
IER5L,S1PR2,5,0.7688940763473511
PTPN12,CNN1,1,0.632806122303009
PTPN12,DUSP9,2,0.6056161522865295
PTPN12,ZBTB25,3,0.5985652208328247
PTPN12,UBASH3B,4,0.5933541059494019
PTPN12,IER5L,5,0.5749142169952393
HOXC13,SAMD1,1,0.8454203605651855
HOXC13,FOXA3,2,0.8414610624313354
HOXC13,HOXB9,3,0.831761360168457
HOXC13,IER5L,4,0.8216608166694641
HOXC13,FOXL2,5,0.8068597912788391


==> anc/source_data/figure6_biology/summary.json <==
{
  "experiment": "Norman latent perturbation composition",
  "n_eligible_combinations": 80,
  "n_single_components": 57,
  "cells_per_condition": 24,
  "control_cells": 128,
  "mean_true_additive_cosine": 0.7316230852156878,
  "mean_random_additive_cosine": 0.40564385448512985,
  "mean_excess_additive_cosine": 0.3259792307305579,
  "median_true_additive_percentile": 0.99,
  "fraction_true_gt_random_mean": 1.0,
  "wilcoxon_true_vs_random_p": 7.849526548031477e-15,
  "interpretation_boundary": "Additivity is evaluated in frozen BioM-JEPA embedding space and does not imply a mechanistic or causal interaction."
}


==> anc/source_data/provenance/fallback/README.md <==
# Target-visible safeguard replay audit

Run the checkpoint-corresponding replay from the arXiv ancillary root:

```bash
python provenance/fallback/audit_target_visibility_fallback_20260730.py
```

The checked-in outputs are `target_visible_fallback_summary.json` and
`target_visible_fallback_per_cell.csv`. The script replays the formal target-
block and context-mask settings recorded in `../primary_checkpoint_manifest.json`
and does not require a model checkpoint.


==> anc/source_data/provenance/fallback/audit_target_visibility_fallback_20260730.py <==
#!/usr/bin/env python3
"""Replay the formal BioM-JEPA target-block sampler and audit target visibility.

The formal training code restores the full observed-token mask when the
nominal residual context has fewer than ``min_context_tokens`` entries.  In
that branch, every sampled target token is visible to the student encoder.
This script estimates how often that branch is taken by replaying the exact
graph-block sampler on a uniform sample of cells from the formal training
shards.  It also compares replayed target coverage with the coverage recorded
by the formal run logger.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import multiprocessing as mp
import random
import sys
from pathlib import Path
from typing import Dict, List, Sequence, Tuple

import numpy as np


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("--repo", type=Path, required=True)
    parser.add_argument("--shards", type=Path, required=True)
    parser.add_argument("--graph", type=Path, required=True)
    parser.add_argument("--formal-config", type=Path, required=True)
    parser.add_argument("--formal-metrics", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--num-cells", type=int, default=10_000)
    parser.add_argument("--num-shards", type=int, default=16)
    parser.add_argument("--processes", type=int, default=48)
    parser.add_argument("--seed", type=int, default=42)
    parser.add_argument("--num-target-patches", type=int, default=4)
    parser.add_argument("--graph-block-min", type=int, default=2_000)
    parser.add_argument("--graph-block-max", type=int, default=8_000)
    parser.add_argument("--min-context-tokens", type=int, default=512)
    return parser.parse_args()


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def quantiles(values: Sequence[float]) -> Dict[str, float]:
    array = np.asarray(values, dtype=np.float64)
    return {
        "mean": float(np.mean(array)),
        "sd": float(np.std(array, ddof=1)) if array.size > 1 else 0.0,
        "min": float(np.min(array)),
        "q05": float(np.quantile(array, 0.05)),
        "q25": float(np.quantile(array, 0.25)),
        "median": float(np.quantile(array, 0.50)),
        "q75": float(np.quantile(array, 0.75)),
        "q95": float(np.quantile(array, 0.95)),
        "max": float(np.max(array)),
    }


def wilson_interval(successes: int, total: int, z: float = 1.959963984540054) -> Tuple[float, float]:
    if total <= 0:
        return float("nan"), float("nan")
    p = successes / total
    denom = 1.0 + z * z / total
    center = (p + z * z / (2.0 * total)) / denom
    radius = z * math.sqrt((p * (1.0 - p) + z * z / (4.0 * total)) / total) / denom
    return center - radius, center + radius


def list_shards(root: Path) -> List[Path]:
    shards = sorted(root.glob("*.npz"))
    if not shards:
        raise FileNotFoundError(f"No .npz shards found under {root}")
    return shards


def shard_rows(path: Path) -> int:
    with np.load(path, allow_pickle=False) as archive:
        shape = np.asarray(archive["shape"], dtype=np.int64).reshape(-1)
    return int(shape[0])


def sample_rows_from_random_shards(
    shards: Sequence[Path], n: int, n_shards: int, rng: np.random.Generator
) -> Dict[int, List[int]]:
    if n_shards > len(shards):
        raise ValueError(f"Requested {n_shards} shards, but only {len(shards)} are available")
    chosen = sorted(rng.choice(len(shards), size=n_shards, replace=False).tolist())
    base, remainder = divmod(n, n_shards)
    selected: Dict[int, List[int]] = {}
    for position, shard_index in enumerate(chosen):
        count = base + int(position < remainder)
        rows = shard_rows(shards[shard_index])
        selected[shard_index] = sorted(
            rng.choice(rows, size=count, replace=False).astype(np.int64).tolist()
        )
    return selected


def load_selected_cells(
    shards: Sequence[Path], selected: Dict[int, List[int]]
) -> List[Tuple[int, str, int, np.ndarray, float]]:
    cells: List[Tuple[int, str, int, np.ndarray, float]] = []
    sample_index = 0
    for shard_index in sorted(selected):
        path = shards[shard_index]
        print(f"loading sampled rows from {path.name}", flush=True)
        with np.load(path, allow_pickle=False) as archive:
            indices = np.asarray(archive["indices"], dtype=np.int64)
            indptr = np.asarray(archive["indptr"], dtype=np.int64)
            data = np.asarray(archive["data"], dtype=np.float32)
            for row in selected[shard_index]:
                start, end = int(indptr[row]), int(indptr[row + 1])
                row_values = data[start:end]
                nonzero = row_values != 0
                observed = indices[start:end][nonzero]
                total = float(row_values[nonzero].sum())
                cells.append((sample_index, path.name, row, observed, total))
                sample_index += 1
    return cells


_WORKER_WHITELIST = None
_WORKER_OPTIONS: Dict[str, int] = {}


def audit_cell(task: Tuple[int, str, int, np.ndarray, float]) -> Tuple[Dict[str, object], List[int]]:
    sample_index, shard, row_index, observed, total = task
    py_rng = random.Random(_WORKER_OPTIONS["seed"] + sample_index * 1_000_003)
    observed_set = set(int(value) for value in observed.tolist())
    target_union: set[int] = set()
    cell_supports: List[int] = []
    if observed.size:
        valid_ids = observed.tolist()
        for _ in range(_WORKER_OPTIONS["num_target_patches"]):
            seed_gene = int(py_rng.choice(valid_ids))
            requested_size = py_rng.randint(
                _WORKER_OPTIONS["graph_block_min"], _WORKER_OPTIONS["graph_block_max"]
            )
            block = _WORKER_OPTIONS["bfs_expand"](
                seed_gene, requested_size, _WORKER_WHITELIST
            )
            support = observed_set.intersection(int(value) for value in block.tolist())
            cell_supports.append(len(support))
            target_union.update(support)

    control_tokens = 1 + int(total > 0.0 and not math.isclose(math.log10(total), 0.0))
    valid_tokens = int(observed.size) + control_tokens
    target_tokens = len(target_union)
    nominal_context = valid_tokens - target_tokens
    fallback = nominal_context < _WORKER_OPTIONS["min_context_tokens"]
    visible_target_tokens = target_tokens if fallback else 0
    coverage = target_tokens / valid_tokens if valid_tokens else 0.0
    row = {
        "sample_index": sample_index,
        "shard": shard,
        "row_index": row_index,
        "observed_gene_tokens": int(observed.size),
        "control_tokens": control_tokens,
        "valid_tokens": valid_tokens,
        "target_union_tokens": target_tokens,
        "nominal_context_tokens": nominal_context,
        "target_coverage_ratio": coverage,
        "target_visible_fallback": int(fallback),
        "visible_target_tokens": visible_target_tokens,
        "valid_blocks": len(cell_supports),
        "block_support_min": min(cell_supports) if cell_supports else 0,
        "block_support_mean": float(np.mean(cell_supports)) if cell_supports else 0.0,
        "block_support_max": max(cell_supports) if cell_supports else 0,
    }
    return row, cell_supports


def read_formal_coverage(path: Path) -> Dict[str, object]:
    coverages: List[float] = []
    target_counts: List[float] = []
    steps: List[int] = []
    with path.open(newline="") as handle:
        for row in csv.DictReader(handle):
            coverage = row.get("train/target_coverage_ratio_mean", "")
            target_count = row.get("train/target_union_tokens_mean", "")
            if not coverage or not target_count:
                continue
            coverages.append(float(coverage))
            target_counts.append(float(target_count))
            if row.get("step"):
                steps.append(int(float(row["step"])))
    if not coverages:
        raise ValueError(f"No train target-coverage rows found in {path}")
    return {
        "n_logged_batches": len(coverages),
        "step_min": min(steps) if steps else None,
        "step_max": max(steps) if steps else None,
        "target_coverage_ratio": quantiles(coverages),
        "target_union_tokens": quantiles(target_counts),
    }


def main() -> None:
    args = parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    sys.path.insert(0, str(args.repo))
    from model.neighborhood import Whitelist, _bfs_expand  # pylint: disable=import-error

    np_rng = np.random.default_rng(args.seed)
    whitelist = Whitelist(str(args.graph))
    shards = list_shards(args.shards)
    selected = sample_rows_from_random_shards(
        shards, args.num_cells, args.num_shards, np_rng
    )
    cells = load_selected_cells(shards, selected)

    rows: List[Dict[str, object]] = []
    block_supports: List[int] = []
    global _WORKER_WHITELIST, _WORKER_OPTIONS
    _WORKER_WHITELIST = whitelist
    _WORKER_OPTIONS = {
        "seed": args.seed,
        "num_target_patches": args.num_target_patches,
        "graph_block_min": args.graph_block_min,
        "graph_block_max": args.graph_block_max,
        "min_context_tokens": args.min_context_tokens,
        "bfs_expand": _bfs_expand,
    }
    context = mp.get_context("fork")
    with context.Pool(processes=args.processes) as pool:
        iterator = pool.imap_unordered(audit_cell, cells, chunksize=4)
        for completed, (row, cell_supports) in enumerate(iterator, start=1):
            rows.append(row)
            block_supports.extend(cell_supports)
            if completed % 500 == 0:
                print(f"audited {completed}/{args.num_cells} cells", flush=True)
    rows.sort(key=lambda row: int(row["sample_index"]))

    fallback_count = sum(int(row["target_visible_fallback"]) for row in rows)
    total_target_tokens = sum(int(row["target_union_tokens"]) for row in rows)
    visible_target_tokens = sum(int(row["visible_target_tokens"]) for row in rows)
    ci_low, ci_high = wilson_interval(fallback_count, len(rows))
    replay_coverage = [float(row["target_coverage_ratio"]) for row in rows]
    formal_coverage = read_formal_coverage(args.formal_metrics)

    summary = {
        "audit_type": "formal-run sampler replay",
        "interpretation": (
            "When target_visible_fallback=1, context_mask_from_pmask restores the full "
            "observed-token mask and every sampled target token is visible to the student."
        ),
        "formal_run": {
            "config": str(args.formal_config),
            "config_sha256": sha256(args.formal_config),
            "metrics": str(args.formal_metrics),
            "graph": str(args.graph),
            "graph_sha256": sha256(args.graph),
            "training_shards": str(args.shards),
            "n_shards": len(shards),
            "sampled_shards": [shards[index].name for index in sorted(selected)],
            "recorded_metrics": formal_coverage,
        },
        "sampler": {
            "seed": args.seed,
            "n_cells": len(rows),
            "n_sampled_shards": args.num_shards,
            "sampling_design": "uniform cells within uniformly sampled formal-training shards",
            "processes": args.processes,
            "num_target_patches": args.num_target_patches,
            "graph_block_min": args.graph_block_min,
            "graph_block_max": args.graph_block_max,
            "min_context_tokens": args.min_context_tokens,
        },
        "fallback": {
            "cells": fallback_count,
            "cell_fraction": fallback_count / len(rows),
            "cell_fraction_wilson_95": [ci_low, ci_high],
            "target_tokens_total": total_target_tokens,
            "target_tokens_visible": visible_target_tokens,
            "target_token_weighted_visible_fraction": (
                visible_target_tokens / total_target_tokens if total_target_tokens else 0.0
            ),
        },
        "replay_distributions": {
            "observed_gene_tokens": quantiles(
                [float(row["observed_gene_tokens"]) for row in rows]
            ),
            "valid_tokens": quantiles([float(row["valid_tokens"]) for row in rows]),
            "target_union_tokens": quantiles(
                [float(row["target_union_tokens"]) for row in rows]
            ),
            "nominal_context_tokens": quantiles(
                [float(row["nominal_context_tokens"]) for row in rows]
            ),
            "target_coverage_ratio": quantiles(replay_coverage),
            "realized_block_support_tokens": quantiles(block_supports),
        },
        "coverage_validation": {
            "replay_mean": float(np.mean(replay_coverage)),
            "formal_log_mean": formal_coverage["target_coverage_ratio"]["mean"],
            "absolute_difference": abs(
                float(np.mean(replay_coverage))
                - float(formal_coverage["target_coverage_ratio"]["mean"])
            ),
        },
    }

    csv_path = args.output_dir / "target_visible_fallback_per_cell.csv"
    with csv_path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    json_path = args.output_dir / "target_visible_fallback_summary.json"
    json_path.write_text(json.dumps(summary, indent=2) + "\n")
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/source_data/provenance/fallback/target_visible_fallback_summary.json <==
{
  "audit_type": "formal-run sampler replay",
  "interpretation": "When target_visible_fallback=1, context_mask_from_pmask restores the full observed-token mask and every sampled target token is visible to the student.",
  "formal_run": {
    "config": "PROJECT_ROOT/conf/conf_full_formal_20260704.yaml",
    "config_sha256": "0f224b6208b8f7abb5073529987847bdb30c61bc59c860d57c5d4ef787ee567b",
    "metrics": "PROJECT_ROOT/output/logs-full-formal-20260704/local_artifacts/csv_metrics/metrics.csv",
    "graph": "PROJECT_ROOT/string/mix/merged_union_k64.npz",
    "graph_sha256": "c5efb75837bec7f9f748ef3bbac3b38058dbdb34d60b43b4802b97777c70cdbe",
    "training_shards": "SCBASECOUNT_SHARD_ROOT",
    "n_shards": 442,
    "sampled_shards": [
      "shard_00037_50000x19264.npz",
      "shard_00038_50000x19264.npz",
      "shard_00041_50000x19264.npz",
      "shard_00087_50000x19264.npz",
      "shard_00186_50000x19264.npz",
      "shard_00188_50000x19264.npz",
      "shard_00230_50000x19264.npz",
      "shard_00280_50000x19264.npz",
      "shard_00302_50000x19264.npz",
      "shard_00316_50000x19264.npz",
      "shard_00322_50000x19264.npz",
      "shard_00331_50000x19264.npz",
      "shard_00334_50000x19264.npz",
      "shard_00347_50000x19264.npz",
      "shard_00370_50000x19264.npz",
      "shard_00427_50000x19264.npz"
    ],
    "recorded_metrics": {
      "n_logged_batches": 2400,
      "step_min": 44807,
      "step_max": 63999,
      "target_coverage_ratio": {
        "mean": 0.6916521979868412,
        "sd": 0.008202950583905029,
        "min": 0.662700891494751,
        "q05": 0.6782826721668244,
        "q25": 0.6859461218118668,
        "median": 0.6917673349380493,
        "q75": 0.6975227147340775,
        "q95": 0.7048160076141358,
        "max": 0.7200451493263245
      },
      "target_union_tokens": {
        "mean": 2530.652734375,
        "sd": 55.63575753758987,
        "min": 2367.859375,
        "q05": 2439.93125,
        "q25": 2492.82421875,
        "median": 2530.21875,
        "q75": 2568.78125,
        "q95": 2621.33828125,
        "max": 2797.078125
      }
    }
  },
  "sampler": {
    "seed": 42,
    "n_cells": 10000,
    "n_sampled_shards": 16,
    "sampling_design": "uniform cells within uniformly sampled formal-training shards",
    "processes": 48,
    "num_target_patches": 4,
    "graph_block_min": 2000,
    "graph_block_max": 8000,
    "min_context_tokens": 512
  },
  "fallback": {
    "cells": 289,
    "cell_fraction": 0.0289,
    "cell_fraction_wilson_95": [
      0.025793112248356998,
      0.03236869101649448
    ],
    "target_tokens_total": 25821660,
    "target_tokens_visible": 401208,
    "target_token_weighted_visible_fraction": 0.015537653272485193
  },
  "replay_distributions": {
    "observed_gene_tokens": {
      "mean": 3738.8848,
      "sd": 1289.942345089239,
      "min": 958.0,
      "q05": 2165.0,
      "q25": 2825.0,
      "median": 3463.0,
      "q75": 4393.5,
      "q95": 6275.199999999997,
      "max": 10103.0
    },
    "valid_tokens": {
      "mean": 3740.8848,
      "sd": 1289.942345089239,
      "min": 960.0,
      "q05": 2167.0,
      "q25": 2827.0,
      "median": 3465.0,
      "q75": 4395.5,
      "q95": 6277.199999999997,
      "max": 10105.0
    },
    "target_union_tokens": {
      "mean": 2582.166,
      "sd": 884.9563411923673,
      "min": 672.0,
      "q05": 1480.0,
      "q25": 1960.0,
      "median": 2407.0,
      "q75": 3031.25,
      "q95": 4317.0,
      "max": 7274.0
    },
    "nominal_context_tokens": {
      "mean": 1158.7188,
      "sd": 503.18303314305456,
      "min": 207.0,
      "q05": 565.95,
      "q25": 809.0,
      "median": 1049.0,
      "q75": 1396.0,
      "q95": 2131.0,
      "max": 4898.0
    },
    "target_coverage_ratio": {
      "mean": 0.6932403898558114,
      "sd": 0.06129844929695067,
      "min": 0.4446937401839803,
      "q05": 0.5796361009516896,
      "q25": 0.6547227203777499,
      "median": 0.6997782170817106,
      "q75": 0.7378967104390992,
      "q95": 0.783350478464649,
      "max": 0.8482724086129194
    },
    "realized_block_support_tokens": {
      "mean": 1148.526,
      "sd": 528.3452072655255,
      "min": 141.0,
      "q05": 464.0,
      "q25": 762.0,
      "median": 1063.0,
      "q75": 1430.0,
      "q95": 2155.0,
      "max": 4439.0
    }
  },
  "coverage_validation": {
    "replay_mean": 0.6932403898558114,
    "formal_log_mean": 0.6916521979868412,
    "absolute_difference": 0.0015881918689701902
  }
}


==> anc/source_data/provenance/primary_checkpoint_manifest.json <==
{
  "model": "BioM-JEPA",
  "configuration": {
    "filename": "configs/conf_full_formal_20260704.yaml",
    "sha256": "926303e7ee8b7cfa623b770e1ec87f9db19e52a741be4a1b039dfd8d512ab1e0"
  },
  "checkpoint": "step=step=20000.ckpt",
  "optimizer_step": 20000,
  "query_identifier": "median vocabulary index of the breadth-first-search candidate block",
  "minimum_context_behavior": "restore the full observed context when fewer than 512 tokens remain after target removal",
  "bundled_input_sha256": {
    "resources/OS_scRNA_gene_index.19264.tsv": "bb337ea195d94e7b033543abc02a42e7060d6562eba97deb077f7dcecec62661",
    "string/mix/merged_union_k64.npz": "c5efb75837bec7f9f748ef3bbac3b38058dbdb34d60b43b4802b97777c70cdbe",
    "string/data/coexp_whitelist.topk64.npz": "23bc8b51d544a6942ac3804748e2e47d5ee5bd12b88a2db69c8bdbcfad1b0a9a"
  }
}

